Extracurricular Exercise and Academic Achievement: Evidence from the China Education Panel Survey

Does physical exercise enhance adolescent academic achievement, and is there an optimal daily duration? Linking two waves of the China Education Panel Survey ($N=8,247$), we examine this association using restricted cubic splines and classroom fixed effects. Prospective estimates without prior-score controls place non-exercising students 0.162 mean subject-z units below peers exercising one hour daily. Flexible baseline-achievement controls shrink this shortfall by 85.1 percent to 0.024. The exercise block is not jointly significant ($p=0.301$), and curvature tests fail to reject linearity ($p=0.659$). Subgroup estimates yield similar gender profiles, with stronger evidence of location variation in English. These findings establish the importance of academic history in observed exercise gradients and challenge prescriptive exercise targets derived from fitted observational turning points.

==> anc/MANIFEST.sha256 <==
fc71a5c2b0e6a647677e998021076aa0f26ee9b0f888dba0d298220bcf3e9a5a  README.txt
7b6aaf43e21834f957cd7e7e94e31129536560cd5a48bdf30c370aaa3638cca1  REPRODUCTION_CHECK.json
7487826c447da22b1a5600cd03ab60ddedae2b5561ddfefd6398537066756efb  audit_models.py
b746d13e26584c0a8650aec086ebc46c05c909ab473636d69ae16baec34d26d0  export_summary.py
309a114053a6992a3d85d3f91b18e1b1de30b6ac986d9c162a513d55b251449e  output/panel/heterogeneity_group_score_slopes.json
fd5e076f310d5ef1f3883870c369a79f395b33580e1594b9c7a2759d7d506fb7  output/panel/heterogeneity_group_score_slopes_validation.json
dcb537c339f3f5b333d2b70463bb8b9b9fcfc1775e6ae0af02551aa58b6ac19e  output/panel/heterogeneity_results.json
e77005401a0b1822431856c923b31aaa34286c7d6df6e28cd325c5c1606fff44  output/panel/heterogeneity_validation.json
6cfab80eefda0b2103cfbf21c315cd991d1ebc914c19921986a2ad4859c7ad83  output/panel/linkage_audit.json
3a478e1b67a4919988d2187e9e28e968927af40e118df85f8e0cd246488f513c  output/panel/model_comparison.json
bcfc1b76f162f384db37b1fb219741dfc5e70d116e9c2b9ce669a837464aecf9  output/panel/model_contrasts.csv
c1183b417f0c91a7837c6bd38db5aec61864ed9997da72efef34d5a1f6ad09b0  output/panel/numerical_validation.json
908efe2f430ff2b4fea97abb88ccc2751dd16ba311c55493be4092e655a69a77  output/panel/panel_curve.csv
1d06257988c3e0f7d5822ae34228040202f0cd9ba4b5051b7e4a7f8f24ced576  output/panel/panel_input_manifest.json
050ed2c66642b5e2043553d939c9feacbfda32f5d16f7610656ab837d0ba4182  output/panel/panel_results.json
80f4be43d54ac43ab70c5b8fd4d4724f09fd8a6eda5fe6c14a3b5722f8063f75  panel_analysis.py
c701646c37e6a28afc163de1b65c0ed8df10c94a84167bcfd2140865d5f02b1d  panel_heterogeneity.py
141a45604e3494015e593df2d22d750ddd84cc422281e09afe1bc76268e239a6  panel_heterogeneity_validation.py
6eb93158324e01f8e3dcd8473d8299046ba71117f4af3947351d29c33848b94d  panel_linkage_audit.py
3fb7c34a4b69f8a17abd7c94d0541d452a5cee829c1243cd8b8436d4602bf6bf  panel_model_comparison.py
94ef420ccdabb3d2bc215183fda294078a0a072f5730b05a07a836781c8f12eb  panel_numeric_validation.py
1d839771bfa9b0d4442c9a8bd45a8a98c87c58b96cc966e845cd0c258b69776d  requirements.txt
8cf2fba0a9a25e52826b41e80ad39079a5df0866f9a667bd6b736a7d6cb83639  run_replication.py


==> anc/README.txt <==
REPLICATION MATERIALS
Extracurricular Exercise and Academic Achievement:
Evidence from the China Education Panel Survey
Ningyi Li | arXiv:2312.11484 | Release: 13 October 2026

CONTENTS

This directory contains data preparation and estimation code, independent
numerical checks, aggregate results, input-file hashes, and this guide. The
accompanying main.tex at the submission root is the complete English paper.
The article has 19 pages, 14 tables, one figure, and 16 references.

All analysis scripts live together in this directory. Their input and output
paths are relative to the scripts. You may copy this entire directory to a
separate local folder before running it. Run the commands below from the
directory containing this README and run_replication.py.

QUICK CHECK WITHOUT MICRODATA

  python run_replication.py --verify-results

This standard-library check reads the distributed aggregate results, checks
the main sample and selected p values, and confirms that the saved independent
validation reports passed. It checks saved-result consistency; full estimation
requires the authorized inputs described below.

ENVIRONMENT

The release was tested with Python 3.12.14, NumPy 2.3.5, pandas 3.0.1,
SciPy 1.18.1, and statsmodels 0.15.0. Use Python 3.12 for the closest match.
The pinned dependencies require Python 3.12 or newer. Install them into a
virtual environment:

  python -m venv .venv

Windows PowerShell activation:
  .venv\Scripts\Activate.ps1

macOS/Linux activation:
  source .venv/bin/activate

Then install the dependencies:
  python -m pip install -r requirements.txt

pip also installs the packages required by these libraries. No local temporary
library directory, plotting library, or TeX installation is needed for the
numerical analysis. The separate main.tex compiles with pdfLaTeX / TeX Live 2025.

DATA ACCESS AND INPUTS

The study uses the CEPS 2013-2014 baseline and 2014-2015 follow-up release.
Obtain access and the survey documentation through the CEPS/NSRC data service:
  https://ceps.ruc.edu.cn/
Follow-up release catalog:
  https://www.cnsda.org/index.php?id=61662993&r=projects%2Fview

Use the English variable-name files and retain the original numeric codes.
Place your authorized copies at the following paths relative to this directory:

  data/cepsw1studentEN.dta
  data/cepsw1parentEN.dta
  data/cepsw1principalEN.dta
  data/ceps_wave2/cepsw2studentEN.tab

The optional record-linkage audit additionally uses:
  data/ceps_wave2/cepsw2studentCN.tab

The parent and principal files are actual preprocessing dependencies even
though the outcome is obtained from the student records. The Chinese TAB file
is used only for the optional English/Chinese release comparison.

No original archive, raw record file, or cleaned student-level sample is
distributed here. Input byte counts and SHA-256 hashes are provided in
output/panel/panel_input_manifest.json. The preflight check verifies the
available hashes before estimation, making a different data release visible.

FULL REPRODUCTION

  python run_replication.py --check-inputs
  python run_replication.py

To include the optional linkage audit:
  python run_replication.py --with-linkage

The runner uses the current Python environment, stops at the first failing
step, and writes one log per step under logs/. It performs these operations:

1. panel_analysis.py: clean and link the baseline and follow-up records;
   construct exercise, outcomes and controls; estimate the primary, subject
   and sensitivity models; construct the simultaneous curve band.
2. panel_numeric_validation.py: independently reconstruct outcomes from raw
   files and check the primary and weighted models with explicit class effects.
3. panel_heterogeneity.py: estimate pooled gender and school-location
   interactions, subject comparisons and multiple-testing adjustments.
4. panel_heterogeneity_validation.py: independently validate those estimates.
5. panel_heterogeneity.py --score-interactions --output
   output/panel/heterogeneity_group_score_slopes.json: allow baseline-score
   slopes to vary by group.
6. panel_heterogeneity_validation.py --results
   output/panel/heterogeneity_group_score_slopes.json --output
   output/panel/heterogeneity_group_score_slopes_validation.json: validate
   that specification.
7. panel_model_comparison.py: estimate the 13 functional-form/covariate
   comparisons and repeat five-fold school-held-out validation five times.
8. export_summary.py: export the aggregate model contrasts as a readable CSV.

audit_models.py supplies shared baseline preparation and spline functions.
The optional panel_linkage_audit.py checks record counts, English/Chinese
agreement, outcome validity and questionnaire-response status.

Rerunning writes new results under output/panel/ and leaves the input files
unchanged. It also creates output/panel/ceps_linked_analysis_sample.dta locally
for the independent numerical check. That file contains individual records
and is not part of the public materials. Keep an untouched copy of the
distributed aggregate files if you want to compare them with a fresh run.

For individual steps, use the same script names and arguments listed above.
The source files also expose the model definitions and fixed random seeds.

RESULTS AND PAPER MAP

The following files are supplied under output/panel/:

panel_results.json
  Table 1: flow; Table 2: sample_description.
  Table 3: models.baseline_cross_section_same_sample,
           models.prospective_without_prior_scores, models.primary.
  Table 4: models.primary.contrasts.
  Table 5: models.subject_chn, models.subject_mat, models.subject_eng.
  Tables 8, 10 and 11: named sensitivity models under models.
  Table 9: outcome_availability_comparison.
  Also includes outcome normalization, exposure knots and inference settings.

panel_curve.csv
  Figure 1: estimates, pointwise intervals and simultaneous bands on the
  integer-minute grid. The zero-exercise point is in models.primary.contrasts.

model_contrasts.csv
  Readable extract of all panel_results model contrasts, including estimates,
  standard errors, confidence limits, sample sizes and exercise-test p values.
  The outcome column identifies the scale; the percentage-of-maximum
  specification has a different scale from the subject-z specifications.

heterogeneity_results.json
  Tables 6 and 7: pooled gender and school-location models and interactions.
  Table 13: additional within-group contrasts. Also contains the cross-subject
  equality test and subject-specific group interactions.

heterogeneity_group_score_slopes.json
  Table 14: interaction tests allowing group-specific baseline-score slopes;
  compare with the common-slope tests in heterogeneity_results.json.

model_comparison.json
  Table 12: models and cross_validation.summaries; also includes folds'
  aggregate diagnostics and checks against overlapping main specifications.
  The identifier A_legacy_pooled_knots labels the alternative pooled-cohort
  knot benchmark. Stable internal result keys are retained for reproducibility.

numerical_validation.json
heterogeneity_validation.json
heterogeneity_group_score_slopes_validation.json
  Independent numerical checks. Each has all_pass=true in this release.

linkage_audit.json
  Aggregate linkage and data-validity diagnostics. Detailed nonresponse-reason
  cross-tabs have been omitted from this public copy; overall counts and
  linkage checks remain. The optional local audit regenerates its full output.

panel_input_manifest.json
  Relative input filenames, byte counts and SHA-256 hashes.

SELECTED REPRODUCTION TARGETS

Main sample: 8,247 students; 221 baseline classrooms; 112 school clusters.
Primary model: separate exercise-participation indicator, four-knot spline
for duration, three-knot spline controls for each baseline subject score,
background controls and baseline classroom effects.
Primary joint exercise p value: approximately 0.3012228730.
Primary curvature p value: approximately 0.6590421191.
Zero versus 60 minutes: approximately -0.024042 mean subject-z units.

The composite is the average of three subject z scores, not a further
unit-variance rescaling. The baseline-eligible cohort determines exercise
knots. Prior-score knots are recomputed within estimation samples or training
folds as specified in the paper. School-held-out validation evaluates
class-demeaned outcomes using held-out class means.

Random seeds: 2026101202 for the 20,000-draw simultaneous band; 2026101204
as the base seed for school-held-out validation. Minor floating-point
differences can occur across numerical libraries and operating systems.
The independent checks use explicit numerical tolerances.

FILE INTEGRITY AND CITATION

MANIFEST.sha256 lists the checksums of the distributed files in this directory.
It covers the public release before a local rerun replaces derived outputs.
When using these materials, cite the accompanying paper by Ningyi Li:
  https://arxiv.org/abs/2312.11484

RELEASE VALIDATION

The exact distributed code was run end-to-end in an independent directory
with the five authorized inputs, including the optional linkage audit.
All nine stages completed. The supplied aggregate model results and numerical
validation reports matched the new run within the comparison tolerances;
the two CSV outputs were byte-identical. REPRODUCTION_CHECK.json records
the per-file comparisons.


==> anc/REPRODUCTION_CHECK.json <==
{
  "release_date": "2026-10-13",
  "paper": "Extracurricular Exercise and Academic Achievement: Evidence from the China Education Panel Survey",
  "arxiv_id": "2312.11484",
  "scope": "The distributed code was rerun end-to-end in an independent directory with authorized input files. Public numerical results were compared with that run.",
  "python_version": "3.12.14",
  "dependency_versions": {
    "numpy": "2.3.5",
    "pandas": "3.0.1",
    "scipy": "1.18.1",
    "statsmodels": "0.15.0"
  },
  "executed_steps": [
    "main_analysis",
    "numerical_validation",
    "heterogeneity",
    "heterogeneity_validation",
    "group_score_slopes",
    "group_score_slopes_validation",
    "model_comparison",
    "export_summary",
    "linkage_audit"
  ],
  "input_files_checked_by_sha256": 5,
  "checks": {
    "panel_results.json": {
      "numeric_values_checked": 3795,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "numerical_validation.json": {
      "numeric_values_checked": 135,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "heterogeneity_results.json": {
      "numeric_values_checked": 14435,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "heterogeneity_validation.json": {
      "numeric_values_checked": 30,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "heterogeneity_group_score_slopes.json": {
      "numeric_values_checked": 21083,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "heterogeneity_group_score_slopes_validation.json": {
      "numeric_values_checked": 30,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "model_comparison.json": {
      "numeric_values_checked": 6948,
      "max_absolute_difference": 0.0,
      "pass": true
    },
    "panel_curve.csv": {
      "byte_identical": true,
      "pass": true
    },
    "model_contrasts.csv": {
      "byte_identical": true,
      "pass": true
    },
    "linkage_audit.json": {
      "numeric_values_checked": 971,
      "max_absolute_difference": 0.0,
      "pass": true
    }
  },
  "all_pass": true,
  "distribution": "Only code, instructions, hashes, aggregate results and this check record are included. No raw or cleaned individual-level data are included.",
  "missing_value_export": "Two undefined descriptive moments in unavailable_outcome_description.y1 are serialized as standard JSON null by export_summary.py."
}


==> anc/audit_models.py <==
"""Baseline CEPS preparation and spline utilities for panel replication."""
from pathlib import Path
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent
CONT=['age','fs','minority','agrhk','migrant','livinsch','nsibling']
CATS=['medul','fedul','steco_3c','diffmat','diffchn','diffeng']

def prepare():
    d=pd.read_stata(ROOT/'data'/'cepsw1studentEN.dta',convert_categoricals=False).copy()
    parent=pd.read_stata(ROOT/'data'/'cepsw1parentEN.dta',columns=['ids','bc12'],convert_categoricals=False)
    d=d.merge(parent[['ids','bc12']],on='ids',how='left',validate='one_to_one')
    d['scores']=d[['stdmat','stdchn','stdeng']].mean(axis=1,skipna=False)
    d['weekday']=d.b15c1+d.b15c2/60
    d['weekend']=d.b16c1+d.b16c2/60
    d['exercise']=(5*d.weekday+2*d.weekend)/7
    d['age']=2013-d.a02a
    d['fs']=1-d.stsex
    d['minority']=(d.a03!=1).astype(float).where(d.a03.notna())
    d['agrhk']=d.sthktype
    d['migrant']=1-d.sthkplace
    d['livinsch']=d.stbrd
    ed={1:1,2:1,3:2,4:3,5:3,6:3,7:4,8:4,9:4}
    d['medul']=d.stmedu.map(ed)
    d['fedul']=d.stfedu.map(ed)
    d['nsibling']=d.stsib.where(d.b01==2)
    d.loc[d.b01==1,'nsibling']=0
    for dest,src in zip(['diffmat','diffchn','diffeng'],['c1001','c1002','c1003']):
        d[dest]=d[src].replace(5,np.nan)
    # Auxiliary district measure retained by the shared preprocessing.
    elig=d.scores.notna()&(d.scores<=100)
    denied=(d.bc12==3).astype(float).where(d.bc12.notna())
    rates=denied[elig].groupby(d.loc[elig,'ctyids']).mean()
    d['denial_rate']=d.ctyids.map(rates)
    d['largecity_proxy']=(d.denial_rate>=.05).astype(float).where(d.denial_rate.notna())
    principal=pd.read_stata(ROOT/'data'/'cepsw1principalEN.dta',convert_categoricals=False)
    d=d.merge(principal[['schids','schloc_3c','pla01']],on='schids',validate='many_to_one')
    d['schgrade']=pd.factorize(pd.MultiIndex.from_arrays([d.schids,d.grade9]))[0]
    # Auxiliary exercise categories retained by the shared preprocessing.
    d['excat']=np.select([d.exercise.eq(0),d.exercise.gt(0)&d.exercise.lt(.5),
                          d.exercise.ge(.5)&d.exercise.lt(1.5),
                          d.exercise.ge(1.5)&d.exercise.lt(2.5),d.exercise.ge(2.5)],
                         [0,1,2,3,4],default=np.nan)
    flow={'raw':len(d),'score_missing':int(d.scores.isna().sum()),
          'score_above_100':int((d.scores>100).sum()),
          'key_missing':int(d[['scores','exercise']].isna().any(axis=1).sum())}
    key=d.dropna(subset=['scores','exercise'])
    flow['exercise_above_5_after_key_missing']=int((key.exercise>5).sum())
    base=key[key.exercise<=5].copy()
    flow['analysis_before_controls']=len(base)
    flow['grade_counts']=base.grade9.value_counts().sort_index().to_dict()
    flow['exercise_mean']=float(base.exercise.mean())
    flow['missing_controls']=base[CONT+CATS].isna().sum().to_dict()
    flow['complete_controls']=len(base.dropna(subset=CONT+CATS))
    flow['district_proxy_missing']=int(d.denial_rate.isna().sum())
    return d,base,flow

def basis(t,kind='category',knots=None):
    t=np.asarray(t,dtype=float)
    if kind=='category':
        vals=[t==0,(t>0)&(t<.5),(t>=1.5)&(t<2.5),t>=2.5]
        return np.column_stack(vals).astype(float),['zero','low','high','veryhigh']
    if kind=='category_right':
        vals=[t==0,(t>0)&(t<=.5),(t>1.5)&(t<=2.5),t>2.5]
        return np.column_stack(vals).astype(float),['zero','low','high','veryhigh']
    if kind=='original':return np.column_stack([t,t*t,t**3,np.sqrt(t)]),['t','t2','t3','sqrt_t']
    if kind=='linear':return t[:,None],['t']
    if kind=='zero_linear':return np.column_stack([t>0,t]),['positive','t']
    if kind=='quadratic':return np.column_stack([t,t*t]),['t','t2']
    if kind in ['rcs','zero_rcs']:
        k=np.asarray(knots)
        scale=(k[-1]-k[0])**2
        hs=[]
        for knot in k[:-2]:
            hs.append((np.maximum(t-knot,0)**3-
                       np.maximum(t-k[-2],0)**3*(k[-1]-knot)/(k[-1]-k[-2])+
                       np.maximum(t-k[-1],0)**3*(k[-2]-knot)/(k[-1]-k[-2]))/scale)
        b=np.column_stack([t]+hs)
        if kind=='zero_rcs':b=np.column_stack([t>0,b])
        return b,['b'+str(i) for i in range(b.shape[1])]
    raise ValueError(kind)


==> anc/export_summary.py <==
"""Export published model contrasts from aggregate JSON to a readable CSV."""
from pathlib import Path
import csv
import json

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "output" / "panel"


def main():
    result_path = OUT / "panel_results.json"
    results = json.loads(result_path.read_text(encoding="utf-8"), parse_constant=lambda value: None)
    # Undefined descriptive statistics use standard JSON null in public exports.
    result_path.write_text(json.dumps(results, ensure_ascii=False, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    fields = ["model", "students", "classes", "school_clusters", "minutes_per_day",
              "reference_minutes", "estimate", "standard_error", "ci95_lower",
              "ci95_upper", "exercise_joint_p", "curvature_p", "outcome"]
    rows = []
    for model, result in results["models"].items():
        for minute, contrast in result["contrasts"].items():
            rows.append({
                "model": model, "students": result["n"], "classes": result["classes"],
                "school_clusters": result["clusters"], "minutes_per_day": minute,
                "reference_minutes": 60, "estimate": contrast["estimate"],
                "standard_error": contrast["se"], "ci95_lower": contrast["lower"],
                "ci95_upper": contrast["upper"], "exercise_joint_p": result["joint"]["p"],
                "curvature_p": (result.get("curvature") or {}).get("p", ""),
                "outcome": result["outcome"],
            })
    with (OUT / "model_contrasts.csv").open("w", encoding="utf-8", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    print(f"Exported {len(rows)} aggregate contrast rows to output/panel/model_contrasts.csv")


if __name__ == "__main__":
    main()


==> anc/output/panel/heterogeneity_group_score_slopes.json <==
{
  "version": "2026-10-12 pooled heterogeneity supplement",
  "main_model_alignment": {
    "same_main_sample_n": true,
    "knots_equal_to_current_main": true,
    "adjustment_equal_to_current_main": true,
    "coefficient_comparison_applicable": true,
    "max_abs_main_coefficient_difference": 0.0,
    "max_abs_main_exposure_covariance_difference": 1.491862189340054e-16,
    "pass": true
  },
  "specification": {
    "n": 8247,
    "knots_hours": [
      0.23809523809523808,
      0.7142857142857143,
      1.2857142857142858,
      3.040952380952374
    ],
    "baseline_score_adjustment": "spline",
    "baseline_score_slopes_vary_by_group": true,
    "knot_reference": {
      "cohort": "Baseline-eligible grade-7 students before follow-up outcome restriction",
      "n": 8886,
      "positive_n": 6348,
      "quantiles": [
        0.05,
        0.35,
        0.65,
        0.95
      ]
    },
    "baseline_score_knots": {
      "chn": [
        -1.1439335346221924,
        0.1993263214826584,
        1.1122395038604738
      ],
      "mat": [
        -1.289289927482605,
        0.2423141449689865,
        1.0840303421020514
      ],
      "eng": [
        -1.2870539903640748,
        0.3197471499443054,
        1.006317138671875
      ]
    },
    "baseline_score_knots_reference": "Unweighted analytic sample, separately for each baseline subject; quantiles 0.10, 0.50, 0.90.",
    "baseline_cognition_added": false,
    "fixed_effects": "Baseline classroom",
    "cluster": "Baseline school",
    "contrast_reference_minutes": 60,
    "contrasts_minutes": [
      0,
      30,
      90,
      120
    ],
    "intervals": "Pointwise 95%; t_(G-1); no simultaneous subgroup-band claim.",
    "heterogeneity_outcome_units": "Mean subject-z units",
    "subject_difference_units": "Difference in subject-z units",
    "sample_policy": "The same original main sample of 8247 students is retained; this is not a separate-regression design.",
    "location_definition_source": "Original baseline principal-data schloc_3c value labels; checked independently by the linkage audit."
  },
  "heterogeneity": {
    "sex": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "rank": 44,
      "coefficient_names": [
        "ex0",
        "ex1",
        "ex2",
        "ex3",
        "age",
        "fs",
        "minority",
        "agrhk",
        "migrant",
        "livinsch",
        "nsibling",
        "medul_2.0",
        "medul_3.0",
        "medul_4.0",
        "fedul_2.0",
        "fedul_3.0",
        "fedul_4.0",
        "steco_3c_2.0",
        "steco_3c_3.0",
        "diffmat_2.0",
        "diffmat_3.0",
        "diffmat_4.0",
        "diffchn_2.0",
        "diffchn_3.0",
        "diffchn_4.0",
        "diffeng_2.0",
        "diffeng_3.0",
        "diffeng_4.0",
        "y0_chn_0",
        "y0_chn_1",
        "y0_mat_0",
        "y0_mat_1",
        "y0_eng_0",
        "y0_eng_1",
        "ex0_X_fs_1",
        "ex1_X_fs_1",
        "ex2_X_fs_1",
        "ex3_X_fs_1",
        "y0_chn_0_X_fs_1",
        "y0_chn_1_X_fs_1",
        "y0_mat_0_X_fs_1",
        "y0_mat_1_X_fs_1",
        "y0_eng_0_X_fs_1",
        "y0_eng_1_X_fs_1"
      ],
      "absorbed_columns": [],
      "cr1_correction": 1.042381394172925,
      "variable": "fs",
      "outcome": "y1",
      "reference_group_code": 0,
      "coefficients": {
        "ex0": -0.022640858075390256,
        "ex1": 0.07840216461560842,
        "ex2": -0.6240532051674812,
        "ex3": 1.2458286387088469,
        "age": -0.03287682552505538,
        "fs": 0.12338508249526665,
        "minority": -0.06060184615610267,
        "agrhk": 0.0050266775417409015,
        "migrant": -0.00035924594726215143,
        "livinsch": -0.024899869122095485,
        "nsibling": 0.01679234541103353,
        "medul_2.0": -0.011505034854611988,
        "medul_3.0": -0.018577232220883515,
        "medul_4.0": -0.014222082353500467,
        "fedul_2.0": -0.0011005046062166784,
        "fedul_3.0": 0.0034695444013759466,
        "fedul_4.0": 0.04261908227374298,
        "steco_3c_2.0": -0.018728056974145018,
        "steco_3c_3.0": -0.06815811252944641,
        "diffmat_2.0": 0.034484266919503036,
        "diffmat_3.0": 0.08396869960765109,
        "diffmat_4.0": 0.11329753108137787,
        "diffchn_2.0": 0.028138429890977385,
        "diffchn_3.0": 0.02835529694010872,
        "diffchn_4.0": 0.028929079067250982,
        "diffeng_2.0": -0.01785533949028919,
        "diffeng_3.0": -0.0023375198751231655,
        "diffeng_4.0": 0.003078765411995046,
        "y0_chn_0": 0.21554571062553754,
        "y0_chn_1": 0.00798194538826357,
        "y0_mat_0": 0.24511812911659833,
        "y0_mat_1": 0.027460016320901965,
        "y0_eng_0": 0.29876644355741944,
        "y0_eng_1": 0.08963021161402814,
        "ex0_X_fs_1": 0.052379078915370816,
        "ex1_X_fs_1": -0.08444275825113465,
        "ex2_X_fs_1": 0.6370712561337001,
        "ex3_X_fs_1": -1.3273927035901527,
        "y0_chn_0_X_fs_1": 0.03358554131027987,
        "y0_chn_1_X_fs_1": -0.04610487887857006,
        "y0_mat_0_X_fs_1": -0.02983096890593262,
        "y0_mat_1_X_fs_1": 0.011811850252785217,
        "y0_eng_0_X_fs_1": -0.006309712545286853,
        "y0_eng_1_X_fs_1": -0.011167860382800359
      },
      "covariance": [
        [
          0.0015095560203403492,
          -0.002496200448034776,
          0.018130475126922792,
          -0.03550092958261966,
          -8.503194544668433e-05,
          0.00022081384637418383,
          6.314106022604092e-05,
          5.254257726342793e-05,
          2.551417970995348e-06,
          -3.382698229050569e-05,
          2.7719318914103056e-05,
          -4.613046555972962e-05,
          9.19030607793586e-05,
          7.698280597543073e-05,
          -2.7155769263660767e-05,
          -0.00012150929425806654,
          -8.789345352048602e-05,
          4.525468653521632e-05,
          0.0001409177795266958,
          -0.0001584258474939445,
          -0.00020667989637487716,
          -0.0002271689107915023,
          -0.000180868662689087,
          -0.00018499774525997087,
          -0.00017865963472408702,
          6.712044677137292e-05,
          0.00013319326380345142,
          0.00010178955825354639,
          8.130022145425384e-06,
          4.4646604169822074e-05,
          -6.700007243025482e-05,
          0.00010324864057346383,
          -4.835002631529895e-05,
          -1.145123695093884e-05,
          -0.001324392779639918,
          0.0021653561673951995,
          -0.015339693682993202,
          0.02997735864029166,
          -1.4532460846016061e-05,
          -4.977294353011464e-05,
          0.000134845186985536,
          -3.2990605189972945e-05,
          8.84089926933186e-05,
          -6.290684340891123e-05
        ],
        [
          -0.002496200448034776,
          0.005164512388086001,
          -0.039401648659725355,
          0.07783661074312215,
          0.00010459289792828993,
          6.399127666965673e-05,
          -0.0001567671542375242,
          -7.949637999226053e-05,
          2.542515283255829e-05,
          7.03358105062127e-05,
          -2.1482575648323058e-05,
          0.00014053146588072137,
          -0.00010279204068652068,
          -5.928959518472829e-05,
          6.745995337189711e-05,
          0.00022159330729239115,
          0.00013176298282567382,
          -4.358838216434508e-05,
          -0.00019937564105160596,
          0.00032501076910439175,
          0.0003860597030790027,
          0.000493863719093988,
          0.00017490794945634414,
          0.00014647233401947262,
          0.00011995735775020155,
          -0.0001256230583173522,
          -0.00025023201039835175,
          -0.00020704289246291222,
          -2.659884992070269e-05,
          -4.5112170452493216e-05,
          2.4760616106613275e-06,
          -8.564927533117811e-05,
          0.00016830695228134602,
          -4.8072122743747454e-05,
          0.002032760834368583,
          -0.004261629361867972,
          0.031244530607900365,
          -0.06133015096124038,
          -0.00010233596038568226,
          0.000171999882182932,
          -1.167184483046531e-05,
          -0.00014039183978487813,
          -0.00018990619899705833,
          0.00012966093967842343
        ],
        [
          0.018130475126922792,
          -0.039401648659725355,
          0.3291050860026505,
          -0.6614248515620953,
          -0.0009763665059979599,
          -0.000381168431022755,
          0.0008935243179310545,
          0.0005638860306441929,
          -0.00012276223304056655,
          -0.0008882422960571118,
          9.309550734125274e-05,
          -0.0014385963008751216,
          0.00028228352555078614,
          -0.0004574584909460453,
          -0.0002814723439301881,
          -0.0013543297196011192,
          -0.0005816881229575882,
          0.0006905879358870977,
          0.0009494696125491981,
          -0.0030319609578639203,
          -0.0033141039112810867,
          -0.004414484407191496,
          -0.0010163607188577331,
          -0.0009724832691037038,
          -0.0008019232090955983,
          0.0003855329236746081,
          0.0011364136249855388,
          0.0009913582204816181,
          -0.0001381446215198871,
          0.0004012348729621338,
          0.00031541654060517077,
          0.00048792163003972817,
          -0.0015879718714026216,
          0.0007756062989195981,
          -0.014354641199931538,
          0.03220180093774508,
          -0.2651793278941404,
          0.5319704157242461,
          0.0017731642095060235,
          -0.001918648050100376,
          -0.0005938261373760348,
          0.0016453241041006867,
          0.0015024020445706093,
          -0.0009274536246336834
        ],
        [
          -0.03550092958261966,
          0.07783661074312215,
          -0.6614248515620953,
          1.334008134149968,
          0.001981157890178975,
          0.0007530542552475572,
          -0.001558350368271763,
          -0.001173704145727502,
          0.00021463909933521548,
          0.0017435187922949537,
          -0.0001386966442145693,
          0.0029834814367647963,
          -0.00027264612750645665,
          0.0013690344937887337,
          0.000498989805577372,
          0.0025436766137579866,
          0.0009667462340590422,
          -0.001491603299373118,
          -0.0015592699704783967,
          0.006121143866704795,
          0.006607722250179523,
          0.008880313965220245,
          0.0019388961111734453,
          0.0019066648149068466,
          0.001570616833443212,
          -0.000500075346995677,
          -0.0018758443995796508,
          -0.0016115190656634248,
          0.00041770538349985154,
          -0.0007643115156271488,
          -0.0006410546630689978,
          -0.0009089645550314116,
          0.0033227988902108075,
          -0.0017755399552170834,
          0.027958683483731726,
          -0.06356379657845206,
          0.5356323179538611,
          -1.07963520009177,
          -0.003925431194146797,
          0.004015392773529752,
          0.001337667240352666,
          -0.0034175064800289097,
          -0.0029442503027758606,
          0.0017670465921007877
        ],
        [
          -8.503194544668433e-05,
          0.00010459289792828993,
          -0.0009763665059979599,
          0.001981157890178975,
          9.961166056269767e-05,
          -5.193032763172058e-05,
          4.328098407796482e-05,
          1.923937105493447e-05,
          -2.9247515417856124e-05,
          1.5513921932337606e-05,
          9.713185508347094e-06,
          1.8832944599820318e-05,
          1.7170375024795818e-05,
          -8.40918238248628e-08,
          -2.5445670622180107e-05,
          -1.5162338648438911e-05,
          -3.794696475638631e-06,
          -3.4538185407038504e-05,
          -3.0503112129979944e-06,
          4.035112157397282e-05,
          5.049574963642459e-05,
          3.982983469317931e-05,
          6.524925120502995e-05,
          8.456315505177151e-05,
          9.356655636136193e-05,
          -2.391296801084458e-05,
          -1.6107625615859783e-05,
          -3.4114390369886893e-05,
          -6.81938050643858e-06,
          -2.556467850143166e-05,
          1.9998293379595578e-05,
          -1.3590469921522178e-05,
          7.051799176016992e-06,
          1.5870193106452553e-05,
          3.6751699199955815e-05,
          -1.196939146769074e-05,
          0.0003297112180434842,
          -0.000769567195848759,
          2.1818660196844743e-05,
          1.04716281978251e-05,
          -3.5548763757570066e-05,
          3.32391559603073e-05,
          3.912174758919894e-05,
          -2.7420234570555788e-05
        ],
        [
          0.00022081384637418383,
          6.399127666965673e-05,
          -0.000381168431022755,
          0.0007530542552475572,
          -5.193032763172058e-05,
          0.0013788548124433672,
          -0.00010922614010655854,
          3.1642348957270304e-07,
          0.00010666000802445302,
          -0.00014321026772489055,
          -4.724629414093853e-05,
          1.5664365272113857e-05,
          7.576035301400632e-06,
          5.0192610373610145e-05,
          0.00011646046199434762,
          8.874832148490441e-05,
          9.549393361088595e-05,
          0.0001644744904368199,
          0.00011740257869606422,
          3.534370501644944e-05,
          -3.072195265453857e-05,
          8.833054862845694e-05,
          8.310223333849343e-05,
          -4.4834187883209104e-05,
          -5.4226606850367e-05,
          -9.06888446116136e-05,
          -0.00012663125679042818,
          -0.0001401324339979925,
          -0.00010724183720933198,
          0.00010561064863252748,
          -0.00018982181525052427,
          0.00024821219133776577,
          -7.366588463899562e-05,
          0.00019805943249147264,
          -0.0003019071152629894,
          -0.00016901896819704446,
          0.0005185783722509464,
          -0.0008889143282861851,
          0.0002522168425296164,
          -0.00020440325287456452,
          0.0003874009419097572,
          -0.000372067707209508,
          0.0004043462414769762,
          -0.0005563636492288357
        ],
        [
          6.314106022604092e-05,
          -0.0001567671542375242,
          0.0008935243179310545,
          -0.001558350368271763,
          4.328098407796482e-05,
          -0.00010922614010655854,
          0.0006055522150601064,
          -1.4406417256436453e-05,
          -8.042576064667582e-06,
          -2.253363726065131e-05,
          2.8530679668938426e-05,
          -1.79584200323649e-05,
          2.6349259000680218e-05,
          1.613844772507182e-06,
          1.3974692732433552e-05,
          8.99494546513172e-06,
          1.855196242782284e-05,
          1.1758784148079502e-05,
          3.1531299391151905e-05,
          8.88987467310302e-06,
          5.570993627588791e-05,
          -3.553583189489797e-05,
          8.011295003701485e-05,
          8.18940362626246e-05,
          9.76610017889365e-05,
          8.966273224079012e-05,
          5.778601520211189e-05,
          0.00010537724433388952,
          2.3089355083117676e-05,
          7.815639775379049e-06,
          5.355912832822809e-06,
          2.837475709805563e-05,
          7.593265847703203e-05,
          -7.16547124952343e-05,
          -0.0001749487126656612,
          0.00034113117613836577,
          -0.0025786211408709903,
          0.004898432806890406,
          2.993885374378599e-05,
          -6.999857352939376e-06,
          -9.417680800638642e-05,
          9.803050803407529e-05,
          1.010504850878616e-05,
          -7.874917339698428e-06
        ],
        [
          5.254257726342793e-05,
          -7.949637999226053e-05,
          0.0005638860306441929,
          -0.001173704145727502,
          1.923937105493447e-05,
          3.1642348957270304e-07,
          -1.4406417256436453e-05,
          0.00023914253780812136,
          -5.612060160805704e-05,
          -3.9303151091408075e-05,
          -1.8885110558942883e-05,
          1.0491564964470648e-05,
          1.0347349894341325e-05,
          -1.2441068508752573e-05,
          -5.4515299079927845e-05,
          -2.7475237238717194e-05,
          -2.766466842979464e-05,
          -2.1287072427838352e-05,
          -5.3237341463525294e-05,
          1.540162750368251e-05,
          6.350253856152833e-06,
          -1.1283811716045335e-05,
          2.389457846893772e-05,
          5.9755605950233024e-05,
          7.434600315475339e-05,
          -7.9492746705456e-05,
          -8.980689188548035e-05,
          -0.00010124659232562159,
          2.52412856908419e-06,
          -6.701170930841735e-05,
          -1.4360856305780209e-07,
          -1.8950022865126357e-05,
          -3.6914634625773786e-05,
          2.903036943145031e-05,
          -2.1135444673187534e-05,
          -1.4570839508618581e-05,
          7.377417726169655e-05,
          -4.2893000358939384e-05,
          7.531693962822608e-05,
          1.8261633971865117e-05,
          -4.776279370375952e-06,
          9.068399978307955e-06,
          7.89310255535339e-06,
          -1.766648266826808e-06
        ],
        [
          2.551417970995348e-06,
          2.542515283255829e-05,
          -0.00012276223304056655,
          0.00021463909933521548,
          -2.9247515417856124e-05,
          0.00010666000802445302,
          -8.042576064667582e-06,
          -5.612060160805704e-05,
          0.00024814575734682346,
          3.7184386785220146e-05,
          -7.927503485329108e-06,
          2.7486647895001586e-05,
          3.664311325223591e-05,
          6.298489293954959e-05,
          3.7611688885865645e-05,
          2.4449347713099625e-05,
          3.9243248602715125e-05,
          2.1648382526515795e-06,
          1.7406480589973779e-06,
          2.3772204793061743e-05,
          2.0156928670717456e-05,
          3.2008001576158335e-05,
          -8.154720972851402e-06,
          -1.3729666382694573e-05,
          -3.908985207294924e-05,
          2.348995922286242e-05,
          -3.973210670077664e-05,
          2.615818484385677e-05,
          -8.80032318139391e-06,
          4.978861609703103e-05,
          -1.8740263585492524e-05,
          2.845443324808712e-05,
          2.169095875457465e-05,
          -3.12140014330582e-05,
          -5.529547028645318e-05,
          3.9429707368254633e-05,
          -0.0005716893585609599,
          0.0013244251925377906,
          -3.8768464320246645e-05,
          -1.3980074731754358e-05,
          4.279682161689859e-05,
          -3.329597005870197e-05,
          5.316315698223716e-05,
          -2.587184992870715e-05
        ],
        [
          -3.382698229050569e-05,
          7.03358105062127e-05,
          -0.0008882422960571118,
          0.0017435187922949537,
          1.5513921932337606e-05,
          -0.00014321026772489055,
          -2.253363726065131e-05,
          -3.9303151091408075e-05,
          3.7184386785220146e-05,
          0.0005083634055629224,
          -3.053649869447242e-05,
          3.571069978552503e-05,
          -7.803108153402489e-05,
          -3.639989792922512e-05,
          -3.3894017760282846e-05,
          1.4395218784134424e-06,
          -6.996744102395354e-05,
          1.7795816546403167e-05,
          -2.5002177075166022e-05,
          0.00010013637701950381,
          8.113359808225085e-05,
          0.0001265404823335865,
          2.201028170705404e-05,
          -1.0093932502335464e-05,
          2.8587298327564665e-06,
          -2.785459923085595e-05,
          -5.6571422634307e-05,
          -7.80657229153278e-05,
          3.755453857533968e-05,
          -2.7956869272565884e-05,
          -9.704908348017743e-05,
          1.35695674363951e-05,
          -5.015612039648905e-06,
          4.198223439799383e-05,
          4.537048157348877e-05,
          1.4808112443501833e-06,
          0.0007141028945754264,
          -0.0015097858240989167,
          -4.612886333143792e-05,
          1.751173926422218e-05,
          7.295915130685012e-05,
          -1.1232364479945472e-05,
          -0.00010024979585397233,
          2.6355446968091304e-05
        ],
        [
          2.7719318914103056e-05,
          -2.1482575648323058e-05,
          9.309550734125274e-05,
          -0.0001386966442145693,
          9.713185508347094e-06,
          -4.724629414093853e-05,
          2.8530679668938426e-05,
          -1.8885110558942883e-05,
          -7.927503485329108e-06,
          -3.053649869447242e-05,
          6.577990289080447e-05,
          6.570079896830117e-06,
          2.0506269801857847e-05,
          2.7442077498798014e-05,
          2.7338978479824232e-05,
          1.6694472654927997e-05,
          3.8290027435770535e-05,
          1.60604109509727e-05,
          2.6934519310184048e-05,
          -3.2421011840786266e-05,
          -1.686485731634266e-05,
          -2.4240128496026324e-05,
          3.670553156875773e-05,
          2.819793474694363e-05,
          2.8208958332147455e-05,
          3.359055899630138e-05,
          5.127198340592905e-05,
          5.765058560690045e-05,
          4.609147286448822e-06,
          -1.5532716929036245e-05,
          1.6386341322616243e-05,
          -2.5944401328181738e-05,
          -1.2006660517742975e-05,
          -8.946931718543323e-06,
          -1.0462930237103492e-05,
          -5.983340995708228e-06,
          0.00012876445823149026,
          -0.0003287899628524501,
          -5.1720054119308535e-05,
          5.109323756261794e-05,
          -2.7561194310879174e-06,
          1.9724332962873937e-05,
          -6.5872343842883804e-06,
          7.195542591710506e-06
        ],
        [
          -4.613046555972962e-05,
          0.00014053146588072137,
          -0.0014385963008751216,
          0.0029834814367647963,
          1.8832944599820318e-05,
          1.5664365272113857e-05,
          -1.79584200323649e-05,
          1.0491564964470648e-05,
          2.7486647895001586e-05,
          3.571069978552503e-05,
          6.570079896830117e-06,
          0.0002738441006503695,
          0.00023013789838189242,
          0.00024362218537299932,
          -0.00010506337472787714,
          -8.761377441921433e-05,
          -9.142524526502339e-05,
          -1.93941243765407e-05,
          -6.764350284514744e-06,
          9.105264022856195e-05,
          9.519229356329828e-05,
          0.00010326043502539166,
          1.6026506816529647e-05,
          1.823622401659049e-05,
          3.128695893110122e-05,
          2.1654206406816544e-06,
          3.898633278170133e-06,
          -3.880355339381775e-05,
          1.0457889985507456e-05,
          -1.8442985916866428e-05,
          -1.944898330310453e-05,
          1.002760408561135e-06,
          -1.9545288617209942e-05,
          3.0150198895699865e-05,
          1.735538883596285e-05,
          -0.0001156592144945938,
          0.0013268800016916747,
          -0.0027778184169747165,
          4.09140290216168e-05,
          -2.4486993798752136e-05,
          2.6968675596067374e-05,
          -7.0443486035787995e-06,
          -7.458600093079824e-05,
          3.256174100898738e-05
        ],
        [
          9.19030607793586e-05,
          -0.00010279204068652068,
          0.00028228352555078614,
          -0.00027264612750645665,
          1.7170375024795818e-05,
          7.576035301400632e-06,
          2.6349259000680218e-05,
          1.0347349894341325e-05,
          3.664311325223591e-05,
          -7.803108153402489e-05,
          2.0506269801857847e-05,
          0.00023013789838189242,
          0.000443906432920327,
          0.00042099254044776117,
          -7.824522596345531e-05,
          -0.00018010801840715745,
          -0.00015398386534773718,
          -3.666463482165603e-05,
          1.3654450649260682e-05,
          3.194441294747471e-05,
          5.06342456925497e-05,
          1.711457545992726e-05,
          -8.523838365465146e-05,
          -5.0098810114059244e-05,
          -1.7733184434115815e-05,
          3.8816491135805855e-05,
          5.531544155562988e-05,
          5.2876216796311575e-05,
          -4.2630852923739994e-05,
          7.527727684116577e-05,
          4.361784278266783e-06,
          1.647019112985801e-05,
          4.569639232137406e-05,
          -2.6171103025490266e-05,
          -0.00011135837907138898,
          0.00010266240459988959,
          -0.00012892754598105074,
          -9.091314093076288e-05,
          3.7080944705849536e-05,
          -7.2758629077877e-05,
          5.1735099923732136e-05,
          -3.527705842069315e-05,
          -0.0001682422955821004,
          0.00013287241522766727
        ],
        [
          7.698280597543073e-05,
          -5.928959518472829e-05,
          -0.0004574584909460453,
          0.0013690344937887337,
          -8.40918238248628e-08,
          5.0192610373610145e-05,
          1.613844772507182e-06,
          -1.2441068508752573e-05,
          6.298489293954959e-05,
          -3.639989792922512e-05,
          2.7442077498798014e-05,
          0.00024362218537299932,
          0.00042099254044776117,
          0.0006587812383711532,
          -7.158397350362375e-05,
          -0.00016690819629219036,
          -0.000251047004481349,
          -1.9986610647540523e-05,
          5.5104570460705264e-05,
          4.39851086033879e-05,
          4.935879961756268e-05,
          5.093090465605614e-05,
          -7.533192969737742e-05,
          -2.7916639436256e-05,
          -5.4040101935520576e-05,
          7.564562912678075e-05,
          4.3603970070260694e-05,
          6.417086522092169e-05,
          -3.46373144408254e-05,
          5.3872211321746826e-05,
          -1.7283829496598264e-05,
          2.482086468144146e-05,
          6.442994279849196e-05,
          -5.822480879337746e-05,
          -7.420591845544227e-05,
          2.1233451124313468e-05,
          0.0008498239111173942,
          -0.0022063382653305895,
          5.720612947508969e-05,
          -4.857253146500275e-05,
          4.4180390409009544e-05,
          -6.425095456311658e-05,
          -0.00014847244596411413,
          0.00010202659813977636
        ],
        [
          -2.7155769263660767e-05,
          6.745995337189711e-05,
          -0.0002814723439301881,
          0.000498989805577372,
          -2.5445670622180107e-05,
          0.00011646046199434762,
          1.3974692732433552e-05,
          -5.4515299079927845e-05,
          3.7611688885865645e-05,
          -3.3894017760282846e-05,
          2.7338978479824232e-05,
          -0.00010506337472787714,
          -7.824522596345531e-05,
          -7.158397350362375e-05,
          0.00029000148339995414,
          0.0002252263969883979,
          0.00025771736516406844,
          9.149589031537666e-05,
          4.858842128508262e-05,
          1.356993416651489e-05,
          2.8614603635259176e-05,
          4.6780088194386143e-05,
          5.7865494222894274e-05,
          -6.716603284106024e-06,
          -3.8422331730788624e-05,
          1.715143085578958e-05,
          3.235846282906005e-05,
          7.720141126502903e-05,
          1.1103557836855727e-05,
          -2.588743481723951e-05,
          -7.563652903766635e-06,
          1.3428963316807756e-05,
          3.692102914159845e-06,
          -2.9812296556770113e-05,
          1.7093635474829185e-05,
          -0.00010997765165623308,
          0.0006913531334220644,
          -0.001341679335563927,
          -5.2970873676095136e-05,
          9.883150661352328e-05,
          5.641266474601613e-05,
          -4.566720656029989e-05,
          9.619387952293627e-05,
          -0.00013523930652667925
        ],
        [
          -0.00012150929425806654,
          0.00022159330729239115,
          -0.0013543297196011192,
          0.0025436766137579866,
          -1.5162338648438911e-05,
          8.874832148490441e-05,
          8.99494546513172e-06,
          -2.7475237238717194e-05,
          2.4449347713099625e-05,
          1.4395218784134424e-06,
          1.6694472654927997e-05,
          -8.761377441921433e-05,
          -0.00018010801840715745,
          -0.00016690819629219036,
          0.0002252263969883979,
          0.0003405803249265991,
          0.00030288453260704875,
          8.780666946461862e-05,
          2.706297169301539e-05,
          1.7519206818597397e-05,
          3.911754321602477e-05,
          5.537989824108951e-05,
          0.00014106663019694023,
          3.427300909405078e-05,
          -6.090576897048344e-07,
          2.936846906272244e-05,
          2.379388253176488e-05,
          4.720469865761201e-05,
          4.581609886802039e-05,
          -7.707958350749755e-05,
          1.9310272832603274e-05,
          -1.1688073399108798e-05,
          -2.9983104398328003e-05,
          -1.3860912880999891e-05,
          0.00015080978907332053,
          -0.0003303410028529795,
          0.002317515686125852,
          -0.004480648951204414,
          -8.292539830612603e-05,
          0.00013843892966587283,
          -5.666352996457625e-05,
          4.324367185750727e-05,
          0.0002804985604446719,
          -0.00023934475652350208
        ],
        [
          -8.789345352048602e-05,
          0.00013176298282567382,
          -0.0005816881229575882,
          0.0009667462340590422,
          -3.794696475638631e-06,
          9.549393361088595e-05,
          1.855196242782284e-05,
          -2.766466842979464e-05,
          3.9243248602715125e-05,
          -6.996744102395354e-05,
          3.8290027435770535e-05,
          -9.142524526502339e-05,
          -0.00015398386534773718,
          -0.000251047004481349,
          0.00025771736516406844,
          0.00030288453260704875,
          0.0005636448771518626,
          8.412611277550535e-05,
          2.2993915525547353e-05,
          1.3313937478675828e-05,
          6.478594586170955e-05,
          4.473184916507527e-05,
          0.0001690574670227026,
          5.91581917749178e-05,
          6.179781430688911e-05,
          4.826270233144102e-05,
          3.917121657019439e-05,
          7.933447682304312e-05,
          2.0261985201265588e-05,
          -2.696947974795028e-05,
          4.993352350025301e-05,
          -2.5529652987032873e-05,
          -8.014887526838562e-05,
          7.259887210008213e-06,
          0.00010115516122352652,
          -0.00027739681144936626,
          0.0016942746573328721,
          -0.0031855960919692262,
          -9.522773574074258e-05,
          0.00014632726333079122,
          -7.843446141759256e-05,
          8.245988436675475e-05,
          0.0002619197126689425,
          -0.0002419930286858325
        ],
        [
          4.525468653521632e-05,
          -4.358838216434508e-05,
          0.0006905879358870977,
          -0.001491603299373118,
          -3.4538185407038504e-05,
          0.0001644744904368199,
          1.1758784148079502e-05,
          -2.1287072427838352e-05,
          2.1648382526515795e-06,
          1.7795816546403167e-05,
          1.60604109509727e-05,
          -1.93941243765407e-05,
          -3.666463482165603e-05,
          -1.9986610647540523e-05,
          9.149589031537666e-05,
          8.780666946461862e-05,
          8.412611277550535e-05,
          0.00021236226858481694,
          0.00017236850812605447,
          -3.10554295352212e-05,
          -2.4698458798933015e-05,
          -1.7210357938656795e-05,
          -1.749069894780157e-05,
          -6.99066859477346e-05,
          -9.39211592128126e-05,
          1.764515904518521e-05,
          2.405103487910577e-05,
          4.344445678155255e-05,
          1.7166239322249838e-05,
          -2.4226512305629073e-05,
          -9.922897430651514e-05,
          5.868013760708819e-05,
          3.3611414094165256e-06,
          -6.528872713042875e-06,
          -2.615695807418519e-05,
          -2.6085136782360834e-05,
          -0.00014120713093120264,
          0.0002915726990550304,
          -5.624500021667457e-06,
          4.819056979451922e-05,
          0.0001127164450012169,
          -7.102286120629725e-05,
          2.419116032142763e-05,
          -0.00010790615897675704
        ],
        [
          0.0001409177795266958,
          -0.00019937564105160596,
          0.0009494696125491981,
          -0.0015592699704783967,
          -3.0503112129979944e-06,
          0.00011740257869606422,
          3.1531299391151905e-05,
          -5.3237341463525294e-05,
          1.7406480589973779e-06,
          -2.5002177075166022e-05,
          2.6934519310184048e-05,
          -6.764350284514744e-06,
          1.3654450649260682e-05,
          5.5104570460705264e-05,
          4.858842128508262e-05,
          2.706297169301539e-05,
          2.2993915525547353e-05,
          0.00017236850812605447,
          0.0006138716269117086,
          -7.458540908753513e-05,
          -3.1777366516633074e-05,
          -4.1307555860523825e-05,
          -1.9688187756193282e-05,
          -5.504024475073239e-05,
          -8.594192155766432e-05,
          0.00012043218299800565,
          0.00012933092214376042,
          0.00016454911658334893,
          2.7035084537615218e-05,
          1.4083335117372802e-05,
          -1.9763774213375193e-05,
          4.446930337213557e-05,
          8.998031839587437e-06,
          1.0065317682676209e-05,
          -7.935553624991913e-05,
          0.0001370170913346294,
          -0.0005462657826111781,
          0.0005797226924643971,
          -0.00010407235946757978,
          8.715700578608117e-05,
          5.54770388406866e-05,
          -1.5755462753536527e-05,
          0.00012589613513683598,
          -0.00017647034502863345
        ],
        [
          -0.0001584258474939445,
          0.00032501076910439175,
          -0.0030319609578639203,
          0.006121143866704795,
          4.035112157397282e-05,
          3.534370501644944e-05,
          8.88987467310302e-06,
          1.540162750368251e-05,
          2.3772204793061743e-05,
          0.00010013637701950381,
          -3.2421011840786266e-05,
          9.105264022856195e-05,
          3.194441294747471e-05,
          4.39851086033879e-05,
          1.356993416651489e-05,
          1.7519206818597397e-05,
          1.3313937478675828e-05,
          -3.10554295352212e-05,
          -7.458540908753513e-05,
          0.0005369409957257996,
          0.00042771405464317816,
          0.00047437544944527833,
          0.00013353508283369618,
          0.00016747399128793448,
          0.00017605697902576485,
          -0.00016129398973204918,
          -0.0001723563479356552,
          -0.00021544271465319176,
          -1.9311017400418893e-05,
          -9.071722201902756e-05,
          -0.00010596584809235754,
          5.730092638615424e-05,
          4.686531870559972e-05,
          -1.2700881762525832e-05,
          9.050088365862909e-05,
          -0.00021926785480038319,
          0.002066087490187404,
          -0.004042232186773636,
          0.0001152209962981695,
          -7.689264649108614e-06,
          4.846676443664807e-05,
          -5.7028136939371935e-05,
          -3.41896784144766e-05,
          -4.3383657717857114e-06
        ],
        [
          -0.00020667989637487716,
          0.0003860597030790027,
          -0.0033141039112810867,
          0.006607722250179523,
          5.049574963642459e-05,
          -3.072195265453857e-05,
          5.570993627588791e-05,
          6.350253856152833e-06,
          2.0156928670717456e-05,
          8.113359808225085e-05,
          -1.686485731634266e-05,
          9.519229356329828e-05,
          5.06342456925497e-05,
          4.935879961756268e-05,
          2.8614603635259176e-05,
          3.911754321602477e-05,
          6.478594586170955e-05,
          -2.4698458798933015e-05,
          -3.1777366516633074e-05,
          0.00042771405464317816,
          0.0005212732299113699,
          0.00045602409984554673,
          0.00013186928864925834,
          0.00015007950613959233,
          0.00016615477849028825,
          -9.557485942393134e-05,
          -0.0001199303625203174,
          -0.00012446923124215026,
          -2.103154951694567e-05,
          -7.515691426926095e-05,
          -9.302179923113889e-05,
          4.073930944781279e-05,
          4.618339633498518e-05,
          -9.211128444050122e-06,
          0.00013209197300254803,
          -0.00029019037980515495,
          0.002610219516755543,
          -0.005212382513925935,
          7.641685424842884e-05,
          5.120902035659483e-05,
          -1.4941945666860511e-05,
          1.544839192112912e-06,
          -2.0216716361928775e-05,
          -3.62788710929323e-05
        ],
        [
          -0.0002271689107915023,
          0.000493863719093988,
          -0.004414484407191496,
          0.008880313965220245,
          3.982983469317931e-05,
          8.833054862845694e-05,
          -3.553583189489797e-05,
          -1.1283811716045335e-05,
          3.2008001576158335e-05,
          0.0001265404823335865,
          -2.4240128496026324e-05,
          0.00010326043502539166,
          1.711457545992726e-05,
          5.093090465605614e-05,
          4.6780088194386143e-05,
          5.537989824108951e-05,
          4.473184916507527e-05,
          -1.7210357938656795e-05,
          -4.1307555860523825e-05,
          0.00047437544944527833,
          0.00045602409984554673,
          0.0005875596286412358,
          0.00016046745082802207,
          0.0001453269389596766,
          0.00011849228143667268,
          -0.00012612466610840858,
          -0.0001686575246882218,
          -0.0002110408089876868,
          -1.8926090776766964e-05,
          -8.453350404263817e-05,
          -0.0001455282605545594,
          2.9627147944666595e-05,
          5.328041110735693e-05,
          -5.379528205180506e-06,
          0.00014484551856067278,
          -0.000358888948292545,
          0.003296176692878033,
          -0.006553657303877854,
          0.00013899116109002978,
          3.3412501344661343e-06,
          5.173937172461725e-05,
          -6.700786515751445e-05,
          -1.842140867604432e-05,
          -3.503593412802914e-05
        ],
        [
          -0.000180868662689087,
          0.00017490794945634414,
          -0.0010163607188577331,
          0.0019388961111734453,
          6.524925120502995e-05,
          8.310223333849343e-05,
          8.011295003701485e-05,
          2.389457846893772e-05,
          -8.154720972851402e-06,
          2.201028170705404e-05,
          3.670553156875773e-05,
          1.6026506816529647e-05,
          -8.523838365465146e-05,
          -7.533192969737742e-05,
          5.7865494222894274e-05,
          0.00014106663019694023,
          0.0001690574670227026,
          -1.749069894780157e-05,
          -1.9688187756193282e-05,
          0.00013353508283369618,
          0.00013186928864925834,
          0.00016046745082802207,
          0.0009524213324517507,
          0.0008908552515993785,
          0.0008728143841696372,
          -0.0001804649476225326,
          -0.00019893141339779826,
          -0.0001587775946603068,
          -3.649870054751152e-05,
          -0.00010446835545370915,
          9.677181079115283e-05,
          -4.799927422079326e-05,
          -0.00018976305160811916,
          0.00017956501850539962,
          0.0002107391213442203,
          -0.00024784768757057896,
          0.0021304588453155662,
          -0.004353179749600646,
          5.2359520023588255e-05,
          6.278156178054418e-05,
          -0.00014653733632929696,
          0.00014368396969316618,
          0.000291935249810415,
          -0.0002941062713915626
        ],
        [
          -0.00018499774525997087,
          0.00014647233401947262,
          -0.0009724832691037038,
          0.0019066648149068466,
          8.456315505177151e-05,
          -4.4834187883209104e-05,
          8.18940362626246e-05,
          5.9755605950233024e-05,
          -1.3729666382694573e-05,
          -1.0093932502335464e-05,
          2.819793474694363e-05,
          1.823622401659049e-05,
          -5.0098810114059244e-05,
          -2.7916639436256e-05,
          -6.716603284106024e-06,
          3.427300909405078e-05,
          5.91581917749178e-05,
          -6.99066859477346e-05,
          -5.504024475073239e-05,
          0.00016747399128793448,
          0.00015007950613959233,
          0.0001453269389596766,
          0.0008908552515993785,
          0.0010597691352062116,
          0.0010026940154716306,
          -0.0001836232244886403,
          -0.0002208316223985021,
          -0.00017663094625938456,
          -7.539125079353816e-05,
          -0.00011125386298451131,
          0.0001030015587310704,
          -2.1634979610578063e-05,
          -0.00014886594495455588,
          0.00013397896854422148,
          0.000195721037547106,
          -0.00018560241489737176,
          0.0018423538812711,
          -0.003823437349700149,
          3.235466427479748e-05,
          0.00011713690898710641,
          -0.00015179624018807494,
          0.00011455262561722889,
          0.00022040431391962467,
          -0.0002072369388119902
        ],
        [
          -0.00017865963472408702,
          0.00011995735775020155,
          -0.0008019232090955983,
          0.001570616833443212,
          9.356655636136193e-05,
          -5.4226606850367e-05,
          9.76610017889365e-05,
          7.434600315475339e-05,
          -3.908985207294924e-05,
          2.8587298327564665e-06,
          2.8208958332147455e-05,
          3.128695893110122e-05,
          -1.7733184434115815e-05,
          -5.4040101935520576e-05,
          -3.8422331730788624e-05,
          -6.090576897048344e-07,
          6.179781430688911e-05,
          -9.39211592128126e-05,
          -8.594192155766432e-05,
          0.00017605697902576485,
          0.00016615477849028825,
          0.00011849228143667268,
          0.0008728143841696372,
          0.0010026940154716306,
          0.0010756793466231954,
          -0.00019783309107886734,
          -0.00020069405177959598,
          -0.0001997743684072673,
          -8.129563319162083e-05,
          -7.360723445653499e-05,
          0.0001302313325660312,
          -2.0917400473261584e-05,
          -0.00016529076527395657,
          0.0001730597453193568,
          0.00019190892839483,
          -0.0001456323888003175,
          0.0016050070061165021,
          -0.0033700046494193666,
          4.038660762089779e-06,
          8.003656790596792e-05,
          -0.00014289764445271516,
          0.0001022132400980839,
          0.0001963981657305736,
          -0.00017679033927807137
        ],
        [
          6.712044677137292e-05,
          -0.0001256230583173522,
          0.0003855329236746081,
          -0.000500075346995677,
          -2.391296801084458e-05,
          -9.06888446116136e-05,
          8.966273224079012e-05,
          -7.9492746705456e-05,
          2.348995922286242e-05,
          -2.785459923085595e-05,
          3.359055899630138e-05,
          2.1654206406816544e-06,
          3.8816491135805855e-05,
          7.564562912678075e-05,
          1.715143085578958e-05,
          2.936846906272244e-05,
          4.826270233144102e-05,
          1.764515904518521e-05,
          0.00012043218299800565,
          -0.00016129398973204918,
          -9.557485942393134e-05,
          -0.00012612466610840858,
          -0.0001804649476225326,
          -0.0001836232244886403,
          -0.00019783309107886734,
          0.000479737688466501,
          0.00041153054480309414,
          0.0004355518834501417,
          5.318885661160165e-05,
          5.18264793820058e-05,
          3.8941459065845815e-05,
          -1.2392888358006232e-05,
          -6.649564319715189e-06,
          -5.5643155067423605e-05,
          1.8184125649743865e-05,
          -2.0468480392332347e-05,
          0.0005948493329440968,
          -0.001409603844831753,
          -9.869307098584517e-05,
          2.37323846042109e-05,
          -4.961534392865669e-05,
          6.713855748063528e-05,
          6.142639461626949e-05,
          -5.149962169757688e-05
        ],
        [
          0.00013319326380345142,
          -0.00025023201039835175,
          0.0011364136249855388,
          -0.0018758443995796508,
          -1.6107625615859783e-05,
          -0.00012663125679042818,
          5.778601520211189e-05,
          -8.980689188548035e-05,
          -3.973210670077664e-05,
          -5.6571422634307e-05,
          5.127198340592905e-05,
          3.898633278170133e-06,
          5.531544155562988e-05,
          4.3603970070260694e-05,
          3.235846282906005e-05,
          2.379388253176488e-05,
          3.917121657019439e-05,
          2.405103487910577e-05,
          0.00012933092214376042,
          -0.0001723563479356552,
          -0.0001199303625203174,
          -0.0001686575246882218,
          -0.00019893141339779826,
          -0.0002208316223985021,
          -0.00020069405177959598,
          0.00041153054480309414,
          0.0005558045118071881,
          0.0005033469391808271,
          0.00010517940517784389,
          -1.7991437761904516e-05,
          2.2244457574261534e-05,
          3.213375189422868e-05,
          -3.172085300537726e-05,
          -6.784859279950715e-05,
          -4.4353104192946995e-05,
          0.0001155900350806335,
          -0.00024053541299073113,
          0.0001894937992052585,
          -0.00018383369458210817,
          8.999386753444896e-05,
          2.445271403775474e-05,
          -4.774280869170496e-07,
          1.769990644167384e-05,
          -1.2760616918274705e-05
        ],
        [
          0.00010178955825354639,
          -0.00020704289246291222,
          0.0009913582204816181,
          -0.0016115190656634248,
          -3.4114390369886893e-05,
          -0.0001401324339979925,
          0.00010537724433388952,
          -0.00010124659232562159,
          2.615818484385677e-05,
          -7.80657229153278e-05,
          5.765058560690045e-05,
          -3.880355339381775e-05,
          5.2876216796311575e-05,
          6.417086522092169e-05,
          7.720141126502903e-05,
          4.720469865761201e-05,
          7.933447682304312e-05,
          4.344445678155255e-05,
          0.00016454911658334893,
          -0.00021544271465319176,
          -0.00012446923124215026,
          -0.0002110408089876868,
          -0.0001587775946603068,
          -0.00017663094625938456,
          -0.0001997743684072673,
          0.0004355518834501417,
          0.0005033469391808271,
          0.0006404755369832091,
          9.514237967391006e-05,
          3.297864767864475e-05,
          8.960876966563584e-05,
          -5.653745750624534e-06,
          -1.937883402932383e-05,
          -0.00011113308423483958,
          -8.777095767958678e-06,
          8.378754193482421e-05,
          -0.000345087805786585,
          0.0002905785998737307,
          -0.00017250807373860255,
          5.772560153626677e-05,
          -5.966873798108423e-05,
          7.09787658032881e-05,
          1.0600288519108809e-05,
          -1.51258651963609e-05
        ],
        [
          8.130022145425384e-06,
          -2.659884992070269e-05,
          -0.0001381446215198871,
          0.00041770538349985154,
          -6.81938050643858e-06,
          -0.00010724183720933198,
          2.3089355083117676e-05,
          2.52412856908419e-06,
          -8.80032318139391e-06,
          3.755453857533968e-05,
          4.609147286448822e-06,
          1.0457889985507456e-05,
          -4.2630852923739994e-05,
          -3.46373144408254e-05,
          1.1103557836855727e-05,
          4.581609886802039e-05,
          2.0261985201265588e-05,
          1.7166239322249838e-05,
          2.7035084537615218e-05,
          -1.9311017400418893e-05,
          -2.103154951694567e-05,
          -1.8926090776766964e-05,
          -3.649870054751152e-05,
          -7.539125079353816e-05,
          -8.129563319162083e-05,
          5.318885661160165e-05,
          0.00010517940517784389,
          9.514237967391006e-05,
          0.00029924386058866785,
          -0.0002924393135745537,
          -7.774174153232818e-05,
          2.8944710006344577e-05,
          -0.00012943016841935457,
          5.880199858232005e-05,
          -7.61193817172204e-06,
          6.637703551259456e-06,
          -9.512813679294762e-05,
          0.00024339269349772004,
          -0.00030572640849141656,
          0.000338306840549098,
          9.727681886979846e-05,
          -2.6668896840812412e-05,
          7.952353474168701e-05,
          -0.0001150148641569191
        ],
        [
          4.4646604169822074e-05,
          -4.5112170452493216e-05,
          0.0004012348729621338,
          -0.0007643115156271488,
          -2.556467850143166e-05,
          0.00010561064863252748,
          7.815639775379049e-06,
          -6.701170930841735e-05,
          4.978861609703103e-05,
          -2.7956869272565884e-05,
          -1.5532716929036245e-05,
          -1.8442985916866428e-05,
          7.527727684116577e-05,
          5.3872211321746826e-05,
          -2.588743481723951e-05,
          -7.707958350749755e-05,
          -2.696947974795028e-05,
          -2.4226512305629073e-05,
          1.4083335117372802e-05,
          -9.071722201902756e-05,
          -7.515691426926095e-05,
          -8.453350404263817e-05,
          -0.00010446835545370915,
          -0.00011125386298451131,
          -7.360723445653499e-05,
          5.18264793820058e-05,
          -1.7991437761904516e-05,
          3.297864767864475e-05,
          -0.0002924393135745537,
          0.0004848741413043306,
          0.00015318655633090418,
          -6.974703903804448e-05,
          0.00014317244387828786,
          -9.590467283781022e-05,
          -5.012364585931915e-06,
          2.3316051491564852e-05,
          6.139764081378089e-05,
          -0.00033195839199936107,
          0.00024358152056658657,
          -0.0004753919942736902,
          -0.0001625362052257767,
          8.320558401486762e-05,
          -6.962001470039089e-05,
          0.00016331325064609077
        ],
        [
          -6.700007243025482e-05,
          2.4760616106613275e-06,
          0.00031541654060517077,
          -0.0006410546630689978,
          1.9998293379595578e-05,
          -0.00018982181525052427,
          5.355912832822809e-06,
          -1.4360856305780209e-07,
          -1.8740263585492524e-05,
          -9.704908348017743e-05,
          1.6386341322616243e-05,
          -1.944898330310453e-05,
          4.361784278266783e-06,
          -1.7283829496598264e-05,
          -7.563652903766635e-06,
          1.9310272832603274e-05,
          4.993352350025301e-05,
          -9.922897430651514e-05,
          -1.9763774213375193e-05,
          -0.00010596584809235754,
          -9.302179923113889e-05,
          -0.0001455282605545594,
          9.677181079115283e-05,
          0.0001030015587310704,
          0.0001302313325660312,
          3.8941459065845815e-05,
          2.2244457574261534e-05,
          8.960876966563584e-05,
          -7.774174153232818e-05,
          0.00015318655633090418,
          0.0005406430616965665,
          -0.0003458728829321161,
          -0.00011196532290455919,
          6.739334428725998e-05,
          0.00011796432151103669,
          1.4695630576351035e-05,
          -0.0005059597797486917,
          0.0010224455135438753,
          4.487191171230222e-05,
          -0.00017832762851606243,
          -0.0005303799874848814,
          0.0003920605751309333,
          0.00028163506457143524,
          -8.573245414730994e-05
        ],
        [
          0.00010324864057346383,
          -8.564927533117811e-05,
          0.00048792163003972817,
          -0.0009089645550314116,
          -1.3590469921522178e-05,
          0.00024821219133776577,
          2.837475709805563e-05,
          -1.8950022865126357e-05,
          2.845443324808712e-05,
          1.35695674363951e-05,
          -2.5944401328181738e-05,
          1.002760408561135e-06,
          1.647019112985801e-05,
          2.482086468144146e-05,
          1.3428963316807756e-05,
          -1.1688073399108798e-05,
          -2.5529652987032873e-05,
          5.868013760708819e-05,
          4.446930337213557e-05,
          5.730092638615424e-05,
          4.073930944781279e-05,
          2.9627147944666595e-05,
          -4.799927422079326e-05,
          -2.1634979610578063e-05,
          -2.0917400473261584e-05,
          -1.2392888358006232e-05,
          3.213375189422868e-05,
          -5.653745750624534e-06,
          2.8944710006344577e-05,
          -6.974703903804448e-05,
          -0.0003458728829321161,
          0.00041038287453391527,
          5.665230976716606e-05,
          -6.632031835228903e-05,
          -0.00010020214620800064,
          6.543167796152358e-05,
          -0.0005298144198553411,
          0.00101694623499403,
          -4.481220602278976e-05,
          0.00011538849733531512,
          0.0003443745944077915,
          -0.0003687004907780274,
          -0.00010596103903167788,
          3.5524907277094145e-05
        ],
        [
          -4.835002631529895e-05,
          0.00016830695228134602,
          -0.0015879718714026216,
          0.0033227988902108075,
          7.051799176016992e-06,
          -7.366588463899562e-05,
          7.593265847703203e-05,
          -3.6914634625773786e-05,
          2.169095875457465e-05,
          -5.015612039648905e-06,
          -1.2006660517742975e-05,
          -1.9545288617209942e-05,
          4.569639232137406e-05,
          6.442994279849196e-05,
          3.692102914159845e-06,
          -2.9983104398328003e-05,
          -8.014887526838562e-05,
          3.3611414094165256e-06,
          8.998031839587437e-06,
          4.686531870559972e-05,
          4.618339633498518e-05,
          5.328041110735693e-05,
          -0.00018976305160811916,
          -0.00014886594495455588,
          -0.00016529076527395657,
          -6.649564319715189e-06,
          -3.172085300537726e-05,
          -1.937883402932383e-05,
          -0.00012943016841935457,
          0.00014317244387828786,
          -0.00011196532290455919,
          5.665230976716606e-05,
          0.00040478987635194096,
          -0.0003304655499234664,
          -5.469418913562326e-05,
          3.093208946456368e-06,
          0.00039008639648719013,
          -0.0010230845365110904,
          0.0001247781900626093,
          -0.00012953107724029796,
          8.463802993920746e-05,
          -0.00011674726038169046,
          -0.00021231337463730357,
          0.00023102060867622994
        ],
        [
          -1.145123695093884e-05,
          -4.8072122743747454e-05,
          0.0007756062989195981,
          -0.0017755399552170834,
          1.5870193106452553e-05,
          0.00019805943249147264,
          -7.16547124952343e-05,
          2.903036943145031e-05,
          -3.12140014330582e-05,
          4.198223439799383e-05,
          -8.946931718543323e-06,
          3.0150198895699865e-05,
          -2.6171103025490266e-05,
          -5.822480879337746e-05,
          -2.9812296556770113e-05,
          -1.3860912880999891e-05,
          7.259887210008213e-06,
          -6.528872713042875e-06,
          1.0065317682676209e-05,
          -1.2700881762525832e-05,
          -9.211128444050122e-06,
          -5.379528205180506e-06,
          0.00017956501850539962,
          0.00013397896854422148,
          0.0001730597453193568,
          -5.5643155067423605e-05,
          -6.784859279950715e-05,
          -0.00011113308423483958,
          5.880199858232005e-05,
          -9.590467283781022e-05,
          6.739334428725998e-05,
          -6.632031835228903e-05,
          -0.0003304655499234664,
          0.00044271785461020164,
          7.33107445272428e-05,
          -5.0341178319791196e-05,
          0.0002430063966147192,
          -0.00037018206323277464,
          -4.887017932964527e-05,
          8.494261075845823e-05,
          9.625077004544512e-06,
          6.589965505767538e-05,
          0.00013786394873584944,
          -0.0002996931909200872
        ],
        [
          -0.001324392779639918,
          0.002032760834368583,
          -0.014354641199931538,
          0.027958683483731726,
          3.6751699199955815e-05,
          -0.0003019071152629894,
          -0.0001749487126656612,
          -2.1135444673187534e-05,
          -5.529547028645318e-05,
          4.537048157348877e-05,
          -1.0462930237103492e-05,
          1.735538883596285e-05,
          -0.00011135837907138898,
          -7.420591845544227e-05,
          1.7093635474829185e-05,
          0.00015080978907332053,
          0.00010115516122352652,
          -2.615695807418519e-05,
          -7.935553624991913e-05,
          9.050088365862909e-05,
          0.00013209197300254803,
          0.00014484551856067278,
          0.0002107391213442203,
          0.000195721037547106,
          0.00019190892839483,
          1.8184125649743865e-05,
          -4.4353104192946995e-05,
          -8.777095767958678e-06,
          -7.61193817172204e-06,
          -5.012364585931915e-06,
          0.00011796432151103669,
          -0.00010020214620800064,
          -5.469418913562326e-05,
          7.33107445272428e-05,
          0.0018479109949827083,
          -0.0029135279050818376,
          0.02136546368937037,
          -0.04225096644907408,
          -7.452739340580618e-05,
          0.00010753127484469451,
          -0.00018559809898591602,
          6.132741644379494e-05,
          -2.455992996857586e-06,
          -3.8791378226731654e-05
        ],
        [
          0.0021653561673951995,
          -0.004261629361867972,
          0.03220180093774508,
          -0.06356379657845206,
          -1.196939146769074e-05,
          -0.00016901896819704446,
          0.00034113117613836577,
          -1.4570839508618581e-05,
          3.9429707368254633e-05,
          1.4808112443501833e-06,
          -5.983340995708228e-06,
          -0.0001156592144945938,
          0.00010266240459988959,
          2.1233451124313468e-05,
          -0.00010997765165623308,
          -0.0003303410028529795,
          -0.00027739681144936626,
          -2.6085136782360834e-05,
          0.0001370170913346294,
          -0.00021926785480038319,
          -0.00029019037980515495,
          -0.000358888948292545,
          -0.00024784768757057896,
          -0.00018560241489737176,
          -0.0001456323888003175,
          -2.0468480392332347e-05,
          0.0001155900350806335,
          8.378754193482421e-05,
          6.637703551259456e-06,
          2.3316051491564852e-05,
          1.4695630576351035e-05,
          6.543167796152358e-05,
          3.093208946456368e-06,
          -5.0341178319791196e-05,
          -0.0029135279050818376,
          0.006111417417875543,
          -0.047897040067431576,
          0.0957019048055597,
          0.00020640578909621263,
          -0.00030636723859644923,
          2.184314978953239e-05,
          9.529609520878479e-05,
          2.002589550290255e-05,
          0.00015663195555758535
        ],
        [
          -0.015339693682993202,
          0.031244530607900365,
          -0.2651793278941404,
          0.5356323179538611,
          0.0003297112180434842,
          0.0005185783722509464,
          -0.0025786211408709903,
          7.377417726169655e-05,
          -0.0005716893585609599,
          0.0007141028945754264,
          0.00012876445823149026,
          0.0013268800016916747,
          -0.00012892754598105074,
          0.0008498239111173942,
          0.0006913531334220644,
          0.002317515686125852,
          0.0016942746573328721,
          -0.00014120713093120264,
          -0.0005462657826111781,
          0.002066087490187404,
          0.002610219516755543,
          0.003296176692878033,
          0.0021304588453155662,
          0.0018423538812711,
          0.0016050070061165021,
          0.0005948493329440968,
          -0.00024053541299073113,
          -0.000345087805786585,
          -9.512813679294762e-05,
          6.139764081378089e-05,
          -0.0005059597797486917,
          -0.0005298144198553411,
          0.00039008639648719013,
          0.0002430063966147192,
          0.02136546368937037,
          -0.047897040067431576,
          0.4377895541106445,
          -0.8995513210384652,
          -0.0019599403547001567,
          0.0022968452199383285,
          0.0003239613526355436,
          -0.0008722747839863649,
          -0.000837185522524904,
          -0.001198506031654732
        ],
        [
          0.02997735864029166,
          -0.06133015096124038,
          0.5319704157242461,
          -1.07963520009177,
          -0.000769567195848759,
          -0.0008889143282861851,
          0.004898432806890406,
          -4.2893000358939384e-05,
          0.0013244251925377906,
          -0.0015097858240989167,
          -0.0003287899628524501,
          -0.0027778184169747165,
          -9.091314093076288e-05,
          -0.0022063382653305895,
          -0.001341679335563927,
          -0.004480648951204414,
          -0.0031855960919692262,
          0.0002915726990550304,
          0.0005797226924643971,
          -0.004042232186773636,
          -0.005212382513925935,
          -0.006553657303877854,
          -0.004353179749600646,
          -0.003823437349700149,
          -0.0033700046494193666,
          -0.001409603844831753,
          0.0001894937992052585,
          0.0002905785998737307,
          0.00024339269349772004,
          -0.00033195839199936107,
          0.0010224455135438753,
          0.00101694623499403,
          -0.0010230845365110904,
          -0.00037018206323277464,
          -0.04225096644907408,
          0.0957019048055597,
          -0.8995513210384652,
          1.8596899224651093,
          0.003985140237554859,
          -0.004524546394493333,
          -0.0006918361786179747,
          0.001734824179723305,
          0.0020262042187148025,
          0.0024732430525106854
        ],
        [
          -1.4532460846016061e-05,
          -0.00010233596038568226,
          0.0017731642095060235,
          -0.003925431194146797,
          2.1818660196844743e-05,
          0.0002522168425296164,
          2.993885374378599e-05,
          7.531693962822608e-05,
          -3.8768464320246645e-05,
          -4.612886333143792e-05,
          -5.1720054119308535e-05,
          4.09140290216168e-05,
          3.7080944705849536e-05,
          5.720612947508969e-05,
          -5.2970873676095136e-05,
          -8.292539830612603e-05,
          -9.522773574074258e-05,
          -5.624500021667457e-06,
          -0.00010407235946757978,
          0.0001152209962981695,
          7.641685424842884e-05,
          0.00013899116109002978,
          5.2359520023588255e-05,
          3.235466427479748e-05,
          4.038660762089779e-06,
          -9.869307098584517e-05,
          -0.00018383369458210817,
          -0.00017250807373860255,
          -0.00030572640849141656,
          0.00024358152056658657,
          4.487191171230222e-05,
          -4.481220602278976e-05,
          0.0001247781900626093,
          -4.887017932964527e-05,
          -7.452739340580618e-05,
          0.00020640578909621263,
          -0.0019599403547001567,
          0.003985140237554859,
          0.0012031386305539997,
          -0.0009859557310018339,
          -0.0002540013382827274,
          0.000125232229477885,
          -0.00039510921736466244,
          0.000316414049094667
        ],
        [
          -4.977294353011464e-05,
          0.000171999882182932,
          -0.001918648050100376,
          0.004015392773529752,
          1.04716281978251e-05,
          -0.00020440325287456452,
          -6.999857352939376e-06,
          1.8261633971865117e-05,
          -1.3980074731754358e-05,
          1.751173926422218e-05,
          5.109323756261794e-05,
          -2.4486993798752136e-05,
          -7.2758629077877e-05,
          -4.857253146500275e-05,
          9.883150661352328e-05,
          0.00013843892966587283,
          0.00014632726333079122,
          4.819056979451922e-05,
          8.715700578608117e-05,
          -7.689264649108614e-06,
          5.120902035659483e-05,
          3.3412501344661343e-06,
          6.278156178054418e-05,
          0.00011713690898710641,
          8.003656790596792e-05,
          2.37323846042109e-05,
          8.999386753444896e-05,
          5.772560153626677e-05,
          0.000338306840549098,
          -0.0004753919942736902,
          -0.00017832762851606243,
          0.00011538849733531512,
          -0.00012953107724029796,
          8.494261075845823e-05,
          0.00010753127484469451,
          -0.00030636723859644923,
          0.0022968452199383285,
          -0.004524546394493333,
          -0.0009859557310018339,
          0.0011160211797572159,
          0.00030379412906037277,
          -0.00018455075922398746,
          0.00032802209256597005,
          -0.00039490114225071307
        ],
        [
          0.000134845186985536,
          -1.167184483046531e-05,
          -0.0005938261373760348,
          0.001337667240352666,
          -3.5548763757570066e-05,
          0.0003874009419097572,
          -9.417680800638642e-05,
          -4.776279370375952e-06,
          4.279682161689859e-05,
          7.295915130685012e-05,
          -2.7561194310879174e-06,
          2.6968675596067374e-05,
          5.1735099923732136e-05,
          4.4180390409009544e-05,
          5.641266474601613e-05,
          -5.666352996457625e-05,
          -7.843446141759256e-05,
          0.0001127164450012169,
          5.54770388406866e-05,
          4.846676443664807e-05,
          -1.4941945666860511e-05,
          5.173937172461725e-05,
          -0.00014653733632929696,
          -0.00015179624018807494,
          -0.00014289764445271516,
          -4.961534392865669e-05,
          2.445271403775474e-05,
          -5.966873798108423e-05,
          9.727681886979846e-05,
          -0.0001625362052257767,
          -0.0005303799874848814,
          0.0003443745944077915,
          8.463802993920746e-05,
          9.625077004544512e-06,
          -0.00018559809898591602,
          2.184314978953239e-05,
          0.0003239613526355436,
          -0.0006918361786179747,
          -0.0002540013382827274,
          0.00030379412906037277,
          0.001018355634000426,
          -0.0007283359579398066,
          -0.00045275636073037874,
          0.00012345256648813732
        ],
        [
          -3.2990605189972945e-05,
          -0.00014039183978487813,
          0.0016453241041006867,
          -0.0034175064800289097,
          3.32391559603073e-05,
          -0.000372067707209508,
          9.803050803407529e-05,
          9.068399978307955e-06,
          -3.329597005870197e-05,
          -1.1232364479945472e-05,
          1.9724332962873937e-05,
          -7.0443486035787995e-06,
          -3.527705842069315e-05,
          -6.425095456311658e-05,
          -4.566720656029989e-05,
          4.324367185750727e-05,
          8.245988436675475e-05,
          -7.102286120629725e-05,
          -1.5755462753536527e-05,
          -5.7028136939371935e-05,
          1.544839192112912e-06,
          -6.700786515751445e-05,
          0.00014368396969316618,
          0.00011455262561722889,
          0.0001022132400980839,
          6.713855748063528e-05,
          -4.774280869170496e-07,
          7.09787658032881e-05,
          -2.6668896840812412e-05,
          8.320558401486762e-05,
          0.0003920605751309333,
          -0.0003687004907780274,
          -0.00011674726038169046,
          6.589965505767538e-05,
          6.132741644379494e-05,
          9.529609520878479e-05,
          -0.0008722747839863649,
          0.001734824179723305,
          0.000125232229477885,
          -0.00018455075922398746,
          -0.0007283359579398066,
          0.0007240210475042145,
          0.00030433674945953056,
          -0.00017768916218709175
        ],
        [
          8.84089926933186e-05,
          -0.00018990619899705833,
          0.0015024020445706093,
          -0.0029442503027758606,
          3.912174758919894e-05,
          0.0004043462414769762,
          1.010504850878616e-05,
          7.89310255535339e-06,
          5.316315698223716e-05,
          -0.00010024979585397233,
          -6.5872343842883804e-06,
          -7.458600093079824e-05,
          -0.0001682422955821004,
          -0.00014847244596411413,
          9.619387952293627e-05,
          0.0002804985604446719,
          0.0002619197126689425,
          2.419116032142763e-05,
          0.00012589613513683598,
          -3.41896784144766e-05,
          -2.0216716361928775e-05,
          -1.842140867604432e-05,
          0.000291935249810415,
          0.00022040431391962467,
          0.0001963981657305736,
          6.142639461626949e-05,
          1.769990644167384e-05,
          1.0600288519108809e-05,
          7.952353474168701e-05,
          -6.962001470039089e-05,
          0.00028163506457143524,
          -0.00010596103903167788,
          -0.00021231337463730357,
          0.00013786394873584944,
          -2.455992996857586e-06,
          2.002589550290255e-05,
          -0.000837185522524904,
          0.0020262042187148025,
          -0.00039510921736466244,
          0.00032802209256597005,
          -0.00045275636073037874,
          0.00030433674945953056,
          0.0015146859866185572,
          -0.0010519609634067413
        ],
        [
          -6.290684340891123e-05,
          0.00012966093967842343,
          -0.0009274536246336834,
          0.0017670465921007877,
          -2.7420234570555788e-05,
          -0.0005563636492288357,
          -7.874917339698428e-06,
          -1.766648266826808e-06,
          -2.587184992870715e-05,
          2.6355446968091304e-05,
          7.195542591710506e-06,
          3.256174100898738e-05,
          0.00013287241522766727,
          0.00010202659813977636,
          -0.00013523930652667925,
          -0.00023934475652350208,
          -0.0002419930286858325,
          -0.00010790615897675704,
          -0.00017647034502863345,
          -4.3383657717857114e-06,
          -3.62788710929323e-05,
          -3.503593412802914e-05,
          -0.0002941062713915626,
          -0.0002072369388119902,
          -0.00017679033927807137,
          -5.149962169757688e-05,
          -1.2760616918274705e-05,
          -1.51258651963609e-05,
          -0.0001150148641569191,
          0.00016331325064609077,
          -8.573245414730994e-05,
          3.5524907277094145e-05,
          0.00023102060867622994,
          -0.0002996931909200872,
          -3.8791378226731654e-05,
          0.00015663195555758535,
          -0.001198506031654732,
          0.0024732430525106854,
          0.000316414049094667,
          -0.00039490114225071307,
          0.00012345256648813732,
          -0.00017768916218709175,
          -0.0010519609634067413,
          0.0010667437689665608
        ]
      ],
      "interaction_joint_test": {
        "F": 0.6956284265709287,
        "df1": 4,
        "df2": 111,
        "p": 0.5965357248108012,
        "p_holm_two_dimensions": 0.5965357248108012
      },
      "groups": {
        "0": {
          "label": "Male",
          "n": 4262,
          "classes": 221,
          "schools": 112,
          "zero_n": 1112,
          "exposure_coefficients": [
            -0.022640858075390256,
            0.07840216461560842,
            -0.6240532051674812,
            1.2458286387088469
          ],
          "exposure_covariance": [
            [
              0.0015095560203403492,
              -0.002496200448034776,
              0.018130475126922792,
              -0.03550092958261966
            ],
            [
              -0.002496200448034776,
              0.005164512388086001,
              -0.039401648659725355,
              0.07783661074312215
            ],
            [
              0.018130475126922792,
              -0.039401648659725355,
              0.3291050860026505,
              -0.6614248515620953
            ],
            [
              -0.03550092958261966,
              0.07783661074312215,
              -0.6614248515620953,
              1.334008134149968
            ]
          ],
          "exercise_joint_test": {
            "F": 0.5047649670161533,
            "df1": 4,
            "df2": 111,
            "p": 0.7322943921665588
          },
          "contrasts": {
            "0": {
              "estimate": -0.02432650585493782,
              "se": 0.019280313639360818,
              "lower": -0.06253173442867302,
              "upper": 0.013878722718797372
            },
            "30": {
              "estimate": -0.009193366737496204,
              "se": 0.012400905127046958,
              "lower": -0.03376658809489216,
              "upper": 0.015379854619899748
            },
            "90": {
              "estimate": -0.012886869939588735,
              "se": 0.014886219547786194,
              "lower": -0.042384907734000415,
              "upper": 0.016611167854822948
            },
            "120": {
              "estimate": -0.017973579972186238,
              "se": 0.020628285205757577,
              "lower": -0.05884990419137543,
              "upper": 0.022902744247002955
            }
          }
        },
        "1": {
          "label": "Female",
          "n": 3985,
          "classes": 221,
          "schools": 112,
          "zero_n": 1187,
          "exposure_coefficients": [
            0.02973822083998056,
            -0.006040593635526226,
            0.013018050966218886,
            -0.08156406488130585
          ],
          "exposure_covariance": [
            [
              0.0007086814560432217,
              -0.001211611351352831,
              0.009801603933368423,
              -0.019815853907670353
            ],
            [
              -0.001211611351352831,
              0.0027526710822256013,
              -0.023852357181511488,
              0.04864456800898942
            ],
            [
              0.009801603933368423,
              -0.023852357181511488,
              0.23653598432501421,
              -0.49337343892245333
            ],
            [
              -0.019815853907670353,
              0.04864456800898942,
              -0.49337343892245333,
              1.0344276564315376
            ]
          ],
          "exercise_joint_test": {
            "F": 1.5341365112739607,
            "df1": 4,
            "df2": 111,
            "p": 0.19719637830299044
          },
          "contrasts": {
            "0": {
              "estimate": -0.02418837489518895,
              "se": 0.014870390713594675,
              "lower": -0.05365504679796347,
              "upper": 0.005278297007585569
            },
            "30": {
              "estimate": 0.002559318811097118,
              "se": 0.009230778458345155,
              "lower": -0.015732084923882745,
              "upper": 0.02085072254607698
            },
            "90": {
              "estimate": -0.005107880586153114,
              "se": 0.015020352521013606,
              "lower": -0.03487171182133986,
              "upper": 0.02465595064903363
            },
            "120": {
              "estimate": -0.015483145467949072,
              "se": 0.020246148970581548,
              "lower": -0.05560224122683969,
              "upper": 0.024635950290941545
            }
          }
        }
      },
      "exercise_interaction_columns": [
        "ex0_X_fs_1",
        "ex1_X_fs_1",
        "ex2_X_fs_1",
        "ex3_X_fs_1"
      ],
      "baseline_score_interaction_columns": [
        "y0_chn_0_X_fs_1",
        "y0_chn_1_X_fs_1",
        "y0_mat_0_X_fs_1",
        "y0_mat_1_X_fs_1",
        "y0_eng_0_X_fs_1",
        "y0_eng_1_X_fs_1"
      ],
      "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
    },
    "school_location": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "rank": 54,
      "coefficient_names": [
        "ex0",
        "ex1",
        "ex2",
        "ex3",
        "age",
        "fs",
        "minority",
        "agrhk",
        "migrant",
        "livinsch",
        "nsibling",
        "medul_2.0",
        "medul_3.0",
        "medul_4.0",
        "fedul_2.0",
        "fedul_3.0",
        "fedul_4.0",
        "steco_3c_2.0",
        "steco_3c_3.0",
        "diffmat_2.0",
        "diffmat_3.0",
        "diffmat_4.0",
        "diffchn_2.0",
        "diffchn_3.0",
        "diffchn_4.0",
        "diffeng_2.0",
        "diffeng_3.0",
        "diffeng_4.0",
        "y0_chn_0",
        "y0_chn_1",
        "y0_mat_0",
        "y0_mat_1",
        "y0_eng_0",
        "y0_eng_1",
        "ex0_X_schloc_3c_2",
        "ex1_X_schloc_3c_2",
        "ex2_X_schloc_3c_2",
        "ex3_X_schloc_3c_2",
        "y0_chn_0_X_schloc_3c_2",
        "y0_chn_1_X_schloc_3c_2",
        "y0_mat_0_X_schloc_3c_2",
        "y0_mat_1_X_schloc_3c_2",
        "y0_eng_0_X_schloc_3c_2",
        "y0_eng_1_X_schloc_3c_2",
        "ex0_X_schloc_3c_3",
        "ex1_X_schloc_3c_3",
        "ex2_X_schloc_3c_3",
        "ex3_X_schloc_3c_3",
        "y0_chn_0_X_schloc_3c_3",
        "y0_chn_1_X_schloc_3c_3",
        "y0_mat_0_X_schloc_3c_3",
        "y0_mat_1_X_schloc_3c_3",
        "y0_eng_0_X_schloc_3c_3",
        "y0_eng_1_X_schloc_3c_3"
      ],
      "absorbed_columns": [
        "schloc_3c_2_main",
        "schloc_3c_3_main"
      ],
      "cr1_correction": 1.0436889473517672,
      "variable": "schloc_3c",
      "outcome": "y1",
      "reference_group_code": 1,
      "coefficients": {
        "ex0": -0.06990618289019687,
        "ex1": 0.21446026120240108,
        "ex2": -1.8362528988793962,
        "ex3": 3.6931589979658135,
        "age": -0.03313435004287264,
        "fs": 0.09610001062953646,
        "minority": -0.05697434444284716,
        "agrhk": 0.005088864764106971,
        "migrant": 0.0009134975884615149,
        "livinsch": -0.024974994002125384,
        "nsibling": 0.016332630519752117,
        "medul_2.0": -0.012737612572764179,
        "medul_3.0": -0.018701956661988206,
        "medul_4.0": -0.01582234238342685,
        "fedul_2.0": -0.0013202647863095884,
        "fedul_3.0": 0.004268402993165055,
        "fedul_4.0": 0.04080415656843728,
        "steco_3c_2.0": -0.019867619436671757,
        "steco_3c_3.0": -0.0700205069157569,
        "diffmat_2.0": 0.03399821625248145,
        "diffmat_3.0": 0.0818690853624906,
        "diffmat_4.0": 0.11392310331953537,
        "diffchn_2.0": 0.022554764818090822,
        "diffchn_3.0": 0.02214189970540459,
        "diffchn_4.0": 0.02263779932116372,
        "diffeng_2.0": -0.012003718659143958,
        "diffeng_3.0": 0.0024208667252030303,
        "diffeng_4.0": 0.006416544578584649,
        "y0_chn_0": 0.22785546974646997,
        "y0_chn_1": -0.018692376671295002,
        "y0_mat_0": 0.22343978832397116,
        "y0_mat_1": 0.022048004075827715,
        "y0_eng_0": 0.36072127810908916,
        "y0_eng_1": 0.026943569966865713,
        "ex0_X_schloc_3c_2": 0.09918554428601639,
        "ex1_X_schloc_3c_2": -0.2702919978442693,
        "ex2_X_schloc_3c_2": 2.1427218906357046,
        "ex3_X_schloc_3c_2": -4.272360016519991,
        "y0_chn_0_X_schloc_3c_2": -0.0008634734627424451,
        "y0_chn_1_X_schloc_3c_2": 0.00826238648252504,
        "y0_mat_0_X_schloc_3c_2": 0.03636993132606979,
        "y0_mat_1_X_schloc_3c_2": -0.01890147601068295,
        "y0_eng_0_X_schloc_3c_2": -0.08180982733249605,
        "y0_eng_1_X_schloc_3c_2": 0.07212454796485997,
        "ex0_X_schloc_3c_3": 0.16155513646210853,
        "ex1_X_schloc_3c_3": -0.3635314091393632,
        "ex2_X_schloc_3c_3": 3.1641688937832666,
        "ex3_X_schloc_3c_3": -6.42230644174536,
        "y0_chn_0_X_schloc_3c_3": 0.00784210197918904,
        "y0_chn_1_X_schloc_3c_3": -0.0032805516835440127,
        "y0_mat_0_X_schloc_3c_3": -0.023787970941712006,
        "y0_mat_1_X_schloc_3c_3": 0.06299040683859494,
        "y0_eng_0_X_schloc_3c_3": -0.12644526770186643,
        "y0_eng_1_X_schloc_3c_3": 0.09857088632399938
      },
      "covariance": [
        [
          0.0011907918823078896,
          -0.0020005505949909114,
          0.01445057435829874,
          -0.028242375114654356,
          -9.324573492339698e-06,
          -2.9055223423707902e-05,
          9.284405126869236e-05,
          -8.996620634588467e-06,
          4.097999306132606e-06,
          -5.183883518158542e-05,
          3.9771948751072275e-05,
          -1.8550785844166746e-06,
          0.00012369941099238683,
          0.00011484231343475497,
          2.4347349366421588e-05,
          -2.2040460211582648e-05,
          -1.0798562624722477e-05,
          9.535329696044802e-06,
          0.00010816432743739136,
          -5.1343007339459105e-05,
          -8.195772558855009e-05,
          -6.65598869462118e-05,
          3.398544124612716e-06,
          8.358648451284952e-06,
          -4.108307392739655e-05,
          0.00019082997978001173,
          0.00017166685333989317,
          0.00016402102872346204,
          -0.0002842730874022775,
          0.00029274471338938993,
          1.3830791284882967e-05,
          0.00013155567775457083,
          0.00017664882914166573,
          -0.00024873360772194645,
          -0.0011767872745698598,
          0.0019412589954400472,
          -0.01409965004503503,
          0.027595258209364246,
          0.00029216385521489165,
          -0.00029560906573315905,
          1.7758899564213116e-05,
          -0.00014239644378277627,
          -0.00022278709807815563,
          0.0002580139389456545,
          -0.0012076648885455468,
          0.0020112867241082917,
          -0.014480673803798728,
          0.02827493713008068,
          0.00029096161218640363,
          -0.00029359473771759415,
          1.3300634537073582e-05,
          -0.00014726384060291336,
          -0.00021468697777012275,
          0.00026150929020640236
        ],
        [
          -0.0020005505949909114,
          0.004106228525346032,
          -0.03196450327498643,
          0.06341741409530416,
          -2.8814861975380415e-05,
          0.00010906327301198117,
          -0.0002990467499390793,
          5.539393724925607e-06,
          3.423520773860663e-05,
          0.00013982165518282725,
          -6.592495711454471e-05,
          1.7145393261734645e-05,
          -0.00020248463842760945,
          -0.0001659408100623775,
          -8.953627889162253e-05,
          -1.1260171262845592e-05,
          -0.00010644168112494562,
          -5.7650725431230134e-05,
          -0.00023233265061992049,
          3.2954100565138434e-05,
          2.6285010820229227e-05,
          6.195627717569269e-05,
          -7.448054203575629e-05,
          -0.00011086646120502897,
          -4.395868348022978e-05,
          -0.00031528278178555183,
          -0.0003059324891189346,
          -0.00027740696051851835,
          0.0005461842081928444,
          -0.0005062139580285247,
          -1.254193387792123e-05,
          -0.0002300603073616062,
          -0.00043402861234511975,
          0.0005562944573596579,
          0.001982876464612451,
          -0.004018787247467187,
          0.031574356589659756,
          -0.06274575318029549,
          -0.0005621992712968853,
          0.000505630638225214,
          -3.099401242117903e-05,
          0.00025359335822522215,
          0.0004992143012109383,
          -0.0005745079766717765,
          0.0020452465629884394,
          -0.0041614241325841385,
          0.032398043011260105,
          -0.06426124287485949,
          -0.0005590517706778745,
          0.0005067963112549152,
          -9.4176477959556e-06,
          0.00024213180371681722,
          0.00046888484246860066,
          -0.0005600505167374604
        ],
        [
          0.01445057435829874,
          -0.03196450327498643,
          0.2771318555208697,
          -0.5619883473668034,
          0.00014859716345002257,
          -0.0010787093663449212,
          0.002353346534273578,
          0.00011138006781334975,
          -0.0007069373715412401,
          -0.001355653449579643,
          0.00046068331025628413,
          -0.00023764713268460902,
          0.0014083925657194319,
          0.0008089100364403077,
          0.0007638490718896703,
          -2.661493640451812e-05,
          0.001069974250139581,
          0.0007602172885292312,
          0.00126394880957089,
          -0.00023457162490123876,
          -0.00028544811552071126,
          -0.0006486188621323467,
          0.0007139135053347656,
          0.0010388695265197002,
          0.0006114996987081976,
          0.0018377122917101786,
          0.001773592158760536,
          0.0016979926328624779,
          -0.00392474159453301,
          0.002921494073041115,
          0.0006997127216703635,
          0.0008322076962089218,
          0.002430169516122217,
          -0.0035332614334556154,
          -0.014310505602727414,
          0.031361780512058166,
          -0.2747257310722504,
          0.5580257155132493,
          0.004051825949964085,
          -0.0028701875967799724,
          -0.0004394872588672075,
          -0.0009291549470714299,
          -0.002835952514963139,
          0.003650115811427113,
          -0.014639354418942693,
          0.032113235549217065,
          -0.278825344718519,
          0.5654429361243739,
          0.0040675162259499725,
          -0.002967840731428077,
          -0.0006462518915717477,
          -0.0008745542345112915,
          -0.002547514283677192,
          0.0035177749958601604
        ],
        [
          -0.028242375114654356,
          0.06341741409530416,
          -0.5619883473668034,
          1.1453451103432406,
          -0.0002667520195163875,
          0.0022356952547270582,
          -0.004611524973628453,
          -0.00035001053371713385,
          0.0015926550300940706,
          0.0028273599163297636,
          -0.0008938643249993231,
          0.00047424782464163104,
          -0.002709844280017887,
          -0.0014159697786304988,
          -0.0014826620423429699,
          0.0001290946005050595,
          -0.0021706811928525922,
          -0.001675278994350765,
          -0.0023238593897920755,
          0.0004212760892748422,
          0.0005850299909547223,
          0.0013006386439206878,
          -0.0014410727998531772,
          -0.002116111417101851,
          -0.001235283888257862,
          -0.0032291510034439287,
          -0.003076519182122739,
          -0.0030437767302014104,
          0.007656482114493768,
          -0.005312909141804583,
          -0.0016383774767979875,
          -0.0010661497285587222,
          -0.004212441671797296,
          0.006535759064817343,
          0.02795066251545847,
          -0.06224523884349162,
          0.5573551110231494,
          -1.1377525542393923,
          -0.007914177151726015,
          0.00518503576675998,
          0.0011788502549353731,
          0.0012215263015827663,
          0.004925731389407563,
          -0.006736803334053977,
          0.028546412008444016,
          -0.06360914789810626,
          0.5647837780167195,
          -1.1511851287067822,
          -0.007955684691869353,
          0.005406248800210659,
          0.0016096263503319708,
          0.0011256373593647737,
          0.004333924105083221,
          -0.00646973172936134
        ],
        [
          -9.324573492339698e-06,
          -2.8814861975380415e-05,
          0.00014859716345002257,
          -0.0002667520195163875,
          0.00010271202723086622,
          -7.175268344935778e-06,
          3.8171364852873145e-05,
          2.1801609913253793e-05,
          -2.783428691625073e-05,
          1.1056271771275539e-05,
          8.451678228250499e-06,
          1.7877364705153076e-05,
          1.5042714867924187e-05,
          2.551103090266613e-06,
          -2.3672149245070712e-05,
          -1.0670878975737536e-05,
          1.4240411828030354e-06,
          -3.7696407491365886e-05,
          -7.287281000351101e-07,
          4.4745687865695155e-05,
          5.540574590243893e-05,
          4.523778410503089e-05,
          6.459518981122249e-05,
          8.366612180114608e-05,
          9.380211426521291e-05,
          -3.0152031694775295e-05,
          -2.4533186018431484e-05,
          -3.925019622032149e-05,
          9.680300132972686e-06,
          -1.7169102909813854e-05,
          2.131621756020173e-05,
          -4.761152866079325e-06,
          1.7342224946829763e-06,
          -1.3877439231842317e-05,
          -8.631309416519769e-05,
          8.525918981548109e-05,
          -0.0007393878407631334,
          0.0014910969972342836,
          -2.12150729052492e-06,
          -1.4858869385685871e-05,
          -3.5833386160375015e-06,
          -3.661091064502862e-07,
          -2.398573338210829e-05,
          2.4383185631665286e-05,
          -9.210986429789121e-05,
          0.0002744477967089058,
          -0.0019996904099287543,
          0.003841306693754315,
          -5.0728494929077654e-05,
          5.4695595853829755e-05,
          -3.446915531639917e-05,
          1.4913359507090643e-05,
          4.098382689659074e-05,
          4.451530510380113e-05
        ],
        [
          -2.9055223423707902e-05,
          0.00010906327301198117,
          -0.0010787093663449212,
          0.0022356952547270582,
          -7.175268344935778e-06,
          0.00013631148524930462,
          -5.884730962691691e-05,
          1.3554070094203543e-05,
          2.4737411986198842e-05,
          -5.6260907654445026e-05,
          -3.4735386026957142e-06,
          4.979566180807071e-06,
          7.124546894460701e-06,
          2.4161037537754563e-05,
          4.300011855967313e-06,
          1.753928476738782e-05,
          3.1111004986053516e-05,
          -5.675075564678579e-06,
          -8.624650591175518e-06,
          -9.251836405852278e-07,
          -9.759329521002096e-06,
          2.364472112075189e-05,
          7.482252543555677e-05,
          4.917326897182814e-05,
          4.075615092288571e-05,
          -4.9798509264872284e-05,
          -6.165539255436853e-05,
          -5.943984382473758e-05,
          -1.2463556632911445e-05,
          1.3603791697589654e-05,
          -1.3276947853039536e-05,
          1.6054159223048807e-05,
          -5.277259251920627e-05,
          5.4396293466977565e-05,
          -3.756684014820918e-05,
          -0.00011226149155791265,
          0.0011212664955288824,
          -0.002337024597184043,
          -1.2296652022220225e-05,
          1.645556264699958e-06,
          2.7486598193488258e-05,
          -7.874152647845186e-06,
          -2.739003845757399e-05,
          -3.3233689512053693e-05,
          2.2929451375610053e-05,
          -8.139271941137477e-05,
          0.0008660137020760824,
          -0.001767425890088171,
          1.933040911401778e-06,
          -4.734660967648973e-05,
          3.600704179703027e-05,
          -1.9096108119329704e-05,
          1.7161112169764065e-05,
          -1.565691043212629e-05
        ],
        [
          9.284405126869236e-05,
          -0.0002990467499390793,
          0.002353346534273578,
          -0.004611524973628453,
          3.8171364852873145e-05,
          -5.884730962691691e-05,
          0.0005904210587640824,
          -1.7991558258614037e-05,
          -1.0200203127942825e-05,
          -3.0435240708064052e-05,
          3.461351550630577e-05,
          -3.071239412008092e-05,
          1.6693743180152656e-05,
          -2.713974079789494e-05,
          1.6168886878326934e-05,
          5.360941701842527e-06,
          2.2059367802856443e-05,
          5.221578274167727e-06,
          2.951335375665084e-05,
          -2.5776605658993104e-06,
          5.062891203994265e-05,
          -4.400920556319719e-05,
          6.0042854769929986e-05,
          6.747536597677138e-05,
          8.815486104739393e-05,
          0.00010732833060088662,
          8.149519682240072e-05,
          0.00012154680869640511,
          3.1669194299010743e-05,
          4.365861079315482e-05,
          -8.674180783499935e-05,
          0.0001902096126461827,
          9.525466140008529e-05,
          -4.662148687294742e-05,
          -0.00027245261535951753,
          0.0006039210880647933,
          -0.005302398416326496,
          0.010671865701576019,
          -1.894322101289015e-06,
          -3.2516807877962687e-05,
          0.00011828593972042385,
          -0.00021798704208053946,
          -3.084330084493531e-05,
          -9.865859403216905e-06,
          -0.00021277366541553613,
          0.0005863968711035549,
          -0.004921896086940316,
          0.009844097216893746,
          -1.8924972815717024e-05,
          -6.706433641970306e-05,
          6.540582906732961e-05,
          -0.0001464119538417026,
          -2.007344294563553e-05,
          -2.4976451073090663e-05
        ],
        [
          -8.996620634588467e-06,
          5.539393724925607e-06,
          0.00011138006781334975,
          -0.00035001053371713385,
          2.1801609913253793e-05,
          1.3554070094203543e-05,
          -1.7991558258614037e-05,
          0.00021662384999015938,
          -5.5116893639723695e-05,
          -3.888403697296355e-05,
          -1.8451862694657447e-05,
          1.0198286406928348e-05,
          1.502174665935241e-05,
          2.106743899788761e-06,
          -5.1932947496362155e-05,
          -2.1915885033501492e-05,
          -1.3341604872802006e-05,
          -1.77730766751819e-05,
          -4.2220760882327114e-05,
          4.635199473975742e-06,
          1.3613685658914137e-06,
          -1.7527181940242362e-05,
          1.7640716067508464e-05,
          4.9769677324167325e-05,
          5.944162685862901e-05,
          -8.200809823251639e-05,
          -8.456105656603883e-05,
          -8.231457268215556e-05,
          9.385252988515922e-06,
          -4.1387373767733996e-05,
          -8.369634541436226e-06,
          -7.085301200233982e-05,
          -3.404717823228938e-05,
          -1.0806655639445848e-05,
          1.1882004347830883e-05,
          -9.076720477180236e-05,
          0.00025411209647831386,
          -0.00033039461783045864,
          -2.635136864379136e-05,
          4.3250191341546056e-05,
          4.4835093250739026e-05,
          5.4474827830521994e-05,
          -5.584991894179275e-07,
          2.474308579663951e-05,
          0.00011003565951356317,
          -0.00013250416468224232,
          0.0007130386676119579,
          -0.0012400800401895329,
          1.784028352287232e-05,
          5.099898759056337e-05,
          1.078403554015107e-05,
          8.611550803735162e-05,
          5.454814498427375e-05,
          3.293963591929309e-06
        ],
        [
          4.097999306132606e-06,
          3.423520773860663e-05,
          -0.0007069373715412401,
          0.0015926550300940706,
          -2.783428691625073e-05,
          2.4737411986198842e-05,
          -1.0200203127942825e-05,
          -5.5116893639723695e-05,
          0.00025619196323325744,
          4.2203903296129494e-05,
          -9.728543692668427e-06,
          3.3490050495594305e-05,
          4.213879533313473e-05,
          6.552689424109618e-05,
          3.429529980068799e-05,
          1.88011329222633e-05,
          3.184929151633745e-05,
          -1.7539534747695407e-06,
          -1.3349486149956937e-05,
          2.3623398400765246e-05,
          2.459866901360527e-05,
          3.247904297557051e-05,
          -5.044919220174633e-06,
          -1.2748242338505303e-06,
          -2.525494683033143e-05,
          3.424685510703161e-05,
          -3.193015423413531e-05,
          2.824684606414473e-05,
          -6.125197535382494e-05,
          6.91879713199332e-05,
          -2.6558016025864994e-05,
          5.9644227718293996e-05,
          8.029365455970128e-05,
          -3.986994492551883e-05,
          -8.226584463759363e-05,
          0.00010638217848591864,
          -4.6501634285320373e-05,
          -0.00020127435501744397,
          7.299898897755775e-05,
          -5.2287382467506345e-05,
          -4.364492881431394e-06,
          -5.025326072868283e-05,
          -9.677440057182933e-05,
          5.3258036741382706e-05,
          -6.067795386726823e-05,
          2.9875627255986705e-05,
          0.00024983058375106635,
          -0.0006641816583952908,
          5.8744065904100826e-05,
          -7.869192117396191e-05,
          9.329331273436124e-05,
          -0.00010251553580722516,
          -5.509300868572927e-05,
          -3.828913429939645e-06
        ],
        [
          -5.183883518158542e-05,
          0.00013982165518282725,
          -0.001355653449579643,
          0.0028273599163297636,
          1.1056271771275539e-05,
          -5.6260907654445026e-05,
          -3.0435240708064052e-05,
          -3.888403697296355e-05,
          4.2203903296129494e-05,
          0.00048652326501180204,
          -3.182084702396641e-05,
          4.477311191652318e-05,
          -7.012483770206048e-05,
          -2.240423675743987e-05,
          -2.840158206778754e-05,
          -1.6357208005441182e-06,
          -6.986382099926372e-05,
          1.4510268426466989e-05,
          -2.3681234202049212e-05,
          0.00010325216150681125,
          7.810655204816048e-05,
          0.00012306250797006023,
          4.987778438394162e-05,
          1.6300042658365182e-05,
          2.979961132826295e-05,
          -2.1883367090960863e-05,
          -5.5006672760003734e-05,
          -7.832488433409259e-05,
          0.00010404553248938295,
          -0.00013708096386960878,
          3.388448620444866e-05,
          -0.00010787177256983718,
          -0.00012722732152361307,
          9.009645448199163e-05,
          5.742723241010225e-05,
          4.435647733325202e-05,
          -0.00017269747706066655,
          0.00014112243010784448,
          -0.00012175038721474209,
          0.0001889702698024839,
          -9.627424563505599e-05,
          0.00011245158985552078,
          0.00018100693428708427,
          -6.460739223079472e-05,
          0.00015041645772815977,
          -0.00039190796210321517,
          0.003847792578198872,
          -0.008227336949569057,
          -0.00013018321769312681,
          0.00018285886189492668,
          -0.00026168433962362554,
          0.00029437846981634347,
          2.8727792749761494e-05,
          -3.627439786073746e-05
        ],
        [
          3.9771948751072275e-05,
          -6.592495711454471e-05,
          0.00046068331025628413,
          -0.0008938643249993231,
          8.451678228250499e-06,
          -3.4735386026957142e-06,
          3.461351550630577e-05,
          -1.8451862694657447e-05,
          -9.728543692668427e-06,
          -3.182084702396641e-05,
          6.67551973055053e-05,
          1.269641908015897e-06,
          1.6933244661301257e-05,
          2.5574793019256744e-05,
          3.194242580025431e-05,
          1.9089821639192098e-05,
          4.08354890460387e-05,
          1.995415016964243e-05,
          3.222951816754395e-05,
          -3.52892554660688e-05,
          -1.7828402813291585e-05,
          -2.573850356420957e-05,
          2.983283069911115e-05,
          2.4045018984153192e-05,
          2.316908828535225e-05,
          4.500245716870765e-05,
          5.716992826778214e-05,
          6.376015299165381e-05,
          -6.409824175775084e-06,
          1.3941639940951404e-05,
          2.3385701376465194e-05,
          -5.060071985572239e-06,
          2.1825499661059634e-05,
          -2.6153832069470465e-05,
          -5.5508346921258144e-05,
          -6.979543451116633e-06,
          0.0002260629382448985,
          -0.00046362842502622743,
          1.5920907136493628e-05,
          -2.2980499240034194e-05,
          -3.7947641507449966e-05,
          4.776183229225795e-06,
          -5.4891509941493735e-05,
          2.4431672135928204e-05,
          -2.708172986815372e-05,
          0.00013577578773786187,
          -0.0011450876845561042,
          0.002300392740820561,
          -2.0361530941508746e-05,
          -1.0761558997779818e-05,
          -1.2976637935551126e-05,
          -1.0539703919559501e-05,
          -8.268903733984882e-05,
          6.010497205415289e-05
        ],
        [
          -1.8550785844166746e-06,
          1.7145393261734645e-05,
          -0.00023764713268460902,
          0.00047424782464163104,
          1.7877364705153076e-05,
          4.979566180807071e-06,
          -3.071239412008092e-05,
          1.0198286406928348e-05,
          3.3490050495594305e-05,
          4.477311191652318e-05,
          1.269641908015897e-06,
          0.000282471430019713,
          0.00023530571931393925,
          0.0002557229125824212,
          -0.0001124828376580428,
          -9.389523164160373e-05,
          -9.881140142250773e-05,
          -1.708985348561456e-05,
          -1.1405037470676488e-06,
          8.971901880020701e-05,
          9.076744500913415e-05,
          0.00010093350841945299,
          2.6126160327755094e-05,
          2.8582107547454027e-05,
          3.850598309594239e-05,
          1.0769500712774237e-07,
          -2.0641010221817504e-06,
          -3.737635403791435e-05,
          -7.047023872771048e-07,
          -3.145487355948768e-05,
          1.1777345152273027e-05,
          -1.026176245808817e-05,
          -4.348270868808028e-05,
          2.456114997034914e-05,
          -2.838110686300398e-05,
          8.990571150632306e-06,
          -5.4435941299173444e-05,
          0.0002651860595149967,
          0.00011915591939336413,
          -4.6482693876099346e-05,
          -6.181021367755921e-05,
          1.8260073114840775e-05,
          1.671782352873114e-05,
          -2.305101955903378e-05,
          -3.702548942275168e-05,
          7.272506329571366e-05,
          -0.0006594736374104478,
          0.0013581539620284937,
          -5.990065096885187e-06,
          5.488491692561298e-05,
          -2.3311235036327156e-06,
          1.0030803107189658e-05,
          -5.9823324869887596e-05,
          8.074660006543224e-05
        ],
        [
          0.00012369941099238683,
          -0.00020248463842760945,
          0.0014083925657194319,
          -0.002709844280017887,
          1.5042714867924187e-05,
          7.124546894460701e-06,
          1.6693743180152656e-05,
          1.502174665935241e-05,
          4.213879533313473e-05,
          -7.012483770206048e-05,
          1.6933244661301257e-05,
          0.00023530571931393925,
          0.0004400076864197032,
          0.0004057602856056479,
          -8.936268522078398e-05,
          -0.00019065016948700367,
          -0.000165926837589016,
          -3.260170520232481e-05,
          1.0704433964623972e-05,
          3.840068921711068e-05,
          5.386397895416067e-05,
          2.3253415047014534e-05,
          -7.411659782527457e-05,
          -4.104473304188588e-05,
          -1.1059107146906399e-05,
          4.161820319520618e-05,
          5.2617304313659234e-05,
          5.354610373942669e-05,
          -5.764703181034219e-05,
          4.348305919073787e-05,
          1.9612257416321685e-05,
          7.399584648641502e-05,
          5.838411742729624e-05,
          -2.4328960158062353e-05,
          -0.00020807536056642804,
          0.00032180660946391694,
          -0.002352341985752785,
          0.004672257936936257,
          0.00011073027908157592,
          -8.045547397189957e-05,
          -7.613182464860231e-05,
          -5.1186965743679336e-05,
          -4.128725664436457e-05,
          2.6345131897522815e-06,
          -7.529967291856955e-05,
          0.00013264207797132518,
          -0.001175486481875665,
          0.0024110295382276017,
          5.238908195815447e-05,
          -1.1024868069265744e-05,
          4.71592473358514e-05,
          -0.000131280679446817,
          -0.00020761894267527442,
          0.00018310018581815072
        ],
        [
          0.00011484231343475497,
          -0.0001659408100623775,
          0.0008089100364403077,
          -0.0014159697786304988,
          2.551103090266613e-06,
          2.4161037537754563e-05,
          -2.713974079789494e-05,
          2.106743899788761e-06,
          6.552689424109618e-05,
          -2.240423675743987e-05,
          2.5574793019256744e-05,
          0.0002557229125824212,
          0.0004057602856056479,
          0.0006292881907328492,
          -8.807534124786651e-05,
          -0.00017685988029199275,
          -0.00027040393534093145,
          -1.372060270808899e-05,
          5.2660500976681526e-05,
          5.9610246848281765e-05,
          5.722727999454063e-05,
          6.62056743633736e-05,
          -3.685607287192101e-05,
          2.8729000898628486e-06,
          -2.201918844571292e-05,
          6.076245354196544e-05,
          2.5204318265902766e-05,
          4.150285139333567e-05,
          -4.878014726494059e-05,
          3.8214562146906434e-05,
          7.862654214831078e-05,
          -2.3007144333918913e-05,
          6.728768963236477e-05,
          -5.3073914299830654e-05,
          -0.00012051422805431673,
          0.00013607461647048512,
          -0.0005703672646837256,
          0.001073084335321673,
          8.353510488287508e-05,
          -6.436693803178702e-05,
          -0.0001864371829128029,
          8.85733082768019e-05,
          -9.157351851231868e-05,
          6.884089719968531e-05,
          -1.9226832530907286e-05,
          2.0875605028764467e-05,
          -0.00031785082671790057,
          0.0007277543294400948,
          8.152167529975726e-05,
          -2.045994379817482e-05,
          -0.00010693839645738381,
          9.482102951779765e-06,
          -0.00016278364218290836,
          0.00012593563441506435
        ],
        [
          2.4347349366421588e-05,
          -8.953627889162253e-05,
          0.0007638490718896703,
          -0.0014826620423429699,
          -2.3672149245070712e-05,
          4.300011855967313e-06,
          1.6168886878326934e-05,
          -5.1932947496362155e-05,
          3.429529980068799e-05,
          -2.840158206778754e-05,
          3.194242580025431e-05,
          -0.0001124828376580428,
          -8.936268522078398e-05,
          -8.807534124786651e-05,
          0.00028559074853421346,
          0.00022615350970445788,
          0.0002616023761058714,
          9.386337535204338e-05,
          3.993132357541667e-05,
          6.220955981917778e-06,
          2.4654576759871726e-05,
          3.9862005702050627e-05,
          5.901429186435705e-05,
          -2.156348385419025e-06,
          -2.9377408952006e-05,
          3.232149138786247e-05,
          4.549316764052358e-05,
          8.561005225667916e-05,
          -1.5123188245083064e-05,
          3.239465315633264e-05,
          1.0580816064054098e-05,
          5.101125808413252e-06,
          4.5238543389630726e-05,
          -4.7725863004712575e-05,
          -0.0001260929977428597,
          0.00021655056899694175,
          -0.0013004100742912282,
          0.0023311118043815426,
          -3.31217445311117e-05,
          3.7060323713007674e-05,
          2.6162347542230544e-05,
          -5.998759855209571e-06,
          -0.00010041372578075021,
          5.733403249607502e-05,
          -4.4883051687765074e-05,
          0.00015829586366307191,
          -0.0012847446620333908,
          0.0025489257118069936,
          2.473852752777213e-05,
          -4.224580494755195e-05,
          2.1450871613987602e-05,
          -2.779826984804092e-05,
          2.7645582242158008e-05,
          -0.0001236878686887902
        ],
        [
          -2.2040460211582648e-05,
          -1.1260171262845592e-05,
          -2.661493640451812e-05,
          0.0001290946005050595,
          -1.0670878975737536e-05,
          1.753928476738782e-05,
          5.360941701842527e-06,
          -2.1915885033501492e-05,
          1.88011329222633e-05,
          -1.6357208005441182e-06,
          1.9089821639192098e-05,
          -9.389523164160373e-05,
          -0.00019065016948700367,
          -0.00017685988029199275,
          0.00022615350970445788,
          0.0003487592422315197,
          0.0003189089948311642,
          8.894464371399051e-05,
          1.5925111562936482e-05,
          9.009117061468982e-06,
          3.5570637798522926e-05,
          5.3755731298055345e-05,
          0.00013439597939165978,
          3.2695753857714715e-05,
          7.526904860889067e-07,
          3.156061085662326e-05,
          2.823985177362901e-05,
          4.8829933243246383e-05,
          2.1063688843223278e-05,
          -4.576528227095736e-06,
          -2.358543081633949e-05,
          2.7336178638339138e-06,
          2.722113987847133e-05,
          -4.6874769207163905e-05,
          -7.034296687226792e-05,
          6.929578458398462e-05,
          -0.00020021937187174538,
          0.00018894268670161,
          -5.550842514171873e-05,
          6.01238072081944e-05,
          8.291134695481632e-05,
          -5.865151858567435e-05,
          -8.439803187759417e-05,
          5.809409393848984e-05,
          -7.315735422168198e-05,
          0.00024044182700848633,
          -0.0010803736344139974,
          0.0018353639115620088,
          -2.149134586974144e-05,
          -9.789041726940929e-06,
          5.7811066303442316e-05,
          2.3505112727773048e-06,
          0.00011568040908378188,
          -0.00016803414143024106
        ],
        [
          -1.0798562624722477e-05,
          -0.00010644168112494562,
          0.001069974250139581,
          -0.0021706811928525922,
          1.4240411828030354e-06,
          3.1111004986053516e-05,
          2.2059367802856443e-05,
          -1.3341604872802006e-05,
          3.184929151633745e-05,
          -6.986382099926372e-05,
          4.08354890460387e-05,
          -9.881140142250773e-05,
          -0.000165926837589016,
          -0.00027040393534093145,
          0.0002616023761058714,
          0.0003189089948311642,
          0.0005866838464765408,
          8.703093618302819e-05,
          5.630893984406283e-06,
          7.616815260383282e-06,
          6.400206234424762e-05,
          4.385897546688549e-05,
          0.00015482907867947008,
          4.552672453839145e-05,
          5.3378010151121605e-05,
          5.716211143142238e-05,
          5.0986398061766996e-05,
          7.700418686470238e-05,
          1.26044716083953e-07,
          4.825809177457911e-05,
          -3.972407027132309e-05,
          7.678046622728178e-05,
          -1.1122437808564107e-05,
          -4.0204250300055784e-05,
          -9.460429763029143e-05,
          0.00012316901645412527,
          -0.0009699765620097596,
          0.0017809519319378,
          -5.101094655448101e-05,
          5.389822872463975e-05,
          0.00013809968483173148,
          -0.00015796216860562538,
          -8.787879100350101e-05,
          7.189514166873595e-05,
          -8.163289892444093e-05,
          0.0003072792166180119,
          -0.0024383061867368997,
          0.004819202687307304,
          -6.457022962071996e-06,
          -6.201604899080723e-05,
          0.00010864814065127639,
          -8.727828878640274e-05,
          6.80336464618154e-05,
          -0.00013637470280975373
        ],
        [
          9.535329696044802e-06,
          -5.7650725431230134e-05,
          0.0007602172885292312,
          -0.001675278994350765,
          -3.7696407491365886e-05,
          -5.675075564678579e-06,
          5.221578274167727e-06,
          -1.77730766751819e-05,
          -1.7539534747695407e-06,
          1.4510268426466989e-05,
          1.995415016964243e-05,
          -1.708985348561456e-05,
          -3.260170520232481e-05,
          -1.372060270808899e-05,
          9.386337535204338e-05,
          8.894464371399051e-05,
          8.703093618302819e-05,
          0.00020876864599826312,
          0.0001720866146848333,
          -1.9922221477896075e-05,
          -1.5768594168237244e-05,
          -7.937502313215527e-06,
          -1.739753115889187e-05,
          -6.401288657602175e-05,
          -8.564278229517314e-05,
          1.0967474281023192e-05,
          2.131280939971858e-05,
          3.770709767599275e-05,
          2.4944706613718227e-06,
          -3.0728334695716462e-06,
          6.103266063976658e-06,
          -5.406892538310536e-05,
          -4.918444888608644e-05,
          6.025651779910128e-06,
          -5.264847136106926e-05,
          0.00018391264640017378,
          -0.0016382765136480073,
          0.0034002339360472873,
          1.2312531470333763e-05,
          3.940453338769087e-05,
          -2.6623782520358785e-05,
          0.00010067076674251426,
          8.37934205133598e-05,
          -3.6544484683700084e-05,
          0.00010690780914661638,
          -0.00011815847090037448,
          0.0004816321930550848,
          -0.0007504017235286169,
          8.040188560712464e-06,
          6.241140327390212e-06,
          -0.0001249733891376145,
          0.00012653405594275136,
          0.00013530717605070178,
          -0.00016322650823653195
        ],
        [
          0.00010816432743739136,
          -0.00023233265061992049,
          0.00126394880957089,
          -0.0023238593897920755,
          -7.287281000351101e-07,
          -8.624650591175518e-06,
          2.951335375665084e-05,
          -4.2220760882327114e-05,
          -1.3349486149956937e-05,
          -2.3681234202049212e-05,
          3.222951816754395e-05,
          -1.1405037470676488e-06,
          1.0704433964623972e-05,
          5.2660500976681526e-05,
          3.993132357541667e-05,
          1.5925111562936482e-05,
          5.630893984406283e-06,
          0.0001720866146848333,
          0.0006206937512600084,
          -5.983875481446652e-05,
          -1.831922607822002e-05,
          -3.232952174609413e-05,
          -2.407017705680428e-05,
          -5.942378755398172e-05,
          -7.914537520361682e-05,
          0.00011275066648488615,
          0.00012057640187078747,
          0.0001482825110580422,
          -4.364410901263333e-05,
          7.43355057323616e-05,
          6.0415818650593573e-05,
          2.5294664999269727e-05,
          -4.163093806296609e-06,
          1.899032540533197e-05,
          -8.69904744889184e-05,
          0.00034521315101670254,
          -0.0021374160555258565,
          0.004054093888694383,
          5.7786425107774325e-05,
          -5.383658024881295e-05,
          -5.9671960823408715e-05,
          2.6048525246411766e-05,
          6.292015753840276e-05,
          -5.922669247155416e-05,
          -6.5119202946090925e-06,
          0.0001457431703993193,
          -0.0010781407889711636,
          0.002150761244434756,
          9.437347747922517e-05,
          -8.790662446555293e-05,
          -0.00012968308672350694,
          2.561702559407905e-05,
          0.00010118436386955242,
          -0.00016015182004176288
        ],
        [
          -5.1343007339459105e-05,
          3.2954100565138434e-05,
          -0.00023457162490123876,
          0.0004212760892748422,
          4.4745687865695155e-05,
          -9.251836405852278e-07,
          -2.5776605658993104e-06,
          4.635199473975742e-06,
          2.3623398400765246e-05,
          0.00010325216150681125,
          -3.52892554660688e-05,
          8.971901880020701e-05,
          3.840068921711068e-05,
          5.9610246848281765e-05,
          6.220955981917778e-06,
          9.009117061468982e-06,
          7.616815260383282e-06,
          -1.9922221477896075e-05,
          -5.983875481446652e-05,
          0.0005326212508204232,
          0.00042335165735863896,
          0.00046989014856206124,
          0.00012977699836486982,
          0.00017182698927602468,
          0.0001744038460894472,
          -0.0001603050865803932,
          -0.00016893823598749586,
          -0.00020558914656666473,
          4.688489992500814e-05,
          -9.841958715538178e-05,
          -3.005815998378014e-05,
          -4.474240621925048e-06,
          -5.127928907627379e-05,
          -1.833139695633082e-05,
          -2.671135664594855e-06,
          0.00011336905393470012,
          -0.0008483748919240832,
          0.0016174207432622825,
          -0.00016327027461508507,
          0.0001738666272050654,
          7.026279021355584e-07,
          -3.814398838159912e-05,
          0.00011969614494921198,
          1.5609576775006857e-05,
          5.8904350554695776e-05,
          -2.374193772895768e-05,
          -0.0007941305662010137,
          0.0019956269842281533,
          -3.7104635115331125e-05,
          2.2280213373648947e-05,
          -0.00013038292451545867,
          0.00010516641459206789,
          0.00013057459073193998,
          -6.834255277444366e-07
        ],
        [
          -8.195772558855009e-05,
          2.6285010820229227e-05,
          -0.00028544811552071126,
          0.0005850299909547223,
          5.540574590243893e-05,
          -9.759329521002096e-06,
          5.062891203994265e-05,
          1.3613685658914137e-06,
          2.459866901360527e-05,
          7.810655204816048e-05,
          -1.7828402813291585e-05,
          9.076744500913415e-05,
          5.386397895416067e-05,
          5.722727999454063e-05,
          2.4654576759871726e-05,
          3.5570637798522926e-05,
          6.400206234424762e-05,
          -1.5768594168237244e-05,
          -1.831922607822002e-05,
          0.00042335165735863896,
          0.0005067629137864353,
          0.0004463895602704994,
          0.00012275221489931856,
          0.00014515793585428443,
          0.0001559426308748568,
          -8.968271589627873e-05,
          -0.00010988458026944261,
          -0.0001186025426861675,
          4.376105677521306e-05,
          -5.063014150269782e-05,
          -5.2983750054987775e-05,
          3.506936367378158e-05,
          -1.2348021461623495e-05,
          -5.381285622277356e-05,
          -2.4497402611812056e-05,
          0.000164755344865882,
          -0.0010660427585195927,
          0.0018883097657689065,
          -0.00013582489787409213,
          0.0001182989663661239,
          4.63389561163493e-06,
          -0.00010611102431491929,
          7.65117615854203e-05,
          4.370046796135409e-05,
          2.523756584142854e-06,
          0.00017223774976599825,
          -0.0015950794655971469,
          0.0032561543312037674,
          -7.454689702772365e-05,
          2.1995221666878628e-05,
          -0.00011820199254653708,
          7.35368628929879e-05,
          9.985540988409867e-05,
          1.7701005777565453e-05
        ],
        [
          -6.65598869462118e-05,
          6.195627717569269e-05,
          -0.0006486188621323467,
          0.0013006386439206878,
          4.523778410503089e-05,
          2.364472112075189e-05,
          -4.400920556319719e-05,
          -1.7527181940242362e-05,
          3.247904297557051e-05,
          0.00012306250797006023,
          -2.573850356420957e-05,
          0.00010093350841945299,
          2.3253415047014534e-05,
          6.62056743633736e-05,
          3.9862005702050627e-05,
          5.3755731298055345e-05,
          4.385897546688549e-05,
          -7.937502313215527e-06,
          -3.232952174609413e-05,
          0.00046989014856206124,
          0.0004463895602704994,
          0.0005772649057476734,
          0.00016150660249121914,
          0.00015156406551233465,
          0.00012069639999190387,
          -0.00013639617133123989,
          -0.0001729062024960461,
          -0.00020661631612444673,
          7.689022912772179e-05,
          -9.753740562260049e-05,
          -6.360054835975057e-05,
          -4.624278391430489e-05,
          -0.00010728011345101162,
          3.4077839015027436e-05,
          1.1660239156370187e-05,
          6.273015625840131e-05,
          -1.0133793255643246e-07,
          -0.00027988907677000357,
          -0.0002088418635961733,
          0.0002201321069330554,
          1.801709213991595e-05,
          -4.074514431632337e-05,
          0.00015965685972485374,
          -2.57264074363771e-05,
          -4.2791069610306144e-05,
          0.0002011459988385639,
          -0.0021854567525701456,
          0.0046654815159668595,
          -9.257395987081918e-05,
          4.523621389362674e-05,
          -0.00012039785976222656,
          0.00011261503700063178,
          0.0002867486922851467,
          -0.00012685981284177742
        ],
        [
          3.398544124612716e-06,
          -7.448054203575629e-05,
          0.0007139135053347656,
          -0.0014410727998531772,
          6.459518981122249e-05,
          7.482252543555677e-05,
          6.0042854769929986e-05,
          1.7640716067508464e-05,
          -5.044919220174633e-06,
          4.987778438394162e-05,
          2.983283069911115e-05,
          2.6126160327755094e-05,
          -7.411659782527457e-05,
          -3.685607287192101e-05,
          5.901429186435705e-05,
          0.00013439597939165978,
          0.00015482907867947008,
          -1.739753115889187e-05,
          -2.407017705680428e-05,
          0.00012977699836486982,
          0.00012275221489931856,
          0.00016150660249121914,
          0.0009003239389194994,
          0.0008532164934241455,
          0.0008311539447493597,
          -0.00018242364570175479,
          -0.0001903766311099504,
          -0.00015643305476241502,
          -8.96322748032696e-06,
          -0.00010209347297188799,
          4.088943485729394e-05,
          -5.96072083291395e-05,
          -6.953404978634681e-05,
          7.754739983377498e-05,
          -0.00020592429156024374,
          6.231636423059201e-05,
          -0.0010639521855221978,
          0.002399891429765145,
          -4.4634146776479154e-05,
          0.00012827029454479002,
          -3.7635060031044956e-05,
          8.296262492579843e-05,
          -0.00012054608208412617,
          -2.2738752511099716e-05,
          -6.707544925800095e-05,
          0.0003188596985179197,
          -0.0012996258910193195,
          0.00213215344484118,
          -0.00011327807499533005,
          0.00015005897791888043,
          1.0295367344682563e-05,
          0.00013476707777341178,
          5.705980752938264e-06,
          -4.661594652590849e-05
        ],
        [
          8.358648451284952e-06,
          -0.00011086646120502897,
          0.0010388695265197002,
          -0.002116111417101851,
          8.366612180114608e-05,
          4.917326897182814e-05,
          6.747536597677138e-05,
          4.9769677324167325e-05,
          -1.2748242338505303e-06,
          1.6300042658365182e-05,
          2.4045018984153192e-05,
          2.8582107547454027e-05,
          -4.104473304188588e-05,
          2.8729000898628486e-06,
          -2.156348385419025e-06,
          3.2695753857714715e-05,
          4.552672453839145e-05,
          -6.401288657602175e-05,
          -5.942378755398172e-05,
          0.00017182698927602468,
          0.00014515793585428443,
          0.00015156406551233465,
          0.0008532164934241455,
          0.0010232022404475063,
          0.000967892051061979,
          -0.00018531593524868565,
          -0.00021588709085059086,
          -0.00017858405586989576,
          -8.860211889798907e-05,
          -3.222440294202362e-05,
          7.054304072045861e-05,
          -5.557426532294662e-05,
          1.124719353079332e-06,
          3.5932456732037926e-05,
          -0.00015538077461547072,
          2.457792766486407e-05,
          -0.0008101549790547332,
          0.001942678242382979,
          2.5880839278383898e-05,
          -7.131234334895395e-07,
          -6.509481902546677e-05,
          0.00011842046690217545,
          -0.00022719507087655243,
          4.550873389701174e-05,
          -0.00014204345873501884,
          0.00048617966047457086,
          -0.0028823081763674945,
          0.005385138758570379,
          -7.032176928116911e-05,
          0.00010707798638505319,
          -4.7500984612389684e-05,
          0.00014172526737648832,
          -5.782638606574303e-05,
          -4.1195729726137695e-06
        ],
        [
          -4.108307392739655e-05,
          -4.395868348022978e-05,
          0.0006114996987081976,
          -0.001235283888257862,
          9.380211426521291e-05,
          4.075615092288571e-05,
          8.815486104739393e-05,
          5.944162685862901e-05,
          -2.525494683033143e-05,
          2.979961132826295e-05,
          2.316908828535225e-05,
          3.850598309594239e-05,
          -1.1059107146906399e-05,
          -2.201918844571292e-05,
          -2.9377408952006e-05,
          7.526904860889067e-07,
          5.3378010151121605e-05,
          -8.564278229517314e-05,
          -7.914537520361682e-05,
          0.0001744038460894472,
          0.0001559426308748568,
          0.00012069639999190387,
          0.0008311539447493597,
          0.000967892051061979,
          0.00103461837207369,
          -0.00019051252895917317,
          -0.00019052972808962352,
          -0.00019313522184415355,
          -9.638995856850954e-05,
          -4.391573350926631e-05,
          7.846919326793276e-05,
          -1.8979864493492697e-05,
          1.3082790619282554e-05,
          5.471573333934458e-05,
          -9.859557918468323e-05,
          -5.516118162033175e-05,
          -0.00030881769770620745,
          0.0008830709817845993,
          4.741852989197489e-05,
          1.4026467594964685e-05,
          -7.788473007375795e-05,
          6.673652951957548e-05,
          -0.00020332036847484953,
          2.1889325669524585e-05,
          -2.648648710281362e-05,
          0.00030969857713968014,
          -0.0017047217414962116,
          0.0029706674759045417,
          -6.383891226580829e-05,
          0.00012310403646042807,
          -2.7461751036203392e-05,
          0.00011584538910967655,
          -0.00015797921790635245,
          7.756641201049391e-05
        ],
        [
          0.00019082997978001173,
          -0.00031528278178555183,
          0.0018377122917101786,
          -0.0032291510034439287,
          -3.0152031694775295e-05,
          -4.9798509264872284e-05,
          0.00010732833060088662,
          -8.200809823251639e-05,
          3.424685510703161e-05,
          -2.1883367090960863e-05,
          4.500245716870765e-05,
          1.0769500712774237e-07,
          4.161820319520618e-05,
          6.076245354196544e-05,
          3.232149138786247e-05,
          3.156061085662326e-05,
          5.716211143142238e-05,
          1.0967474281023192e-05,
          0.00011275066648488615,
          -0.0001603050865803932,
          -8.968271589627873e-05,
          -0.00013639617133123989,
          -0.00018242364570175479,
          -0.00018531593524868565,
          -0.00019051252895917317,
          0.0005176890826799559,
          0.00044656552557860186,
          0.0004609041577040468,
          -2.7001383410001543e-05,
          0.00012554998585900362,
          -3.41631240198691e-05,
          0.00019572552237376642,
          0.00010412656156522774,
          -0.00010077015381487352,
          -9.967681520794294e-05,
          0.00022667019317044302,
          -0.0018945983125973572,
          0.0036050102097750173,
          0.00013118287358521245,
          -0.00019361061611898963,
          0.00010849859650825317,
          -0.00026358083190429135,
          -0.00019487164870556127,
          0.00011095644412633323,
          -0.00031879070794022934,
          0.0004352921459319772,
          -0.0026643348092488736,
          0.004713208951480316,
          9.376946247085572e-05,
          -0.00014577546047024164,
          3.228821485467965e-05,
          -0.00021519388586377136,
          -0.0002000316399975957,
          5.860241067257839e-05
        ],
        [
          0.00017166685333989317,
          -0.0003059324891189346,
          0.001773592158760536,
          -0.003076519182122739,
          -2.4533186018431484e-05,
          -6.165539255436853e-05,
          8.149519682240072e-05,
          -8.456105656603883e-05,
          -3.193015423413531e-05,
          -5.5006672760003734e-05,
          5.716992826778214e-05,
          -2.0641010221817504e-06,
          5.2617304313659234e-05,
          2.5204318265902766e-05,
          4.549316764052358e-05,
          2.823985177362901e-05,
          5.0986398061766996e-05,
          2.131280939971858e-05,
          0.00012057640187078747,
          -0.00016893823598749586,
          -0.00010988458026944261,
          -0.0001729062024960461,
          -0.0001903766311099504,
          -0.00021588709085059086,
          -0.00019052972808962352,
          0.00044656552557860186,
          0.0005703175769981088,
          0.0005146804513453055,
          3.1700857287140716e-05,
          5.2724605846691736e-05,
          -2.0113781818955325e-05,
          0.00017705632622073308,
          9.276399931951132e-05,
          -0.00013546299791322234,
          -1.2751927727667353e-05,
          3.8610410085998496e-05,
          -0.0003927683323002306,
          0.0006442030479794905,
          0.00014516118395530207,
          -0.00018858763167102884,
          0.00011346287309390617,
          -0.0001958732959464741,
          -0.00017998368742450273,
          0.00011287483843218891,
          -0.0002609158870978503,
          0.00043928885426416475,
          -0.0029084902537228367,
          0.005278906846292901,
          1.0033453672903693e-05,
          -8.814242145809589e-05,
          1.7763916746862863e-05,
          -0.00017952568665158389,
          -0.0002676618217776921,
          0.00015949266357084948
        ],
        [
          0.00016402102872346204,
          -0.00027740696051851835,
          0.0016979926328624779,
          -0.0030437767302014104,
          -3.925019622032149e-05,
          -5.943984382473758e-05,
          0.00012154680869640511,
          -8.231457268215556e-05,
          2.824684606414473e-05,
          -7.832488433409259e-05,
          6.376015299165381e-05,
          -3.737635403791435e-05,
          5.354610373942669e-05,
          4.150285139333567e-05,
          8.561005225667916e-05,
          4.8829933243246383e-05,
          7.700418686470238e-05,
          3.770709767599275e-05,
          0.0001482825110580422,
          -0.00020558914656666473,
          -0.0001186025426861675,
          -0.00020661631612444673,
          -0.00015643305476241502,
          -0.00017858405586989576,
          -0.00019313522184415355,
          0.0004609041577040468,
          0.0005146804513453055,
          0.00062580584701604,
          2.3391508539510056e-05,
          7.226621566242978e-05,
          2.7601191363490154e-05,
          0.00016777541928177515,
          8.390540449893918e-05,
          -0.00010841466906294655,
          -1.600559676626216e-05,
          3.859395888014146e-05,
          -0.0008244030433327735,
          0.0016679800278928962,
          0.0001456428600778745,
          -0.00019162520637596125,
          9.016671460555727e-05,
          -0.00020741319532708002,
          -0.00015273398269526197,
          4.219632849120914e-05,
          -0.00025742824726698367,
          0.00040586388610074103,
          -0.002846624193842173,
          0.005322712692851969,
          5.6729989549113175e-05,
          -0.00010177034205997099,
          -1.8044882170492673e-05,
          -0.00016541772613794307,
          -0.00023411169981887476,
          3.776226541332775e-05
        ],
        [
          -0.0002842730874022775,
          0.0005461842081928444,
          -0.00392474159453301,
          0.007656482114493768,
          9.680300132972686e-06,
          -1.2463556632911445e-05,
          3.1669194299010743e-05,
          9.385252988515922e-06,
          -6.125197535382494e-05,
          0.00010404553248938295,
          -6.409824175775084e-06,
          -7.047023872771048e-07,
          -5.764703181034219e-05,
          -4.878014726494059e-05,
          -1.5123188245083064e-05,
          2.1063688843223278e-05,
          1.26044716083953e-07,
          2.4944706613718227e-06,
          -4.364410901263333e-05,
          4.688489992500814e-05,
          4.376105677521306e-05,
          7.689022912772179e-05,
          -8.96322748032696e-06,
          -8.860211889798907e-05,
          -9.638995856850954e-05,
          -2.7001383410001543e-05,
          3.1700857287140716e-05,
          2.3391508539510056e-05,
          0.0006440228702044213,
          -0.0005541192744469537,
          -6.776504835098031e-05,
          -4.455482260513232e-05,
          -0.0004643380561804531,
          0.00026221032408235576,
          0.0002912782715365391,
          -0.0005364983573270222,
          0.0038359631404548534,
          -0.007478204501663697,
          -0.0006270724351942685,
          0.0005549644607124822,
          5.6207067508198697e-05,
          3.965395538999839e-05,
          0.00048449880915671785,
          -0.0002772419940302312,
          0.0002943449517577801,
          -0.0005633392166020383,
          0.003985465993186096,
          -0.007751274792883337,
          -0.0006302317329159585,
          0.0005593372733947604,
          4.9547129747739115e-05,
          3.767910354592734e-05,
          0.0004750249506526856,
          -0.00027593556464826434
        ],
        [
          0.00029274471338938993,
          -0.0005062139580285247,
          0.002921494073041115,
          -0.005312909141804583,
          -1.7169102909813854e-05,
          1.3603791697589654e-05,
          4.365861079315482e-05,
          -4.1387373767733996e-05,
          6.91879713199332e-05,
          -0.00013708096386960878,
          1.3941639940951404e-05,
          -3.145487355948768e-05,
          4.348305919073787e-05,
          3.8214562146906434e-05,
          3.239465315633264e-05,
          -4.576528227095736e-06,
          4.825809177457911e-05,
          -3.0728334695716462e-06,
          7.43355057323616e-05,
          -9.841958715538178e-05,
          -5.063014150269782e-05,
          -9.753740562260049e-05,
          -0.00010209347297188799,
          -3.222440294202362e-05,
          -4.391573350926631e-05,
          0.00012554998585900362,
          5.2724605846691736e-05,
          7.226621566242978e-05,
          -0.0005541192744469537,
          0.0006517296513023692,
          -1.0660000362057846e-05,
          0.00014137455358467104,
          0.0004656732206999714,
          -0.000282250410464632,
          -0.0002790782873596157,
          0.0004889494533311563,
          -0.0027216172306003565,
          0.004894756243050238,
          0.0005427811952216769,
          -0.0006547587186139815,
          3.0010338482192293e-05,
          -0.00014524965326522356,
          -0.0004834363701214516,
          0.0002910456449109906,
          -0.0003101008991422365,
          0.0005217746850129823,
          -0.002932853131006798,
          0.005301835842522876,
          0.000552836812834841,
          -0.0006617914969213531,
          3.271181491749481e-05,
          -0.00014278970510440942,
          -0.0004732029206172932,
          0.0002738494700185839
        ],
        [
          1.3830791284882967e-05,
          -1.254193387792123e-05,
          0.0006997127216703635,
          -0.0016383774767979875,
          2.131621756020173e-05,
          -1.3276947853039536e-05,
          -8.674180783499935e-05,
          -8.369634541436226e-06,
          -2.6558016025864994e-05,
          3.388448620444866e-05,
          2.3385701376465194e-05,
          1.1777345152273027e-05,
          1.9612257416321685e-05,
          7.862654214831078e-05,
          1.0580816064054098e-05,
          -2.358543081633949e-05,
          -3.972407027132309e-05,
          6.103266063976658e-06,
          6.0415818650593573e-05,
          -3.005815998378014e-05,
          -5.2983750054987775e-05,
          -6.360054835975057e-05,
          4.088943485729394e-05,
          7.054304072045861e-05,
          7.846919326793276e-05,
          -3.41631240198691e-05,
          -2.0113781818955325e-05,
          2.7601191363490154e-05,
          -6.776504835098031e-05,
          -1.0660000362057846e-05,
          0.0005260678508256161,
          -0.00044507703888196004,
          -0.00011245809734984375,
          0.00015865554561164528,
          -8.976337319958014e-06,
          -1.2247489926828627e-05,
          -0.0005711573428719972,
          0.001435889315645499,
          8.362790369186504e-05,
          -7.946267742339806e-06,
          -0.0005186012041823138,
          0.0004634808335533464,
          0.00011192545266006851,
          -0.00017532079268031312,
          7.935012391835236e-06,
          -1.4282775997789365e-05,
          -0.0005894070546500196,
          0.0014476849718118487,
          6.717092334417211e-05,
          9.913974458303535e-06,
          -0.0005132486572216077,
          0.0004480235687054978,
          9.273820257718284e-05,
          -0.00015089007424869474
        ],
        [
          0.00013155567775457083,
          -0.0002300603073616062,
          0.0008322076962089218,
          -0.0010661497285587222,
          -4.761152866079325e-06,
          1.6054159223048807e-05,
          0.0001902096126461827,
          -7.085301200233982e-05,
          5.9644227718293996e-05,
          -0.00010787177256983718,
          -5.060071985572239e-06,
          -1.026176245808817e-05,
          7.399584648641502e-05,
          -2.3007144333918913e-05,
          5.101125808413252e-06,
          2.7336178638339138e-06,
          7.678046622728178e-05,
          -5.406892538310536e-05,
          2.5294664999269727e-05,
          -4.474240621925048e-06,
          3.506936367378158e-05,
          -4.624278391430489e-05,
          -5.96072083291395e-05,
          -5.557426532294662e-05,
          -1.8979864493492697e-05,
          0.00019572552237376642,
          0.00017705632622073308,
          0.00016777541928177515,
          -4.455482260513232e-05,
          0.00014137455358467104,
          -0.00044507703888196004,
          0.0007456832350448912,
          0.00026386373406553343,
          -0.0002486229066431594,
          -0.00013370569889396307,
          0.00023025295482358285,
          -0.0009342766963755934,
          0.0012874699690990877,
          4.708049334439744e-05,
          -0.00016059980499640432,
          0.00047289268390201774,
          -0.0007489954208186453,
          -0.0003104144018900797,
          0.00026167219740044745,
          -0.00014304483685655012,
          0.00022103441580914007,
          -0.0006536705246901042,
          0.0006603713041013566,
          5.033070652966259e-05,
          -0.00015535199660821948,
          0.00047175151895908454,
          -0.0007396986465519964,
          -0.0003194743065685913,
          0.0002687430357354143
        ],
        [
          0.00017664882914166573,
          -0.00043402861234511975,
          0.002430169516122217,
          -0.004212441671797296,
          1.7342224946829763e-06,
          -5.277259251920627e-05,
          9.525466140008529e-05,
          -3.404717823228938e-05,
          8.029365455970128e-05,
          -0.00012722732152361307,
          2.1825499661059634e-05,
          -4.348270868808028e-05,
          5.838411742729624e-05,
          6.728768963236477e-05,
          4.5238543389630726e-05,
          2.722113987847133e-05,
          -1.1122437808564107e-05,
          -4.918444888608644e-05,
          -4.163093806296609e-06,
          -5.127928907627379e-05,
          -1.2348021461623495e-05,
          -0.00010728011345101162,
          -6.953404978634681e-05,
          1.124719353079332e-06,
          1.3082790619282554e-05,
          0.00010412656156522774,
          9.276399931951132e-05,
          8.390540449893918e-05,
          -0.0004643380561804531,
          0.0004656732206999714,
          -0.00011245809734984375,
          0.00026386373406553343,
          0.0008215304685399925,
          -0.0005903420881300417,
          -0.00018563609789152527,
          0.0004484087838230491,
          -0.002487355177460222,
          0.004286944397476681,
          0.000440803916536989,
          -0.0004571895886100029,
          0.000124345866415777,
          -0.0002687694848604139,
          -0.0008422784836528659,
          0.0006108668514965687,
          -0.00019988492374013774,
          0.00045909349053757295,
          -0.002537095779992397,
          0.004377952796509966,
          0.0004618730037829374,
          -0.00046799092781581853,
          0.0001461105898013752,
          -0.0002705667577723324,
          -0.000818347124797912,
          0.000595625956248475
        ],
        [
          -0.00024873360772194645,
          0.0005562944573596579,
          -0.0035332614334556154,
          0.006535759064817343,
          -1.3877439231842317e-05,
          5.4396293466977565e-05,
          -4.662148687294742e-05,
          -1.0806655639445848e-05,
          -3.986994492551883e-05,
          9.009645448199163e-05,
          -2.6153832069470465e-05,
          2.456114997034914e-05,
          -2.4328960158062353e-05,
          -5.3073914299830654e-05,
          -4.7725863004712575e-05,
          -4.6874769207163905e-05,
          -4.0204250300055784e-05,
          6.025651779910128e-06,
          1.899032540533197e-05,
          -1.833139695633082e-05,
          -5.381285622277356e-05,
          3.4077839015027436e-05,
          7.754739983377498e-05,
          3.5932456732037926e-05,
          5.471573333934458e-05,
          -0.00010077015381487352,
          -0.00013546299791322234,
          -0.00010841466906294655,
          0.00026221032408235576,
          -0.000282250410464632,
          0.00015865554561164528,
          -0.0002486229066431594,
          -0.0005903420881300417,
          0.0006329511784437567,
          0.00023887185519513182,
          -0.0005200982464137241,
          0.0033764678524100186,
          -0.006254913456001779,
          -0.0002745653378564628,
          0.0002866342331580916,
          -0.00016926861200540244,
          0.0002478876116189396,
          0.0006106741937113386,
          -0.0006433357578715876,
          0.0002587026766902775,
          -0.000562752193225011,
          0.003669099981001808,
          -0.0068463799217261204,
          -0.0002790091496875844,
          0.0002938438368529128,
          -0.0001654073594618862,
          0.00024616970520723437,
          0.0006038716099574508,
          -0.0006231604697225692
        ],
        [
          -0.0011767872745698598,
          0.001982876464612451,
          -0.014310505602727414,
          0.02795066251545847,
          -8.631309416519769e-05,
          -3.756684014820918e-05,
          -0.00027245261535951753,
          1.1882004347830883e-05,
          -8.226584463759363e-05,
          5.742723241010225e-05,
          -5.5508346921258144e-05,
          -2.838110686300398e-05,
          -0.00020807536056642804,
          -0.00012051422805431673,
          -0.0001260929977428597,
          -7.034296687226792e-05,
          -9.460429763029143e-05,
          -5.264847136106926e-05,
          -8.69904744889184e-05,
          -2.671135664594855e-06,
          -2.4497402611812056e-05,
          1.1660239156370187e-05,
          -0.00020592429156024374,
          -0.00015538077461547072,
          -9.859557918468323e-05,
          -9.967681520794294e-05,
          -1.2751927727667353e-05,
          -1.600559676626216e-05,
          0.0002912782715365391,
          -0.0002790782873596157,
          -8.976337319958014e-06,
          -0.00013370569889396307,
          -0.00018563609789152527,
          0.00023887185519513182,
          0.003289537019042203,
          -0.005374126137792264,
          0.041493375226959964,
          -0.08258845379966306,
          -0.00018618570107065756,
          0.00032232912531082714,
          -0.0001693270597112188,
          0.00021382817275066084,
          0.00016593057518355915,
          -6.387823270695843e-05,
          0.001206049268713847,
          -0.002036248404310382,
          0.014599699568143379,
          -0.028478415127346605,
          -0.0002807365180360125,
          0.0002795413608136909,
          5.940374788639916e-06,
          0.00012670152139811832,
          0.00020019708626886634,
          -0.0002584397214181825
        ],
        [
          0.0019412589954400472,
          -0.004018787247467187,
          0.031361780512058166,
          -0.06224523884349162,
          8.525918981548109e-05,
          -0.00011226149155791265,
          0.0006039210880647933,
          -9.076720477180236e-05,
          0.00010638217848591864,
          4.435647733325202e-05,
          -6.979543451116633e-06,
          8.990571150632306e-06,
          0.00032180660946391694,
          0.00013607461647048512,
          0.00021655056899694175,
          6.929578458398462e-05,
          0.00012316901645412527,
          0.00018391264640017378,
          0.00034521315101670254,
          0.00011336905393470012,
          0.000164755344865882,
          6.273015625840131e-05,
          6.231636423059201e-05,
          2.457792766486407e-05,
          -5.516118162033175e-05,
          0.00022667019317044302,
          3.8610410085998496e-05,
          3.859395888014146e-05,
          -0.0005364983573270222,
          0.0004889494533311563,
          -1.2247489926828627e-05,
          0.00023025295482358285,
          0.0004484087838230491,
          -0.0005200982464137241,
          -0.005374126137792264,
          0.012133898106142545,
          -0.09803467392602667,
          0.19624840502407653,
          -0.00015244515419985354,
          -0.00018490931642996478,
          0.0005295932647580001,
          -0.00044772354115968366,
          0.00036184230652459577,
          -1.859055825463981e-05,
          -0.002013944850289811,
          0.00413182782696794,
          -0.032180866752978377,
          0.06385127122866432,
          0.0005230684290077467,
          -0.00047554609722327216,
          -1.7197338929537734e-05,
          -0.00020426209769384155,
          -0.00043961614697608553,
          0.0005569693795905788
        ],
        [
          -0.01409965004503503,
          0.031574356589659756,
          -0.2747257310722504,
          0.5573551110231494,
          -0.0007393878407631334,
          0.0011212664955288824,
          -0.005302398416326496,
          0.00025411209647831386,
          -4.6501634285320373e-05,
          -0.00017269747706066655,
          0.0002260629382448985,
          -5.4435941299173444e-05,
          -0.002352341985752785,
          -0.0005703672646837256,
          -0.0013004100742912282,
          -0.00020021937187174538,
          -0.0009699765620097596,
          -0.0016382765136480073,
          -0.0021374160555258565,
          -0.0008483748919240832,
          -0.0010660427585195927,
          -1.0133793255643246e-07,
          -0.0010639521855221978,
          -0.0008101549790547332,
          -0.00030881769770620745,
          -0.0018945983125973572,
          -0.0003927683323002306,
          -0.0008244030433327735,
          0.0038359631404548534,
          -0.0027216172306003565,
          -0.0005711573428719972,
          -0.0009342766963755934,
          -0.002487355177460222,
          0.0033764678524100186,
          0.041493375226959964,
          -0.09803467392602667,
          0.8692714528736882,
          -1.768919943999661,
          0.0006936691421656743,
          0.0010562874505701699,
          -0.005185994805626384,
          0.0034036737813847376,
          -0.002948297478359678,
          0.0007474369550702966,
          0.014406176601559009,
          -0.031955227151447066,
          0.2779712509841739,
          -0.5638993597118982,
          -0.003818177585126009,
          0.002698480475145702,
          0.0008475997130022264,
          0.0006152834126135391,
          0.002384342223509061,
          -0.0035390550453888994
        ],
        [
          0.027595258209364246,
          -0.06274575318029549,
          0.5580257155132493,
          -1.1377525542393923,
          0.0014910969972342836,
          -0.002337024597184043,
          0.010671865701576019,
          -0.00033039461783045864,
          -0.00020127435501744397,
          0.00014112243010784448,
          -0.00046362842502622743,
          0.0002651860595149967,
          0.004672257936936257,
          0.001073084335321673,
          0.0023311118043815426,
          0.00018894268670161,
          0.0017809519319378,
          0.0034002339360472873,
          0.004054093888694383,
          0.0016174207432622825,
          0.0018883097657689065,
          -0.00027988907677000357,
          0.002399891429765145,
          0.001942678242382979,
          0.0008830709817845993,
          0.0036050102097750173,
          0.0006442030479794905,
          0.0016679800278928962,
          -0.007478204501663697,
          0.004894756243050238,
          0.001435889315645499,
          0.0012874699690990877,
          0.004286944397476681,
          -0.006254913456001779,
          -0.08258845379966306,
          0.19624840502407653,
          -1.768919943999661,
          3.6121644550015346,
          -0.0010728845848401525,
          -0.002032798407331273,
          0.01054516374111917,
          -0.006317654501969707,
          0.006306697069365954,
          -0.002011583972835666,
          -0.028078400257548958,
          0.0632831777248008,
          -0.5630112937130838,
          1.1479225346164545,
          0.007482764166137749,
          -0.004866916795294089,
          -0.002021475512597749,
          -0.0006025138138796965,
          -0.004040021272543305,
          0.006514813723377443
        ],
        [
          0.00029216385521489165,
          -0.0005621992712968853,
          0.004051825949964085,
          -0.007914177151726015,
          -2.12150729052492e-06,
          -1.2296652022220225e-05,
          -1.894322101289015e-06,
          -2.635136864379136e-05,
          7.299898897755775e-05,
          -0.00012175038721474209,
          1.5920907136493628e-05,
          0.00011915591939336413,
          0.00011073027908157592,
          8.353510488287508e-05,
          -3.31217445311117e-05,
          -5.550842514171873e-05,
          -5.101094655448101e-05,
          1.2312531470333763e-05,
          5.7786425107774325e-05,
          -0.00016327027461508507,
          -0.00013582489787409213,
          -0.0002088418635961733,
          -4.4634146776479154e-05,
          2.5880839278383898e-05,
          4.741852989197489e-05,
          0.00013118287358521245,
          0.00014516118395530207,
          0.0001456428600778745,
          -0.0006270724351942685,
          0.0005427811952216769,
          8.362790369186504e-05,
          4.708049334439744e-05,
          0.000440803916536989,
          -0.0002745653378564628,
          -0.00018618570107065756,
          -0.00015244515419985354,
          0.0006936691421656743,
          -0.0010728845848401525,
          0.0012864967008934846,
          -0.0010162421328227507,
          -0.00014589999306662352,
          0.00010717577947807002,
          -0.0008250987455112274,
          0.0003649623169320304,
          -0.0002936891889253474,
          0.0005430389688366556,
          -0.003853456289627094,
          0.00748831468429084,
          0.0006290152088454409,
          -0.0005575874223794962,
          -4.396879798580689e-05,
          -4.409388259995655e-05,
          -0.00047081266591875555,
          0.00027430091194607616
        ],
        [
          -0.00029560906573315905,
          0.000505630638225214,
          -0.0028701875967799724,
          0.00518503576675998,
          -1.4858869385685871e-05,
          1.645556264699958e-06,
          -3.2516807877962687e-05,
          4.3250191341546056e-05,
          -5.2287382467506345e-05,
          0.0001889702698024839,
          -2.2980499240034194e-05,
          -4.6482693876099346e-05,
          -8.045547397189957e-05,
          -6.436693803178702e-05,
          3.7060323713007674e-05,
          6.01238072081944e-05,
          5.389822872463975e-05,
          3.940453338769087e-05,
          -5.383658024881295e-05,
          0.0001738666272050654,
          0.0001182989663661239,
          0.0002201321069330554,
          0.00012827029454479002,
          -7.131234334895395e-07,
          1.4026467594964685e-05,
          -0.00019361061611898963,
          -0.00018858763167102884,
          -0.00019162520637596125,
          0.0005549644607124822,
          -0.0006547587186139815,
          -7.946267742339806e-06,
          -0.00016059980499640432,
          -0.0004571895886100029,
          0.0002866342331580916,
          0.00032232912531082714,
          -0.00018490931642996478,
          0.0010562874505701699,
          -0.002032798407331273,
          -0.0010162421328227507,
          0.001176963313394964,
          1.9374035726964662e-05,
          4.609249686611195e-05,
          0.0007015181749226414,
          -0.00031697656520646514,
          0.00030600842009134824,
          -0.0004984305034812745,
          0.002759253570439351,
          -0.004931504049098621,
          -0.0005618130325947096,
          0.0006742006636249195,
          -4.4684651268651456e-05,
          0.0001612682721976834,
          0.0004983498316394102,
          -0.0002913332761335566
        ],
        [
          1.7758899564213116e-05,
          -3.099401242117903e-05,
          -0.0004394872588672075,
          0.0011788502549353731,
          -3.5833386160375015e-06,
          2.7486598193488258e-05,
          0.00011828593972042385,
          4.4835093250739026e-05,
          -4.364492881431394e-06,
          -9.627424563505599e-05,
          -3.7947641507449966e-05,
          -6.181021367755921e-05,
          -7.613182464860231e-05,
          -0.0001864371829128029,
          2.6162347542230544e-05,
          8.291134695481632e-05,
          0.00013809968483173148,
          -2.6623782520358785e-05,
          -5.9671960823408715e-05,
          7.026279021355584e-07,
          4.63389561163493e-06,
          1.801709213991595e-05,
          -3.7635060031044956e-05,
          -6.509481902546677e-05,
          -7.788473007375795e-05,
          0.00010849859650825317,
          0.00011346287309390617,
          9.016671460555727e-05,
          5.6207067508198697e-05,
          3.0010338482192293e-05,
          -0.0005186012041823138,
          0.00047289268390201774,
          0.000124345866415777,
          -0.00016926861200540244,
          -0.0001693270597112188,
          0.0005295932647580001,
          -0.005185994805626384,
          0.01054516374111917,
          -0.00014589999306662352,
          1.9374035726964662e-05,
          0.0010598210080427085,
          -0.0007830911606523971,
          -0.00015214938345243896,
          0.00011885613523348549,
          -3.461239532030984e-05,
          5.194121904528127e-05,
          0.00039022940778501124,
          -0.00112286054667293,
          -5.225426205115806e-05,
          -3.336395221719837e-05,
          0.0005352811668445498,
          -0.00048624262001521507,
          -0.00014759018712440136,
          0.00017698091361292558
        ],
        [
          -0.00014239644378277627,
          0.00025359335822522215,
          -0.0009291549470714299,
          0.0012215263015827663,
          -3.661091064502862e-07,
          -7.874152647845186e-06,
          -0.00021798704208053946,
          5.4474827830521994e-05,
          -5.025326072868283e-05,
          0.00011245158985552078,
          4.776183229225795e-06,
          1.8260073114840775e-05,
          -5.1186965743679336e-05,
          8.85733082768019e-05,
          -5.998759855209571e-06,
          -5.865151858567435e-05,
          -0.00015796216860562538,
          0.00010067076674251426,
          2.6048525246411766e-05,
          -3.814398838159912e-05,
          -0.00010611102431491929,
          -4.074514431632337e-05,
          8.296262492579843e-05,
          0.00011842046690217545,
          6.673652951957548e-05,
          -0.00026358083190429135,
          -0.0001958732959464741,
          -0.00020741319532708002,
          3.965395538999839e-05,
          -0.00014524965326522356,
          0.0004634808335533464,
          -0.0007489954208186453,
          -0.0002687694848604139,
          0.0002478876116189396,
          0.00021382817275066084,
          -0.00044772354115968366,
          0.0034036737813847376,
          -0.006317654501969707,
          0.00010717577947807002,
          4.609249686611195e-05,
          -0.0007830911606523971,
          0.001257766096332599,
          0.00012163736039107423,
          -0.00015581537841166044,
          0.00017163527966021182,
          -0.0002801474920328585,
          0.0010396780442336207,
          -0.0013993310353380983,
          -4.49837403813528e-05,
          0.00015978827213194947,
          -0.0004815528040154239,
          0.0007560363643145768,
          0.0003040554709100518,
          -0.0002579702503352372
        ],
        [
          -0.00022278709807815563,
          0.0004992143012109383,
          -0.002835952514963139,
          0.004925731389407563,
          -2.398573338210829e-05,
          -2.739003845757399e-05,
          -3.084330084493531e-05,
          -5.584991894179275e-07,
          -9.677440057182933e-05,
          0.00018100693428708427,
          -5.4891509941493735e-05,
          1.671782352873114e-05,
          -4.128725664436457e-05,
          -9.157351851231868e-05,
          -0.00010041372578075021,
          -8.439803187759417e-05,
          -8.787879100350101e-05,
          8.37934205133598e-05,
          6.292015753840276e-05,
          0.00011969614494921198,
          7.65117615854203e-05,
          0.00015965685972485374,
          -0.00012054608208412617,
          -0.00022719507087655243,
          -0.00020332036847484953,
          -0.00019487164870556127,
          -0.00017998368742450273,
          -0.00015273398269526197,
          0.00048449880915671785,
          -0.0004834363701214516,
          0.00011192545266006851,
          -0.0003104144018900797,
          -0.0008422784836528659,
          0.0006106741937113386,
          0.00016593057518355915,
          0.00036184230652459577,
          -0.002948297478359678,
          0.006306697069365954,
          -0.0008250987455112274,
          0.0007015181749226414,
          -0.00015214938345243896,
          0.00012163736039107423,
          0.001779271357549646,
          -0.00103067154581257,
          0.0002467376421714238,
          -0.0005173106829808175,
          0.0028789809255808673,
          -0.004958194784472381,
          -0.00047899775883718894,
          0.0004982758604955828,
          -0.00015433313272101965,
          0.00031579308582360623,
          0.0008807768347382585,
          -0.0006133694406525727
        ],
        [
          0.0002580139389456545,
          -0.0005745079766717765,
          0.003650115811427113,
          -0.006736803334053977,
          2.4383185631665286e-05,
          -3.3233689512053693e-05,
          -9.865859403216905e-06,
          2.474308579663951e-05,
          5.3258036741382706e-05,
          -6.460739223079472e-05,
          2.4431672135928204e-05,
          -2.305101955903378e-05,
          2.6345131897522815e-06,
          6.884089719968531e-05,
          5.733403249607502e-05,
          5.809409393848984e-05,
          7.189514166873595e-05,
          -3.6544484683700084e-05,
          -5.922669247155416e-05,
          1.5609576775006857e-05,
          4.370046796135409e-05,
          -2.57264074363771e-05,
          -2.2738752511099716e-05,
          4.550873389701174e-05,
          2.1889325669524585e-05,
          0.00011095644412633323,
          0.00011287483843218891,
          4.219632849120914e-05,
          -0.0002772419940302312,
          0.0002910456449109906,
          -0.00017532079268031312,
          0.00026167219740044745,
          0.0006108668514965687,
          -0.0006433357578715876,
          -6.387823270695843e-05,
          -1.859055825463981e-05,
          0.0007474369550702966,
          -0.002011583972835666,
          0.0003649623169320304,
          -0.00031697656520646514,
          0.00011885613523348549,
          -0.00015581537841166044,
          -0.00103067154581257,
          0.0009769425702435752,
          -0.00028259478355538263,
          0.0005970920079217166,
          -0.003851991701376793,
          0.0071399723784679025,
          0.00027809091239032073,
          -0.0002966611083093421,
          0.00017769531174028854,
          -0.0002646704249272602,
          -0.0006084663190175887,
          0.000644690254808797
        ],
        [
          -0.0012076648885455468,
          0.0020452465629884394,
          -0.014639354418942693,
          0.028546412008444016,
          -9.210986429789121e-05,
          2.2929451375610053e-05,
          -0.00021277366541553613,
          0.00011003565951356317,
          -6.067795386726823e-05,
          0.00015041645772815977,
          -2.708172986815372e-05,
          -3.702548942275168e-05,
          -7.529967291856955e-05,
          -1.9226832530907286e-05,
          -4.4883051687765074e-05,
          -7.315735422168198e-05,
          -8.163289892444093e-05,
          0.00010690780914661638,
          -6.5119202946090925e-06,
          5.8904350554695776e-05,
          2.523756584142854e-06,
          -4.2791069610306144e-05,
          -6.707544925800095e-05,
          -0.00014204345873501884,
          -2.648648710281362e-05,
          -0.00031879070794022934,
          -0.0002609158870978503,
          -0.00025742824726698367,
          0.0002943449517577801,
          -0.0003101008991422365,
          7.935012391835236e-06,
          -0.00014304483685655012,
          -0.00019988492374013774,
          0.0002587026766902775,
          0.001206049268713847,
          -0.002013944850289811,
          0.014406176601559009,
          -0.028078400257548958,
          -0.0002936891889253474,
          0.00030600842009134824,
          -3.461239532030984e-05,
          0.00017163527966021182,
          0.0002467376421714238,
          -0.00028259478355538263,
          0.003498975860792514,
          -0.006074409124683952,
          0.04467084149775463,
          -0.0875883590196671,
          -5.95851486393679e-05,
          0.00019959210804661003,
          -0.00018788607180059678,
          0.00040555779310503333,
          5.149372107538879e-05,
          -0.0003071398200597214
        ],
        [
          0.0020112867241082917,
          -0.0041614241325841385,
          0.032113235549217065,
          -0.06360914789810626,
          0.0002744477967089058,
          -8.139271941137477e-05,
          0.0005863968711035549,
          -0.00013250416468224232,
          2.9875627255986705e-05,
          -0.00039190796210321517,
          0.00013577578773786187,
          7.272506329571366e-05,
          0.00013264207797132518,
          2.0875605028764467e-05,
          0.00015829586366307191,
          0.00024044182700848633,
          0.0003072792166180119,
          -0.00011815847090037448,
          0.0001457431703993193,
          -2.374193772895768e-05,
          0.00017223774976599825,
          0.0002011459988385639,
          0.0003188596985179197,
          0.00048617966047457086,
          0.00030969857713968014,
          0.0004352921459319772,
          0.00043928885426416475,
          0.00040586388610074103,
          -0.0005633392166020383,
          0.0005217746850129823,
          -1.4282775997789365e-05,
          0.00022103441580914007,
          0.00045909349053757295,
          -0.000562752193225011,
          -0.002036248404310382,
          0.00413182782696794,
          -0.031955227151447066,
          0.0632831777248008,
          0.0005430389688366556,
          -0.0004984305034812745,
          5.194121904528127e-05,
          -0.0002801474920328585,
          -0.0005173106829808175,
          0.0005970920079217166,
          -0.006074409124683952,
          0.012665254786201416,
          -0.09881225097928151,
          0.19594487940002075,
          7.369567393285095e-05,
          -0.0003452755527723374,
          0.00036809073155537434,
          -0.0006040763309589979,
          -0.00020420606043829759,
          0.0006715798334282468
        ],
        [
          -0.014480673803798728,
          0.032398043011260105,
          -0.278825344718519,
          0.5647837780167195,
          -0.0019996904099287543,
          0.0008660137020760824,
          -0.004921896086940316,
          0.0007130386676119579,
          0.00024983058375106635,
          0.003847792578198872,
          -0.0011450876845561042,
          -0.0006594736374104478,
          -0.001175486481875665,
          -0.00031785082671790057,
          -0.0012847446620333908,
          -0.0010803736344139974,
          -0.0024383061867368997,
          0.0004816321930550848,
          -0.0010781407889711636,
          -0.0007941305662010137,
          -0.0015950794655971469,
          -0.0021854567525701456,
          -0.0012996258910193195,
          -0.0028823081763674945,
          -0.0017047217414962116,
          -0.0026643348092488736,
          -0.0029084902537228367,
          -0.002846624193842173,
          0.003985465993186096,
          -0.002932853131006798,
          -0.0005894070546500196,
          -0.0006536705246901042,
          -0.002537095779992397,
          0.003669099981001808,
          0.014599699568143379,
          -0.032180866752978377,
          0.2779712509841739,
          -0.5630112937130838,
          -0.003853456289627094,
          0.002759253570439351,
          0.00039022940778501124,
          0.0010396780442336207,
          0.0028789809255808673,
          -0.003851991701376793,
          0.04467084149775463,
          -0.09881225097928151,
          0.8508398659780892,
          -1.7190634682826134,
          -0.0014275360676082466,
          0.0024322450767918125,
          -0.0014392065532964266,
          0.003392561133906918,
          0.0002910432608061478,
          -0.0034609781199441665
        ],
        [
          0.02827493713008068,
          -0.06426124287485949,
          0.5654429361243739,
          -1.1511851287067822,
          0.003841306693754315,
          -0.001767425890088171,
          0.009844097216893746,
          -0.0012400800401895329,
          -0.0006641816583952908,
          -0.008227336949569057,
          0.002300392740820561,
          0.0013581539620284937,
          0.0024110295382276017,
          0.0007277543294400948,
          0.0025489257118069936,
          0.0018353639115620088,
          0.004819202687307304,
          -0.0007504017235286169,
          0.002150761244434756,
          0.0019956269842281533,
          0.0032561543312037674,
          0.0046654815159668595,
          0.00213215344484118,
          0.005385138758570379,
          0.0029706674759045417,
          0.004713208951480316,
          0.005278906846292901,
          0.005322712692851969,
          -0.007751274792883337,
          0.005301835842522876,
          0.0014476849718118487,
          0.0006603713041013566,
          0.004377952796509966,
          -0.0068463799217261204,
          -0.028478415127346605,
          0.06385127122866432,
          -0.5638993597118982,
          1.1479225346164545,
          0.00748831468429084,
          -0.004931504049098621,
          -0.00112286054667293,
          -0.0013993310353380983,
          -0.004958194784472381,
          0.0071399723784679025,
          -0.0875883590196671,
          0.19594487940002075,
          -1.7190634682826134,
          3.4867823281459573,
          0.003122182726683362,
          -0.004658429466344234,
          0.00256732734251289,
          -0.0062811065385825985,
          0.0005940243674633391,
          0.005745382186239826
        ],
        [
          0.00029096161218640363,
          -0.0005590517706778745,
          0.0040675162259499725,
          -0.007955684691869353,
          -5.0728494929077654e-05,
          1.933040911401778e-06,
          -1.8924972815717024e-05,
          1.784028352287232e-05,
          5.8744065904100826e-05,
          -0.00013018321769312681,
          -2.0361530941508746e-05,
          -5.990065096885187e-06,
          5.238908195815447e-05,
          8.152167529975726e-05,
          2.473852752777213e-05,
          -2.149134586974144e-05,
          -6.457022962071996e-06,
          8.040188560712464e-06,
          9.437347747922517e-05,
          -3.7104635115331125e-05,
          -7.454689702772365e-05,
          -9.257395987081918e-05,
          -0.00011327807499533005,
          -7.032176928116911e-05,
          -6.383891226580829e-05,
          9.376946247085572e-05,
          1.0033453672903693e-05,
          5.6729989549113175e-05,
          -0.0006302317329159585,
          0.000552836812834841,
          6.717092334417211e-05,
          5.033070652966259e-05,
          0.0004618730037829374,
          -0.0002790091496875844,
          -0.0002807365180360125,
          0.0005230684290077467,
          -0.003818177585126009,
          0.007482764166137749,
          0.0006290152088454409,
          -0.0005618130325947096,
          -5.225426205115806e-05,
          -4.49837403813528e-05,
          -0.00047899775883718894,
          0.00027809091239032073,
          -5.95851486393679e-05,
          7.369567393285095e-05,
          -0.0014275360676082466,
          0.003122182726683362,
          0.0010083453205228495,
          -0.0007954289034507481,
          -0.00018762421175368165,
          5.2422078825501336e-05,
          -0.0005007337883091056,
          0.0001481271603825239
        ],
        [
          -0.00029359473771759415,
          0.0005067963112549152,
          -0.002967840731428077,
          0.005406248800210659,
          5.4695595853829755e-05,
          -4.734660967648973e-05,
          -6.706433641970306e-05,
          5.099898759056337e-05,
          -7.869192117396191e-05,
          0.00018285886189492668,
          -1.0761558997779818e-05,
          5.488491692561298e-05,
          -1.1024868069265744e-05,
          -2.045994379817482e-05,
          -4.224580494755195e-05,
          -9.789041726940929e-06,
          -6.201604899080723e-05,
          6.241140327390212e-06,
          -8.790662446555293e-05,
          2.2280213373648947e-05,
          2.1995221666878628e-05,
          4.523621389362674e-05,
          0.00015005897791888043,
          0.00010707798638505319,
          0.00012310403646042807,
          -0.00014577546047024164,
          -8.814242145809589e-05,
          -0.00010177034205997099,
          0.0005593372733947604,
          -0.0006617914969213531,
          9.913974458303535e-06,
          -0.00015535199660821948,
          -0.00046799092781581853,
          0.0002938438368529128,
          0.0002795413608136909,
          -0.00047554609722327216,
          0.002698480475145702,
          -0.004866916795294089,
          -0.0005575874223794962,
          0.0006742006636249195,
          -3.336395221719837e-05,
          0.00015978827213194947,
          0.0004982758604955828,
          -0.0002966611083093421,
          0.00019959210804661003,
          -0.0003452755527723374,
          0.0024322450767918125,
          -0.004658429466344234,
          -0.0007954289034507481,
          0.0010277345240091748,
          0.00010127100908288334,
          7.749200959399972e-05,
          0.0005232201789939592,
          -0.00025193923319083997
        ],
        [
          1.3300634537073582e-05,
          -9.4176477959556e-06,
          -0.0006462518915717477,
          0.0016096263503319708,
          -3.446915531639917e-05,
          3.600704179703027e-05,
          6.540582906732961e-05,
          1.078403554015107e-05,
          9.329331273436124e-05,
          -0.00026168433962362554,
          -1.2976637935551126e-05,
          -2.3311235036327156e-06,
          4.71592473358514e-05,
          -0.00010693839645738381,
          2.1450871613987602e-05,
          5.7811066303442316e-05,
          0.00010864814065127639,
          -0.0001249733891376145,
          -0.00012968308672350694,
          -0.00013038292451545867,
          -0.00011820199254653708,
          -0.00012039785976222656,
          1.0295367344682563e-05,
          -4.7500984612389684e-05,
          -2.7461751036203392e-05,
          3.228821485467965e-05,
          1.7763916746862863e-05,
          -1.8044882170492673e-05,
          4.9547129747739115e-05,
          3.271181491749481e-05,
          -0.0005132486572216077,
          0.00047175151895908454,
          0.0001461105898013752,
          -0.0001654073594618862,
          5.940374788639916e-06,
          -1.7197338929537734e-05,
          0.0008475997130022264,
          -0.002021475512597749,
          -4.396879798580689e-05,
          -4.4684651268651456e-05,
          0.0005352811668445498,
          -0.0004815528040154239,
          -0.00015433313272101965,
          0.00017769531174028854,
          -0.00018788607180059678,
          0.00036809073155537434,
          -0.0014392065532964266,
          0.00256732734251289,
          -0.00018762421175368165,
          0.00010127100908288334,
          0.0016208283061875486,
          -0.001178659737907153,
          -0.0002208132953384923,
          0.0004104716494096875
        ],
        [
          -0.00014726384060291336,
          0.00024213180371681722,
          -0.0008745542345112915,
          0.0011256373593647737,
          1.4913359507090643e-05,
          -1.9096108119329704e-05,
          -0.0001464119538417026,
          8.611550803735162e-05,
          -0.00010251553580722516,
          0.00029437846981634347,
          -1.0539703919559501e-05,
          1.0030803107189658e-05,
          -0.000131280679446817,
          9.482102951779765e-06,
          -2.779826984804092e-05,
          2.3505112727773048e-06,
          -8.727828878640274e-05,
          0.00012653405594275136,
          2.561702559407905e-05,
          0.00010516641459206789,
          7.35368628929879e-05,
          0.00011261503700063178,
          0.00013476707777341178,
          0.00014172526737648832,
          0.00011584538910967655,
          -0.00021519388586377136,
          -0.00017952568665158389,
          -0.00016541772613794307,
          3.767910354592734e-05,
          -0.00014278970510440942,
          0.0004480235687054978,
          -0.0007396986465519964,
          -0.0002705667577723324,
          0.00024616970520723437,
          0.00012670152139811832,
          -0.00020426209769384155,
          0.0006152834126135391,
          -0.0006025138138796965,
          -4.409388259995655e-05,
          0.0001612682721976834,
          -0.00048624262001521507,
          0.0007560363643145768,
          0.00031579308582360623,
          -0.0002646704249272602,
          0.00040555779310503333,
          -0.0006040763309589979,
          0.003392561133906918,
          -0.0062811065385825985,
          5.2422078825501336e-05,
          7.749200959399972e-05,
          -0.001178659737907153,
          0.001407857848099056,
          0.000285857972881383,
          -0.00042942559169271207
        ],
        [
          -0.00021468697777012275,
          0.00046888484246860066,
          -0.002547514283677192,
          0.004333924105083221,
          4.098382689659074e-05,
          1.7161112169764065e-05,
          -2.007344294563553e-05,
          5.454814498427375e-05,
          -5.509300868572927e-05,
          2.8727792749761494e-05,
          -8.268903733984882e-05,
          -5.9823324869887596e-05,
          -0.00020761894267527442,
          -0.00016278364218290836,
          2.7645582242158008e-05,
          0.00011568040908378188,
          6.80336464618154e-05,
          0.00013530717605070178,
          0.00010118436386955242,
          0.00013057459073193998,
          9.985540988409867e-05,
          0.0002867486922851467,
          5.705980752938264e-06,
          -5.782638606574303e-05,
          -0.00015797921790635245,
          -0.0002000316399975957,
          -0.0002676618217776921,
          -0.00023411169981887476,
          0.0004750249506526856,
          -0.0004732029206172932,
          9.273820257718284e-05,
          -0.0003194743065685913,
          -0.000818347124797912,
          0.0006038716099574508,
          0.00020019708626886634,
          -0.00043961614697608553,
          0.002384342223509061,
          -0.004040021272543305,
          -0.00047081266591875555,
          0.0004983498316394102,
          -0.00014759018712440136,
          0.0003040554709100518,
          0.0008807768347382585,
          -0.0006084663190175887,
          5.149372107538879e-05,
          -0.00020420606043829759,
          0.0002910432608061478,
          0.0005940243674633391,
          -0.0005007337883091056,
          0.0005232201789939592,
          -0.0002208132953384923,
          0.000285857972881383,
          0.0022049541008167983,
          -0.0017246270747856237
        ],
        [
          0.00026150929020640236,
          -0.0005600505167374604,
          0.0035177749958601604,
          -0.00646973172936134,
          4.451530510380113e-05,
          -1.565691043212629e-05,
          -2.4976451073090663e-05,
          3.293963591929309e-06,
          -3.828913429939645e-06,
          -3.627439786073746e-05,
          6.010497205415289e-05,
          8.074660006543224e-05,
          0.00018310018581815072,
          0.00012593563441506435,
          -0.0001236878686887902,
          -0.00016803414143024106,
          -0.00013637470280975373,
          -0.00016322650823653195,
          -0.00016015182004176288,
          -6.834255277444366e-07,
          1.7701005777565453e-05,
          -0.00012685981284177742,
          -4.661594652590849e-05,
          -4.1195729726137695e-06,
          7.756641201049391e-05,
          5.860241067257839e-05,
          0.00015949266357084948,
          3.776226541332775e-05,
          -0.00027593556464826434,
          0.0002738494700185839,
          -0.00015089007424869474,
          0.0002687430357354143,
          0.000595625956248475,
          -0.0006231604697225692,
          -0.0002584397214181825,
          0.0005569693795905788,
          -0.0035390550453888994,
          0.006514813723377443,
          0.00027430091194607616,
          -0.0002913332761335566,
          0.00017698091361292558,
          -0.0002579702503352372,
          -0.0006133694406525727,
          0.000644690254808797,
          -0.0003071398200597214,
          0.0006715798334282468,
          -0.0034609781199441665,
          0.005745382186239826,
          0.0001481271603825239,
          -0.00025193923319083997,
          0.0004104716494096875,
          -0.00042942559169271207,
          -0.0017246270747856237,
          0.0018800418342331852
        ]
      ],
      "interaction_joint_test": {
        "F": 1.8714886320054276,
        "df1": 8,
        "df2": 111,
        "p": 0.07151179040250831,
        "p_holm_two_dimensions": 0.14302358080501662
      },
      "groups": {
        "1": {
          "label": "Central area of the city or county",
          "n": 3372,
          "classes": 84,
          "schools": 42,
          "zero_n": 896,
          "exposure_coefficients": [
            -0.06990618289019687,
            0.21446026120240108,
            -1.8362528988793962,
            3.6931589979658135
          ],
          "exposure_covariance": [
            [
              0.0011907918823078896,
              -0.0020005505949909114,
              0.01445057435829874,
              -0.028242375114654356
            ],
            [
              -0.0020005505949909114,
              0.004106228525346032,
              -0.03196450327498643,
              0.06341741409530416
            ],
            [
              0.01445057435829874,
              -0.03196450327498643,
              0.2771318555208697,
              -0.5619883473668034
            ],
            [
              -0.028242375114654356,
              0.06341741409530416,
              -0.5619883473668034,
              1.1453451103432406
            ]
          ],
          "exercise_joint_test": {
            "F": 4.225591258847744,
            "df1": 4,
            "df2": 111,
            "p": 0.0031954819188963032
          },
          "contrasts": {
            "0": {
              "estimate": -0.052139584273606265,
              "se": 0.01527634060072579,
              "lower": -0.08241067297775811,
              "upper": -0.021868495569454423
            },
            "30": {
              "estimate": -0.01901478041382651,
              "se": 0.011256290075979758,
              "lower": -0.04131987063638011,
              "upper": 0.003290309808727087
            },
            "90": {
              "estimate": -0.04447430205648861,
              "se": 0.014245665143514183,
              "lower": -0.07270303853729695,
              "upper": -0.016245565575680264
            },
            "120": {
              "estimate": -0.06348430029481089,
              "se": 0.01944436199107017,
              "lower": -0.10201460162884626,
              "upper": -0.024953998960775513
            }
          }
        },
        "2": {
          "label": "Urban fringe and rural-urban fringe zone",
          "n": 2083,
          "classes": 56,
          "schools": 29,
          "zero_n": 496,
          "exposure_coefficients": [
            0.02927936139581952,
            -0.055831736641868246,
            0.3064689917563084,
            -0.5792010185541772
          ],
          "exposure_covariance": [
            [
              0.002126754352210373,
              -0.0034505412727306767,
              0.027533793937496262,
              -0.055284908189494705
            ],
            [
              -0.0034505412727306767,
              0.008202552136554204,
              -0.06706304009929519,
              0.13467482709559359
            ],
            [
              0.027533793937496262,
              -0.06706304009929517,
              0.5969518462500571,
              -1.2155274648300658
            ],
            [
              -0.055284908189494705,
              0.13467482709559359,
              -1.2155274648300658,
              2.4820044568659902
            ]
          ],
          "exercise_joint_test": {
            "F": 0.2478458655681823,
            "df1": 4,
            "df2": 111,
            "p": 0.9104279573407034
          },
          "contrasts": {
            "0": {
              "estimate": 0.011018082512070725,
              "se": 0.030924639131100384,
              "lower": -0.05026115436465544,
              "upper": 0.07229731938879688
            },
            "30": {
              "estimate": 0.013082408997816722,
              "se": 0.014205335672402933,
              "lower": -0.015066411943707163,
              "upper": 0.041231229939340606
            },
            "90": {
              "estimate": -0.00047278987471985334,
              "se": 0.021352869946494636,
              "lower": -0.04278492712883734,
              "upper": 0.04183934737939763
            },
            "120": {
              "estimate": -0.001780161211726805,
              "se": 0.029534928044900613,
              "lower": -0.06030559279810105,
              "upper": 0.05674527037464744
            }
          }
        },
        "3": {
          "label": "Towns and rural area",
          "n": 2792,
          "classes": 81,
          "schools": 41,
          "zero_n": 907,
          "exposure_coefficients": [
            0.09164895357191166,
            -0.14907114793696213,
            1.3279159949038704,
            -2.7291474437795467
          ],
          "exposure_covariance": [
            [
              0.00227443796600931,
              -0.004018426432578132,
              0.03000138763331195,
              -0.05900938499579676
            ],
            [
              -0.004018426432578132,
              0.00844863504637917,
              -0.06626547569379077,
              0.13149190272235917
            ],
            [
              0.03000138763331195,
              -0.06626547569379077,
              0.570321032061921,
              -1.1508251015083233
            ],
            [
              -0.05900938499579676,
              0.13149190272235917,
              -1.1508251015083233,
              2.3297571810756335
            ]
          ],
          "exercise_joint_test": {
            "F": 1.5294150002591889,
            "df1": 4,
            "df2": 111,
            "p": 0.19853717484991545
          },
          "contrasts": {
            "0": {
              "estimate": -0.009235519277331655,
              "se": 0.021836756326092395,
              "lower": -0.05250650969546138,
              "upper": 0.03403547114079807
            },
            "30": {
              "estimate": 0.010914539145419205,
              "se": 0.015448599320521377,
              "lower": -0.019697891711495854,
              "upper": 0.04152697000233427
            },
            "90": {
              "estimate": 0.03183761261432408,
              "se": 0.020433145427400403,
              "lower": -0.008652029107089572,
              "upper": 0.07232725433573772
            },
            "120": {
              "estimate": 0.03989805651223621,
              "se": 0.028398348356887117,
              "lower": -0.016375166547603924,
              "upper": 0.09617127957207636
            }
          }
        }
      },
      "exercise_interaction_columns": [
        "ex0_X_schloc_3c_2",
        "ex1_X_schloc_3c_2",
        "ex2_X_schloc_3c_2",
        "ex3_X_schloc_3c_2",
        "ex0_X_schloc_3c_3",
        "ex1_X_schloc_3c_3",
        "ex2_X_schloc_3c_3",
        "ex3_X_schloc_3c_3"
      ],
      "baseline_score_interaction_columns": [
        "y0_chn_0_X_schloc_3c_2",
        "y0_chn_1_X_schloc_3c_2",
        "y0_mat_0_X_schloc_3c_2",
        "y0_mat_1_X_schloc_3c_2",
        "y0_eng_0_X_schloc_3c_2",
        "y0_eng_1_X_schloc_3c_2",
        "y0_chn_0_X_schloc_3c_3",
        "y0_chn_1_X_schloc_3c_3",
        "y0_mat_0_X_schloc_3c_3",
        "y0_mat_1_X_schloc_3c_3",
        "y0_eng_0_X_schloc_3c_3",
        "y0_eng_1_X_schloc_3c_3"
      ],
      "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
    }
  },
  "subject_group_models": {
    "chn": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 44,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1",
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.042381394172925,
        "variable": "fs",
        "outcome": "z_chn",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": 0.004511650763253725,
          "ex1": 0.03865230900157596,
          "ex2": -0.20270859545726055,
          "ex3": 0.39243847303341334,
          "age": -0.030724259638163474,
          "fs": 0.13681620688899873,
          "minority": -0.10708755632747868,
          "agrhk": -0.030746832266410735,
          "migrant": 0.03127872691770594,
          "livinsch": -0.03770789824546422,
          "nsibling": 0.01285913633121211,
          "medul_2.0": -0.013248595214061007,
          "medul_3.0": -0.027853957224831524,
          "medul_4.0": -0.0007029721873110473,
          "fedul_2.0": 0.009870976498989398,
          "fedul_3.0": 0.0004385040325392026,
          "fedul_4.0": 0.01645547649498791,
          "steco_3c_2.0": -0.04209537057196611,
          "steco_3c_3.0": -0.08234559959442958,
          "diffmat_2.0": 0.0029255308913509774,
          "diffmat_3.0": -0.010961645810485554,
          "diffmat_4.0": -0.025903931398359673,
          "diffchn_2.0": 0.11938798270250019,
          "diffchn_3.0": 0.22221246769848063,
          "diffchn_4.0": 0.28695246985892603,
          "diffeng_2.0": 0.007140711353540572,
          "diffeng_3.0": -0.013486475534742545,
          "diffeng_4.0": -0.02675595582059617,
          "y0_chn_0": 0.44172221797065675,
          "y0_chn_1": -0.06945041358764456,
          "y0_mat_0": 0.1865653607682451,
          "y0_mat_1": 0.021797820358139812,
          "y0_eng_0": 0.23398779730125813,
          "y0_eng_1": 0.03052411974016808,
          "ex0_X_fs_1": 0.011933701814762537,
          "ex1_X_fs_1": 0.05076686952807306,
          "ex2_X_fs_1": -0.7543209831466389,
          "ex3_X_fs_1": 1.5317100448703196,
          "y0_chn_0_X_fs_1": -0.002665167447404385,
          "y0_chn_1_X_fs_1": -0.024454735522445193,
          "y0_mat_0_X_fs_1": -0.0893643859766231,
          "y0_mat_1_X_fs_1": 0.048053388941017024,
          "y0_eng_0_X_fs_1": -0.07379207836321217,
          "y0_eng_1_X_fs_1": 0.051053184532381085
        },
        "covariance": [
          [
            0.0026435888455591822,
            -0.004335610273234666,
            0.03195236627871052,
            -0.0625547106308244,
            -0.00011741448040790707,
            0.0003946971732514251,
            -0.00010972115671399095,
            -5.941679569003635e-05,
            0.00012438101371983653,
            -0.00014206727540037214,
            2.8603213505933714e-05,
            -3.0159189891845555e-05,
            -2.0024772490921894e-05,
            9.185105552124821e-05,
            -9.142262707969627e-05,
            -8.845426224828311e-05,
            -0.00017899057970512875,
            -3.094875878081047e-05,
            8.126393257741079e-06,
            -0.00015595809261491307,
            -0.00020005514731112926,
            -0.00018151402171710123,
            -0.00011614709103605425,
            -0.00013286047731344915,
            -0.0001281065047239555,
            9.834560674301131e-05,
            0.0002601072337835038,
            0.00016934211490675214,
            0.00010208163512437569,
            4.53626459690684e-05,
            -0.00015298381179685232,
            7.61130257302182e-05,
            -5.4294806491914876e-05,
            2.1297112760036764e-05,
            -0.002452198729833349,
            0.0040206760407842865,
            -0.03060890798962297,
            0.06034054993061409,
            -0.0003906935756665114,
            0.00015398292605731969,
            0.00022068371932294664,
            -4.792904429756159e-05,
            0.00018916684593520762,
            -0.00012238386640882874
          ],
          [
            -0.004335610273234666,
            0.009561302611503994,
            -0.07413715187886108,
            0.14640878609141522,
            0.00019205081509277133,
            0.0002145144763771554,
            6.349298794659832e-05,
            0.00011801996783879893,
            -0.0003472037045564357,
            0.0003443231817381369,
            8.866412793598156e-05,
            0.0002994281726044455,
            0.00013618690032956736,
            -0.00011304278459109976,
            0.00010511330938563471,
            0.0001471174700570167,
            0.00029113073045263557,
            3.216869525916035e-05,
            -5.2934683903099623e-05,
            0.00038000007681729755,
            0.0005429262973933195,
            0.00047681999474537046,
            0.00040948714145772123,
            0.00027964626290787037,
            0.0002978168345074509,
            -0.000262798053343062,
            -0.0005234446701963106,
            -0.0004003141756849764,
            -8.241874703005767e-05,
            -0.00011380848973598559,
            7.774350333928794e-05,
            2.56752248625335e-05,
            5.551227403493005e-05,
            -0.00011919329200179374,
            0.004052281414723503,
            -0.009146680722248108,
            0.07279336562002958,
            -0.14437185663962226,
            0.0005013305152937609,
            -0.00018738898099187752,
            -0.0001262000405572047,
            -0.00015888385270235522,
            -0.000383544304018904,
            0.00031350116126997653
          ],
          [
            0.03195236627871052,
            -0.07413715187886108,
            0.6293308113995915,
            -1.2644242916485977,
            -0.001925311770539495,
            -0.0010249966229668678,
            -0.0012950485472343245,
            -0.0009065125584855253,
            0.0017754278273299465,
            -0.002357294810568606,
            -0.0006985688005078632,
            -0.002854224721366102,
            -0.0005932966957606103,
            0.0006108382504014949,
            -0.0005497238179487929,
            -0.0005067555443120881,
            -0.0010160429821374083,
            0.00021072725540190147,
            -0.000657763240376848,
            -0.0028488183726966287,
            -0.004298149886152172,
            -0.003726251463725931,
            -0.003545633624284666,
            -0.0027405054782486914,
            -0.00276491311380853,
            0.0020367152218017845,
            0.0031230105061047326,
            0.0023197169363238703,
            -0.00046700927132022616,
            0.002093133380935622,
            -0.00011651058702945797,
            -0.0006341224784312842,
            -1.749680240647463e-05,
            0.0007942170583177205,
            -0.028885953325605965,
            0.0700429208787437,
            -0.6126560324430604,
            1.2344747805331546,
            -0.0030554012701010757,
            0.00010186233315285347,
            -6.790589966940712e-05,
            0.0019728650846510334,
            0.0037740352946726763,
            -0.002443987376196915
          ],
          [
            -0.0625547106308244,
            0.14640878609141522,
            -1.2644242916485977,
            2.549435198852467,
            0.004003943276877699,
            0.0018261046707120086,
            0.002840572287648504,
            0.001553472480700545,
            -0.00300666361803652,
            0.0042924648646284185,
            0.0014035251207368434,
            0.005836582009391295,
            0.0009863603082966269,
            -0.0010471451996662416,
            0.0009450776580216386,
            0.0007222337590899436,
            0.001410602864206651,
            -0.0005963580240134106,
            0.0017207572611350318,
            0.005556987302790252,
            0.008534499069947766,
            0.007324850457272459,
            0.007178884756075351,
            0.005670152945926458,
            0.005670336716034299,
            -0.003971527991345268,
            -0.005693514269956615,
            -0.0041268002868989195,
            0.0015065834527366248,
            -0.004631917597181311,
            -0.0001400659098621274,
            0.0016766331980164837,
            4.70433002147723e-05,
            -0.0016602721214007776,
            0.056227473278087886,
            -0.1381104359439276,
            1.2301960963127347,
            -2.4874475418490984,
            0.005476049357456826,
            0.0004532692975028539,
            0.000672853484932234,
            -0.0043328755832789155,
            -0.00790919136855604,
            0.00490403228846944
          ],
          [
            -0.00011741448040790707,
            0.00019205081509277133,
            -0.001925311770539495,
            0.004003943276877699,
            0.00015317855161685982,
            -5.5170377397767485e-05,
            3.8526506827695837e-05,
            -5.999826835838026e-06,
            -4.893207533379162e-05,
            2.0086095222308327e-05,
            -3.074773580406585e-06,
            1.1620318755601379e-05,
            9.932799161382126e-06,
            -5.195310900767126e-05,
            -7.080680292552113e-05,
            -3.421835935430264e-05,
            -3.388591121821162e-05,
            -4.2096330315984077e-05,
            1.7687083558930224e-05,
            1.8080463858351892e-05,
            4.087495071164683e-05,
            3.0136294140995304e-05,
            2.3666891646956885e-05,
            6.609707000787459e-06,
            4.138398872075824e-05,
            -2.761948813429829e-05,
            3.922919087483958e-06,
            -6.1635870583560274e-06,
            -1.0934078347262938e-05,
            5.7048325565050814e-06,
            3.429579340505896e-05,
            -1.600105388803483e-05,
            7.469090831617067e-07,
            3.6628828835448715e-05,
            9.565417387805401e-05,
            -0.00010218481360203702,
            0.0012062047206506067,
            -0.0026459158236784132,
            9.039698732482767e-05,
            -7.569620139946133e-05,
            -6.35665867458755e-05,
            6.195376025921192e-05,
            4.463538740867822e-06,
            -2.57519550506741e-07
          ],
          [
            0.0003946971732514251,
            0.0002145144763771554,
            -0.0010249966229668678,
            0.0018261046707120086,
            -5.5170377397767485e-05,
            0.002703380492000608,
            -0.00017962621112878324,
            -0.00016876129611200408,
            2.6247541045746177e-05,
            -0.0002968545614062028,
            -3.217245260278632e-05,
            4.168495925995661e-05,
            0.0001618774023664083,
            0.0002726182349281263,
            0.00015446862212378272,
            -6.239298534779199e-06,
            -3.976976633140884e-05,
            0.0001345025566174778,
            2.2035727582401144e-06,
            7.8130161243807e-05,
            0.00020514748376455902,
            0.0002508081835524095,
            0.000245988836161034,
            -4.136816496096873e-05,
            2.685270624880675e-05,
            -0.00021405024244364735,
            -0.00035752584781670115,
            -0.0003475260746505589,
            -0.00042758846226170397,
            0.000612159424230028,
            -0.0005633074886444148,
            0.0006179183400393185,
            3.6294476926037185e-05,
            0.00019183637119097924,
            -0.0006155645454771402,
            -0.0002666367263685185,
            0.0006142913426662674,
            -0.0005706394191997903,
            0.000766896573300374,
            -0.0009098494204353152,
            0.0006899953073005412,
            -0.0007918883257865567,
            0.00028461883470553586,
            -0.0005371939174814487
          ],
          [
            -0.00010972115671399095,
            6.349298794659832e-05,
            -0.0012950485472343245,
            0.002840572287648504,
            3.8526506827695837e-05,
            -0.00017962621112878324,
            0.0010601121428568821,
            -4.3240167140979306e-05,
            -1.2421166640750957e-05,
            5.7289080704638264e-05,
            4.9592989077326594e-05,
            2.025332015664418e-07,
            3.358479231537599e-05,
            -4.298087182601837e-05,
            4.313141903142637e-05,
            8.48276055509433e-07,
            2.8849589985399254e-05,
            3.837392680252007e-05,
            3.696129767208431e-05,
            9.751032551157785e-05,
            5.658232627033411e-05,
            -9.997893715928024e-07,
            -0.00016860704527449849,
            -0.00015874878015226685,
            -0.00010762754174317062,
            -6.296185756962647e-05,
            -6.530842896841884e-05,
            9.864142636756877e-06,
            5.63518502651784e-05,
            4.450140116593684e-05,
            -9.28295488627575e-05,
            8.188018132188635e-05,
            0.00015459976476935917,
            -0.00011523169522529417,
            -0.00012569497016181507,
            0.0002441872120726152,
            -0.0006361829935240639,
            0.0010064068983714888,
            -3.1979426625335116e-05,
            1.5110096324174405e-05,
            0.00011620091113166598,
            -8.664824353182363e-05,
            -0.00011512323986078555,
            8.317734939109869e-05
          ],
          [
            -5.941679569003635e-05,
            0.00011801996783879893,
            -0.0009065125584855253,
            0.001553472480700545,
            -5.999826835838026e-06,
            -0.00016876129611200408,
            -4.3240167140979306e-05,
            0.0004766130466813511,
            -0.00011610570559399011,
            -0.00013936867093271803,
            -1.6793308827256587e-05,
            -5.4760669143840554e-05,
            -4.452496340508991e-05,
            -5.9060839920552834e-05,
            -5.808872616874591e-06,
            6.651892738101075e-05,
            0.0001158813585251594,
            4.465437246290591e-06,
            5.975605892642708e-06,
            -0.00011968003077934418,
            -9.455248906029688e-05,
            -9.902774365382306e-05,
            3.816402277261097e-05,
            0.0001432068800543166,
            0.00016139189906616674,
            -1.9820437409510986e-05,
            1.508150023591229e-05,
            -7.51888759921556e-06,
            -6.293685760833672e-05,
            -0.0001298184600624892,
            0.00016407447875887825,
            -0.00015862628263369443,
            -6.13058400701577e-06,
            -1.7330508858252317e-05,
            0.00015537080606136463,
            -0.0003201605728561299,
            0.002609063373256626,
            -0.00492018030717482,
            0.0001877364936189755,
            2.5494168235114618e-05,
            -0.00017226165165616422,
            0.00014176465749773205,
            5.936095367940377e-05,
            -2.5456201076188728e-05
          ],
          [
            0.00012438101371983653,
            -0.0003472037045564357,
            0.0017754278273299465,
            -0.00300666361803652,
            -4.893207533379162e-05,
            2.6247541045746177e-05,
            -1.2421166640750957e-05,
            -0.00011610570559399011,
            0.0004130923512156164,
            8.85566962077433e-06,
            -3.4317942528490934e-05,
            1.6977167794500466e-05,
            -4.724104048826305e-05,
            2.8401549069061435e-05,
            -3.0869082777428243e-07,
            1.1765128412289879e-05,
            -3.767513629359564e-05,
            2.3179325125415058e-05,
            -5.5640719452822725e-05,
            -3.866098587442082e-06,
            -1.7455984501032524e-05,
            -2.494824359012596e-05,
            -1.851584214183376e-05,
            -3.306869438759314e-05,
            -4.988254292803914e-05,
            4.29901282208263e-05,
            4.8410957809645486e-05,
            7.376240784136168e-05,
            6.429740908731337e-05,
            1.982583220370547e-05,
            -1.910365235357195e-05,
            2.9866191105131863e-05,
            -1.3420654802508499e-05,
            -1.7051209172684155e-05,
            -0.0001989087010218549,
            0.0002844527209302361,
            -0.0015001080393871645,
            0.0026890532697498243,
            -0.0002049110325679191,
            0.00010043666345068821,
            5.6303567090634955e-05,
            -1.5388111891260128e-05,
            7.763145238556627e-05,
            -7.477025265853112e-05
          ],
          [
            -0.00014206727540037214,
            0.0003443231817381369,
            -0.002357294810568606,
            0.0042924648646284185,
            2.0086095222308327e-05,
            -0.0002968545614062028,
            5.7289080704638264e-05,
            -0.00013936867093271803,
            8.85566962077433e-06,
            0.0011896629139499341,
            -5.572547732258622e-05,
            -6.211770679286565e-05,
            -0.00016718447372463896,
            -0.00022610708764195163,
            -0.0001566748233433007,
            -7.051230693733096e-05,
            -7.515446209205035e-05,
            1.4432081508791995e-05,
            -7.94656008520951e-05,
            0.00010209074602425143,
            7.598099072147343e-05,
            0.00010049427114491592,
            4.628189901779968e-05,
            -3.7271621614125424e-05,
            1.746981889874129e-05,
            -4.822971908734807e-05,
            -0.00012714617838856257,
            -0.00014744025924473566,
            0.00010231304060486133,
            2.323128776188398e-05,
            -8.016744783770276e-05,
            4.9146220863988116e-05,
            -9.028918736684398e-05,
            8.987981107351442e-05,
            0.00019802858521948433,
            -0.0002681988465289706,
            0.003277070406709082,
            -0.006562179381613378,
            -0.00018246885493107255,
            -2.2963646086275405e-05,
            3.363307198162371e-05,
            -1.533700246197013e-05,
            7.929989590432627e-06,
            3.549089349820673e-05
          ],
          [
            2.8603213505933714e-05,
            8.866412793598156e-05,
            -0.0006985688005078632,
            0.0014035251207368434,
            -3.074773580406585e-06,
            -3.217245260278632e-05,
            4.9592989077326594e-05,
            -1.6793308827256587e-05,
            -3.4317942528490934e-05,
            -5.572547732258622e-05,
            0.0001227104303760066,
            5.206361414151487e-05,
            9.869884377028991e-05,
            8.838582223351816e-05,
            2.1638307544046116e-05,
            1.700227258806583e-05,
            3.446237761591288e-05,
            1.185062070387021e-05,
            -1.4602486651293685e-05,
            3.605105554618447e-05,
            1.801847859060062e-05,
            2.7664693957137378e-05,
            -4.619237974029421e-06,
            -5.0329163525777594e-05,
            -3.9341564278146346e-05,
            4.669834655512209e-05,
            5.892408147391097e-05,
            8.820204472245506e-05,
            1.56525427447648e-05,
            -2.4271267046955443e-05,
            6.725444417939442e-07,
            -2.1910480648499742e-05,
            2.0496977141715106e-06,
            -4.4792749526769596e-05,
            -3.287072114526725e-05,
            -7.37803453013481e-05,
            0.0005411040101462576,
            -0.0010902561198388372,
            -2.012991160678114e-05,
            3.133291572626286e-05,
            1.409609133426969e-06,
            1.2899757871092978e-05,
            -2.6267455199396322e-05,
            4.403701829017821e-05
          ],
          [
            -3.0159189891845555e-05,
            0.0002994281726044455,
            -0.002854224721366102,
            0.005836582009391295,
            1.1620318755601379e-05,
            4.168495925995661e-05,
            2.025332015664418e-07,
            -5.4760669143840554e-05,
            1.6977167794500466e-05,
            -6.211770679286565e-05,
            5.206361414151487e-05,
            0.0004893844486381603,
            0.00046218488395778325,
            0.00048456098751760673,
            -0.00016928093439023544,
            -0.00020029483194969192,
            -0.0002326145271043398,
            -6.106557363936378e-05,
            -6.369487059524561e-05,
            0.0001279633689661437,
            5.190912246056885e-05,
            8.12753692998003e-05,
            4.8428235064965774e-05,
            -2.9252327779769327e-05,
            -1.1927424214410046e-05,
            -1.562556820387659e-05,
            8.1735935812288e-06,
            -2.2200122232147446e-05,
            4.439287549939941e-05,
            -9.303766237210341e-06,
            4.7982368337118485e-05,
            -2.5919862912721777e-05,
            -6.270363003978186e-05,
            3.2769231966244984e-05,
            4.316748346238001e-05,
            -0.0003792766909226469,
            0.0030983160209594835,
            -0.006181160508099642,
            4.859587050724598e-05,
            -5.933369035914777e-05,
            -5.6013507105551094e-05,
            3.399045919930302e-05,
            -0.00012778077706086723,
            0.00010793358772895654
          ],
          [
            -2.0024772490921894e-05,
            0.00013618690032956736,
            -0.0005932966957606103,
            0.0009863603082966269,
            9.932799161382126e-06,
            0.0001618774023664083,
            3.358479231537599e-05,
            -4.452496340508991e-05,
            -4.724104048826305e-05,
            -0.00016718447372463896,
            9.869884377028991e-05,
            0.00046218488395778325,
            0.0008993045733998122,
            0.0008171934916888519,
            -0.00012151395306750252,
            -0.00035673559676566835,
            -0.0003603210581542202,
            -3.7409834518649544e-05,
            -1.0687035819072874e-05,
            7.51581437017167e-05,
            -7.5664802392807816e-06,
            -2.595140478193678e-05,
            -7.817882998156507e-05,
            -9.840244137975199e-05,
            -6.900909491544668e-05,
            6.27528330550725e-05,
            5.8310971692924286e-05,
            5.875077362479132e-05,
            -1.239297188160152e-05,
            1.830988136606361e-05,
            -1.0868492721117103e-05,
            4.3855476297881716e-05,
            -1.9025058122780672e-05,
            6.522522254456326e-05,
            1.761874237743224e-05,
            -0.0002144234326075083,
            0.00010501105237200874,
            0.0004910072484166153,
            0.00012463106357922033,
            -0.00011962626258861658,
            5.544397508715456e-06,
            -3.8920654113812174e-05,
            -0.00014592082123274767,
            8.635606269137664e-05
          ],
          [
            9.185105552124821e-05,
            -0.00011304278459109976,
            0.0006108382504014949,
            -0.0010471451996662416,
            -5.195310900767126e-05,
            0.0002726182349281263,
            -4.298087182601837e-05,
            -5.9060839920552834e-05,
            2.8401549069061435e-05,
            -0.00022610708764195163,
            8.838582223351816e-05,
            0.00048456098751760673,
            0.0008171934916888519,
            0.0013373792913038984,
            -0.00010908608739826112,
            -0.0003732029699117028,
            -0.0005680845439570286,
            -8.082259522621141e-06,
            3.807678668631466e-05,
            2.4419769949809748e-05,
            -0.0001223071625324332,
            -7.832832796400769e-05,
            1.6064576147726276e-05,
            4.340055504589931e-05,
            -2.456977296193142e-05,
            6.027206380434875e-05,
            -4.022207162141935e-05,
            -1.4841216096197037e-05,
            -2.55405599484547e-05,
            6.346605673822071e-05,
            -0.0001265454457852472,
            0.0001492539929687257,
            8.41819915087358e-05,
            -4.499676217057236e-05,
            -7.61628347253078e-05,
            -3.8771240643364954e-05,
            -0.0010952965987910835,
            0.0024927033529866726,
            0.00015056459299950448,
            -0.00013899948419822335,
            3.865933334741899e-05,
            -0.00011878307920630683,
            -0.0002207488354306635,
            0.0001532989879883629
          ],
          [
            -9.142262707969627e-05,
            0.00010511330938563471,
            -0.0005497238179487929,
            0.0009450776580216386,
            -7.080680292552113e-05,
            0.00015446862212378272,
            4.313141903142637e-05,
            -5.808872616874591e-06,
            -3.0869082777428243e-07,
            -0.0001566748233433007,
            2.1638307544046116e-05,
            -0.00016928093439023544,
            -0.00012151395306750252,
            -0.00010908608739826112,
            0.00046987548573382623,
            0.0003815639455686389,
            0.00044427679460314886,
            7.657898399065631e-05,
            9.1415450782446e-06,
            0.00010323186539054369,
            0.00012439677552654457,
            0.00012355741795854158,
            0.00012683573748877762,
            0.0001016203351024781,
            4.587077467882501e-05,
            -1.1878152597471806e-05,
            -4.716579050274399e-05,
            3.71219871446576e-05,
            -7.536930915516665e-05,
            1.5558372316650118e-05,
            -2.7400087452386097e-05,
            2.5773135451395382e-05,
            4.331787324330546e-05,
            -8.044687040550467e-05,
            0.00012148738312442293,
            -0.00025691362894357083,
            0.0016402334025051903,
            -0.002926228070476526,
            0.00012306803595879445,
            -2.5405496353673323e-05,
            9.007654232678535e-05,
            -0.0001248949748217321,
            4.030033097660829e-05,
            -1.5033082799112693e-05
          ],
          [
            -8.845426224828311e-05,
            0.0001471174700570167,
            -0.0005067555443120881,
            0.0007222337590899436,
            -3.421835935430264e-05,
            -6.239298534779199e-06,
            8.48276055509433e-07,
            6.651892738101075e-05,
            1.1765128412289879e-05,
            -7.051230693733096e-05,
            1.700227258806583e-05,
            -0.00020029483194969192,
            -0.00035673559676566835,
            -0.0003732029699117028,
            0.0003815639455686389,
            0.0007710512298086354,
            0.0006777536526823263,
            9.469458033205166e-05,
            -3.746026406268319e-05,
            4.3777312125824994e-05,
            0.00015186431639407937,
            0.00013014933203349724,
            0.00018667019534036324,
            0.00010292039549913526,
            5.347488695446361e-05,
            2.8956842992219235e-05,
            -2.223676582973124e-05,
            2.2153365194616595e-05,
            -7.176832667718603e-06,
            -8.798356220813026e-05,
            -4.987540169041776e-06,
            -5.994819218791885e-06,
            6.268681845593919e-05,
            -0.00011528841031270433,
            7.61448467404926e-05,
            -0.00030589991347781205,
            0.0027687610160156565,
            -0.005520706648313993,
            0.0001187020253094404,
            3.389520942830738e-05,
            -9.204127729401632e-05,
            2.5385707953161902e-05,
            0.00017887206711702353,
            -6.686003833994501e-05
          ],
          [
            -0.00017899057970512875,
            0.00029113073045263557,
            -0.0010160429821374083,
            0.001410602864206651,
            -3.388591121821162e-05,
            -3.976976633140884e-05,
            2.8849589985399254e-05,
            0.0001158813585251594,
            -3.767513629359564e-05,
            -7.515446209205035e-05,
            3.446237761591288e-05,
            -0.0002326145271043398,
            -0.0003603210581542202,
            -0.0005680845439570286,
            0.00044427679460314886,
            0.0006777536526823263,
            0.0010718232686015993,
            0.00010656271049455428,
            6.145968900236992e-05,
            5.183248641596214e-05,
            0.00018720436215124785,
            9.488338874625549e-05,
            5.654154056975859e-05,
            -1.387991047602459e-05,
            7.57216059436221e-06,
            0.00010009036828723752,
            6.770450891695963e-05,
            0.00014314524300595852,
            -7.292233154781696e-05,
            -4.032649537906441e-05,
            6.560092241151267e-05,
            -2.1949892525717737e-05,
            5.034676746431039e-05,
            -0.0001940595352029203,
            0.00023798463724626707,
            -0.0004937285694553157,
            0.003496538338123945,
            -0.00655581493509585,
            0.0001874122451015002,
            -5.9352288025734155e-06,
            -0.0001257338143105063,
            6.898597807245704e-05,
            0.00013955429330878878,
            -4.671741217313221e-05
          ],
          [
            -3.094875878081047e-05,
            3.216869525916035e-05,
            0.00021072725540190147,
            -0.0005963580240134106,
            -4.2096330315984077e-05,
            0.0001345025566174778,
            3.837392680252007e-05,
            4.465437246290591e-06,
            2.3179325125415058e-05,
            1.4432081508791995e-05,
            1.185062070387021e-05,
            -6.106557363936378e-05,
            -3.7409834518649544e-05,
            -8.082259522621141e-06,
            7.657898399065631e-05,
            9.469458033205166e-05,
            0.00010656271049455428,
            0.0003915605648483755,
            0.00034832131320434545,
            -5.111894125416071e-05,
            -1.5615631621040306e-05,
            3.169142699121677e-05,
            5.0911937467452006e-06,
            -6.338837343415805e-05,
            -0.0001326803335441592,
            -3.6106418567566965e-06,
            -1.9880332046294112e-05,
            4.967790202002768e-05,
            2.9200691825905752e-05,
            -1.1386219529288208e-05,
            -0.00020376409161267987,
            0.00016471398900186785,
            4.166026694444591e-05,
            -9.201736302286398e-05,
            0.00026216677418372167,
            -0.0005084458816298062,
            0.003742171899477193,
            -0.007424245209432386,
            8.032126605987623e-06,
            8.428727455228877e-06,
            0.00018844176574882754,
            -0.00013814845439592008,
            -3.2589383596495127e-05,
            -2.9647920975317045e-05
          ],
          [
            8.126393257741079e-06,
            -5.2934683903099623e-05,
            -0.000657763240376848,
            0.0017207572611350318,
            1.7687083558930224e-05,
            2.2035727582401144e-06,
            3.696129767208431e-05,
            5.975605892642708e-06,
            -5.5640719452822725e-05,
            -7.94656008520951e-05,
            -1.4602486651293685e-05,
            -6.369487059524561e-05,
            -1.0687035819072874e-05,
            3.807678668631466e-05,
            9.1415450782446e-06,
            -3.746026406268319e-05,
            6.145968900236992e-05,
            0.00034832131320434545,
            0.0013491066168941949,
            -0.00010954229766842195,
            -9.271837230978938e-05,
            -0.00015836671874220942,
            -0.00015140926858832647,
            -0.00011998860581943066,
            -0.00020624089213825623,
            0.00015358535934981333,
            0.00014633758543906655,
            0.0001976938472947248,
            0.00010066205773584355,
            1.5162347678334971e-05,
            -0.00011597923217060377,
            0.00020935858369322392,
            -5.811781810658248e-06,
            -4.249373900630113e-05,
            0.0003434641374285058,
            -0.0004971272335462038,
            0.005722543120061267,
            -0.012329216830536949,
            -7.990439876919269e-05,
            9.701354574611483e-05,
            6.7846982835407825e-06,
            1.271123523057957e-05,
            4.439781601269478e-05,
            -0.00017296696865058022
          ],
          [
            -0.00015595809261491307,
            0.00038000007681729755,
            -0.0028488183726966287,
            0.005556987302790252,
            1.8080463858351892e-05,
            7.8130161243807e-05,
            9.751032551157785e-05,
            -0.00011968003077934418,
            -3.866098587442082e-06,
            0.00010209074602425143,
            3.605105554618447e-05,
            0.0001279633689661437,
            7.51581437017167e-05,
            2.4419769949809748e-05,
            0.00010323186539054369,
            4.3777312125824994e-05,
            5.183248641596214e-05,
            -5.111894125416071e-05,
            -0.00010954229766842195,
            0.0010330116328105584,
            0.0008736548245084468,
            0.0008571074587684576,
            0.00011167595869269808,
            0.000127798163552741,
            0.00013678679889295332,
            -0.0001736873989332101,
            -0.00023595755226335865,
            -0.00018233744397222883,
            -3.3590914566729784e-05,
            -4.128265040116556e-05,
            2.21624621444506e-05,
            -7.046198900568982e-05,
            -5.889401577250196e-05,
            0.0001281849461358556,
            9.347972206147327e-05,
            -0.0001477360624258213,
            0.00020545120801195314,
            0.00027844307422938806,
            9.910380205004155e-05,
            -4.527070840962e-05,
            -3.971445529690004e-05,
            4.507550833778466e-05,
            1.0425483636427594e-05,
            -0.00010100491059622444
          ],
          [
            -0.00020005514731112926,
            0.0005429262973933195,
            -0.004298149886152172,
            0.008534499069947766,
            4.087495071164683e-05,
            0.00020514748376455902,
            5.658232627033411e-05,
            -9.455248906029688e-05,
            -1.7455984501032524e-05,
            7.598099072147343e-05,
            1.801847859060062e-05,
            5.190912246056885e-05,
            -7.5664802392807816e-06,
            -0.0001223071625324332,
            0.00012439677552654457,
            0.00015186431639407937,
            0.00018720436215124785,
            -1.5615631621040306e-05,
            -9.271837230978938e-05,
            0.0008736548245084468,
            0.0011013408475198478,
            0.0009438050493041384,
            6.349558525533186e-05,
            6.9286344832695105e-06,
            6.121981834984513e-05,
            -0.00010430005813901677,
            -0.00012754337213061214,
            -8.554899327434918e-05,
            4.3620604540748495e-05,
            -9.869418081142357e-05,
            -0.0001375594299098042,
            5.799747880110904e-05,
            -4.818229916157816e-05,
            0.00010384753923243153,
            0.00013871185627383745,
            -0.00036824145160042936,
            0.0024999623900338937,
            -0.004672139930493603,
            -2.3313966449210264e-05,
            7.427442301507731e-05,
            6.400616965316529e-05,
            -3.478176248894453e-05,
            0.00010702361066802771,
            -0.00021288717128167313
          ],
          [
            -0.00018151402171710123,
            0.00047681999474537046,
            -0.003726251463725931,
            0.007324850457272459,
            3.0136294140995304e-05,
            0.0002508081835524095,
            -9.997893715928024e-07,
            -9.902774365382306e-05,
            -2.494824359012596e-05,
            0.00010049427114491592,
            2.7664693957137378e-05,
            8.12753692998003e-05,
            -2.595140478193678e-05,
            -7.832832796400769e-05,
            0.00012355741795854158,
            0.00013014933203349724,
            9.488338874625549e-05,
            3.169142699121677e-05,
            -0.00015836671874220942,
            0.0008571074587684576,
            0.0009438050493041384,
            0.0011438309963595367,
            0.0001405217977016926,
            1.8107103812940782e-05,
            -1.919018656711445e-05,
            -0.00014349521289564138,
            -0.00016584520659319787,
            -0.00015235459025272612,
            6.58947134052448e-05,
            -0.00012193186072319893,
            -0.00012248172391149512,
            -2.463306683070854e-05,
            -9.188922965454145e-05,
            0.0001505401127724801,
            0.0002038560578805198,
            -0.0003933499537533884,
            0.002090754688135701,
            -0.003637729268960637,
            5.8744512810709836e-05,
            3.5564852542910265e-05,
            0.00010772497323778259,
            -8.122189654150404e-05,
            0.0001396337705065912,
            -0.00022759087601376978
          ],
          [
            -0.00011614709103605425,
            0.00040948714145772123,
            -0.003545633624284666,
            0.007178884756075351,
            2.3666891646956885e-05,
            0.000245988836161034,
            -0.00016860704527449849,
            3.816402277261097e-05,
            -1.851584214183376e-05,
            4.628189901779968e-05,
            -4.619237974029421e-06,
            4.8428235064965774e-05,
            -7.817882998156507e-05,
            1.6064576147726276e-05,
            0.00012683573748877762,
            0.00018667019534036324,
            5.654154056975859e-05,
            5.0911937467452006e-06,
            -0.00015140926858832647,
            0.00011167595869269808,
            6.349558525533186e-05,
            0.0001405217977016926,
            0.002274826283430231,
            0.0021167775381745785,
            0.0020856213472952457,
            -0.0002546314433452714,
            -0.0001252121484709591,
            -0.00022718625971396202,
            -9.74613786564179e-05,
            -0.00012959500050192837,
            9.228623820399019e-05,
            6.0628368465757305e-05,
            -0.0003047956032586791,
            0.00025375863189840104,
            0.00040630573578809477,
            -0.0007557450248629918,
            0.0047476385035456516,
            -0.008892929081978874,
            5.837170315715299e-05,
            0.00010112830448837399,
            -4.008298786830898e-05,
            -0.00014958417347563357,
            0.00042988570153247634,
            -0.0002530639017126387
          ],
          [
            -0.00013286047731344915,
            0.00027964626290787037,
            -0.0027405054782486914,
            0.005670152945926458,
            6.609707000787459e-06,
            -4.136816496096873e-05,
            -0.00015874878015226685,
            0.0001432068800543166,
            -3.306869438759314e-05,
            -3.7271621614125424e-05,
            -5.0329163525777594e-05,
            -2.9252327779769327e-05,
            -9.840244137975199e-05,
            4.340055504589931e-05,
            0.0001016203351024781,
            0.00010292039549913526,
            -1.387991047602459e-05,
            -6.338837343415805e-05,
            -0.00011998860581943066,
            0.000127798163552741,
            6.9286344832695105e-06,
            1.8107103812940782e-05,
            0.0021167775381745785,
            0.00251545892791739,
            0.0024279036723482694,
            -0.0002558488768830307,
            -0.00015839429133710696,
            -0.00025771140176861944,
            -0.0002015733515670514,
            -0.00014756157396709823,
            0.00020305038639308775,
            4.231483688175303e-06,
            -0.0002936087389452196,
            0.0002959795909256562,
            0.0004266500446256419,
            -0.0005299792751246441,
            0.003297589729602918,
            -0.006066359156648645,
            -1.5855776706467412e-05,
            0.00020154682474008594,
            -0.00018933709204223961,
            -6.958729700821364e-07,
            0.0003972331335474509,
            -0.0002637242453818534
          ],
          [
            -0.0001281065047239555,
            0.0002978168345074509,
            -0.00276491311380853,
            0.005670336716034299,
            4.138398872075824e-05,
            2.685270624880675e-05,
            -0.00010762754174317062,
            0.00016139189906616674,
            -4.988254292803914e-05,
            1.746981889874129e-05,
            -3.9341564278146346e-05,
            -1.1927424214410046e-05,
            -6.900909491544668e-05,
            -2.456977296193142e-05,
            4.587077467882501e-05,
            5.347488695446361e-05,
            7.57216059436221e-06,
            -0.0001326803335441592,
            -0.00020624089213825623,
            0.00013678679889295332,
            6.121981834984513e-05,
            -1.919018656711445e-05,
            0.0020856213472952457,
            0.0024279036723482694,
            0.002617393037659877,
            -0.00030925869564655335,
            -0.00015089127260714582,
            -0.0003481444345127265,
            -0.00024865985280611303,
            -0.00010001148497856282,
            0.0002079164102110249,
            2.644900761289645e-05,
            -0.0002701683051717881,
            0.0003161209016612257,
            0.00036345900780091085,
            -0.0004299269082115658,
            0.0026558469833444474,
            -0.0047217254838243135,
            3.092733899222204e-05,
            9.226517992524166e-05,
            -0.0002146516829508968,
            2.938572849418684e-05,
            0.0004258755123853819,
            -0.0002824015467967301
          ],
          [
            9.834560674301131e-05,
            -0.000262798053343062,
            0.0020367152218017845,
            -0.003971527991345268,
            -2.761948813429829e-05,
            -0.00021405024244364735,
            -6.296185756962647e-05,
            -1.9820437409510986e-05,
            4.29901282208263e-05,
            -4.822971908734807e-05,
            4.669834655512209e-05,
            -1.562556820387659e-05,
            6.27528330550725e-05,
            6.027206380434875e-05,
            -1.1878152597471806e-05,
            2.8956842992219235e-05,
            0.00010009036828723752,
            -3.6106418567566965e-06,
            0.00015358535934981333,
            -0.0001736873989332101,
            -0.00010430005813901677,
            -0.00014349521289564138,
            -0.0002546314433452714,
            -0.0002558488768830307,
            -0.00030925869564655335,
            0.0007322124947731542,
            0.0005558343600602798,
            0.0005612208390474024,
            0.00015245584454506395,
            -0.0001115107870353235,
            -2.782891757660988e-05,
            5.829906515999576e-06,
            -9.866157041038312e-05,
            -2.2383607348093834e-05,
            -4.099172944858264e-05,
            3.170855396128171e-05,
            0.0009961515230725796,
            -0.0026518624329241636,
            -0.0001702460395419916,
            0.00022526044692937854,
            -6.693203036302194e-06,
            7.251401433890141e-05,
            9.032389691158803e-05,
            -6.102137899541029e-05
          ],
          [
            0.0002601072337835038,
            -0.0005234446701963106,
            0.0031230105061047326,
            -0.005693514269956615,
            3.922919087483958e-06,
            -0.00035752584781670115,
            -6.530842896841884e-05,
            1.508150023591229e-05,
            4.8410957809645486e-05,
            -0.00012714617838856257,
            5.892408147391097e-05,
            8.1735935812288e-06,
            5.8310971692924286e-05,
            -4.022207162141935e-05,
            -4.716579050274399e-05,
            -2.223676582973124e-05,
            6.770450891695963e-05,
            -1.9880332046294112e-05,
            0.00014633758543906655,
            -0.00023595755226335865,
            -0.00012754337213061214,
            -0.00016584520659319787,
            -0.0001252121484709591,
            -0.00015839429133710696,
            -0.00015089127260714582,
            0.0005558343600602798,
            0.0008572042580989976,
            0.000696075924327304,
            0.00022460916551866853,
            -0.0002239799839138243,
            2.055610640682809e-05,
            -3.836586868194693e-06,
            -0.00014853466778301565,
            -4.395289150753273e-05,
            -6.054036679729308e-05,
            7.7261005324459e-05,
            0.0010643057731087359,
            -0.0030118584354490944,
            -0.0002736196583559933,
            0.0003484860203301753,
            1.3939192162286785e-05,
            4.9057089816298416e-05,
            2.155447795254039e-05,
            -4.3967736509351234e-06
          ],
          [
            0.00016934211490675214,
            -0.0004003141756849764,
            0.0023197169363238703,
            -0.0041268002868989195,
            -6.1635870583560274e-06,
            -0.0003475260746505589,
            9.864142636756877e-06,
            -7.51888759921556e-06,
            7.376240784136168e-05,
            -0.00014744025924473566,
            8.820204472245506e-05,
            -2.2200122232147446e-05,
            5.875077362479132e-05,
            -1.4841216096197037e-05,
            3.71219871446576e-05,
            2.2153365194616595e-05,
            0.00014314524300595852,
            4.967790202002768e-05,
            0.0001976938472947248,
            -0.00018233744397222883,
            -8.554899327434918e-05,
            -0.00015235459025272612,
            -0.00022718625971396202,
            -0.00025771140176861944,
            -0.0003481444345127265,
            0.0005612208390474024,
            0.000696075924327304,
            0.0009061785877358411,
            0.0002284874995672251,
            -0.00015901275294352848,
            4.867448280425312e-05,
            -5.2655770676205026e-05,
            -0.0001665163632660852,
            -8.264333461148636e-05,
            -0.00010100780005911221,
            0.00014485388143311526,
            0.0006287881372337163,
            -0.002352004155186175,
            -0.0003169534429694806,
            0.00033962416313566634,
            4.265487302541848e-05,
            4.394050033466746e-05,
            -1.8009942249045545e-05,
            2.647582146678693e-05
          ],
          [
            0.00010208163512437569,
            -8.241874703005767e-05,
            -0.00046700927132022616,
            0.0015065834527366248,
            -1.0934078347262938e-05,
            -0.00042758846226170397,
            5.63518502651784e-05,
            -6.293685760833672e-05,
            6.429740908731337e-05,
            0.00010231304060486133,
            1.56525427447648e-05,
            4.439287549939941e-05,
            -1.239297188160152e-05,
            -2.55405599484547e-05,
            -7.536930915516665e-05,
            -7.176832667718603e-06,
            -7.292233154781696e-05,
            2.9200691825905752e-05,
            0.00010066205773584355,
            -3.3590914566729784e-05,
            4.3620604540748495e-05,
            6.58947134052448e-05,
            -9.74613786564179e-05,
            -0.0002015733515670514,
            -0.00024865985280611303,
            0.00015245584454506395,
            0.00022460916551866853,
            0.0002284874995672251,
            0.0007920778553425791,
            -0.0007360211346261083,
            -0.00015242188621242362,
            3.4101465550846654e-06,
            -0.0002802771325591391,
            0.00013631704847482369,
            -0.00014590201412057854,
            7.456474806279389e-05,
            0.0010365016351602837,
            -0.0029861248310513,
            -0.0009211695791336289,
            0.0009934056216449553,
            0.00022940834193752255,
            -1.1483293114457661e-05,
            9.948229768386736e-05,
            -0.00019379201850963575
          ],
          [
            4.53626459690684e-05,
            -0.00011380848973598559,
            0.002093133380935622,
            -0.004631917597181311,
            5.7048325565050814e-06,
            0.000612159424230028,
            4.450140116593684e-05,
            -0.0001298184600624892,
            1.982583220370547e-05,
            2.323128776188398e-05,
            -2.4271267046955443e-05,
            -9.303766237210341e-06,
            1.830988136606361e-05,
            6.346605673822071e-05,
            1.5558372316650118e-05,
            -8.798356220813026e-05,
            -4.032649537906441e-05,
            -1.1386219529288208e-05,
            1.5162347678334971e-05,
            -4.128265040116556e-05,
            -9.869418081142357e-05,
            -0.00012193186072319893,
            -0.00012959500050192837,
            -0.00014756157396709823,
            -0.00010001148497856282,
            -0.0001115107870353235,
            -0.0002239799839138243,
            -0.00015901275294352848,
            -0.0007360211346261083,
            0.0010877540068599573,
            0.00010297581751274275,
            3.346376639489095e-05,
            0.0003000295223475838,
            -0.000156973342738173,
            -5.229965317786627e-05,
            0.0002876807009335068,
            -0.0035060698011215906,
            0.007524183432903755,
            0.0008179327254134243,
            -0.0012744526897086746,
            -0.00017271497111786012,
            -2.7137765543078793e-05,
            -0.00012569092111172126,
            0.00026171916956335483
          ],
          [
            -0.00015298381179685232,
            7.774350333928794e-05,
            -0.00011651058702945797,
            -0.0001400659098621274,
            3.429579340505896e-05,
            -0.0005633074886444148,
            -9.28295488627575e-05,
            0.00016407447875887825,
            -1.910365235357195e-05,
            -8.016744783770276e-05,
            6.725444417939442e-07,
            4.7982368337118485e-05,
            -1.0868492721117103e-05,
            -0.0001265454457852472,
            -2.7400087452386097e-05,
            -4.987540169041776e-06,
            6.560092241151267e-05,
            -0.00020376409161267987,
            -0.00011597923217060377,
            2.21624621444506e-05,
            -0.0001375594299098042,
            -0.00012248172391149512,
            9.228623820399019e-05,
            0.00020305038639308775,
            0.0002079164102110249,
            -2.782891757660988e-05,
            2.055610640682809e-05,
            4.867448280425312e-05,
            -0.00015242188621242362,
            0.00010297581751274275,
            0.0011265843226317932,
            -0.0008986037015468143,
            -0.0003156696484698181,
            0.00026969841928341877,
            0.00029576469058072337,
            -4.40171721360475e-05,
            0.00016553976079194938,
            -9.819278968944015e-05,
            0.0002105610539220055,
            -0.00021141443922990537,
            -0.0010324729761904002,
            0.0008420891895556936,
            0.0003198572948998485,
            -0.0002196926562186994
          ],
          [
            7.61130257302182e-05,
            2.56752248625335e-05,
            -0.0006341224784312842,
            0.0016766331980164837,
            -1.600105388803483e-05,
            0.0006179183400393185,
            8.188018132188635e-05,
            -0.00015862628263369443,
            2.9866191105131863e-05,
            4.9146220863988116e-05,
            -2.1910480648499742e-05,
            -2.5919862912721777e-05,
            4.3855476297881716e-05,
            0.0001492539929687257,
            2.5773135451395382e-05,
            -5.994819218791885e-06,
            -2.1949892525717737e-05,
            0.00016471398900186785,
            0.00020935858369322392,
            -7.046198900568982e-05,
            5.799747880110904e-05,
            -2.463306683070854e-05,
            6.0628368465757305e-05,
            4.231483688175303e-06,
            2.644900761289645e-05,
            5.829906515999576e-06,
            -3.836586868194693e-06,
            -5.2655770676205026e-05,
            3.4101465550846654e-06,
            3.346376639489095e-05,
            -0.0008986037015468143,
            0.0009821810413180579,
            0.00026484459582588535,
            -0.0002818286512902958,
            -2.874465990940652e-05,
            -0.0002397096109680315,
            0.0016787774298365073,
            -0.0035441166627699877,
            -0.00013557683830848523,
            0.00011851340607060238,
            0.0008120315139340451,
            -0.000873415666698562,
            -0.00022347207612855843,
            0.00022663652075662153
          ],
          [
            -5.4294806491914876e-05,
            5.551227403493005e-05,
            -1.749680240647463e-05,
            4.70433002147723e-05,
            7.469090831617067e-07,
            3.6294476926037185e-05,
            0.00015459976476935917,
            -6.13058400701577e-06,
            -1.3420654802508499e-05,
            -9.028918736684398e-05,
            2.0496977141715106e-06,
            -6.270363003978186e-05,
            -1.9025058122780672e-05,
            8.41819915087358e-05,
            4.331787324330546e-05,
            6.268681845593919e-05,
            5.034676746431039e-05,
            4.166026694444591e-05,
            -5.811781810658248e-06,
            -5.889401577250196e-05,
            -4.818229916157816e-05,
            -9.188922965454145e-05,
            -0.0003047956032586791,
            -0.0002936087389452196,
            -0.0002701683051717881,
            -9.866157041038312e-05,
            -0.00014853466778301565,
            -0.0001665163632660852,
            -0.0002802771325591391,
            0.0003000295223475838,
            -0.0003156696484698181,
            0.00026484459582588535,
            0.0006692785498222842,
            -0.0005284518642454461,
            1.4660140294206825e-05,
            -7.718635492964057e-05,
            -7.160560620996407e-05,
            0.0002269913219566289,
            0.00040152221295614824,
            -0.0004257646776521901,
            0.0001502867327713247,
            -0.00020001537051365952,
            -0.00042990396939147175,
            0.0004439027090404925
          ],
          [
            2.1297112760036764e-05,
            -0.00011919329200179374,
            0.0007942170583177205,
            -0.0016602721214007776,
            3.6628828835448715e-05,
            0.00019183637119097924,
            -0.00011523169522529417,
            -1.7330508858252317e-05,
            -1.7051209172684155e-05,
            8.987981107351442e-05,
            -4.4792749526769596e-05,
            3.2769231966244984e-05,
            6.522522254456326e-05,
            -4.499676217057236e-05,
            -8.044687040550467e-05,
            -0.00011528841031270433,
            -0.0001940595352029203,
            -9.201736302286398e-05,
            -4.249373900630113e-05,
            0.0001281849461358556,
            0.00010384753923243153,
            0.0001505401127724801,
            0.00025375863189840104,
            0.0002959795909256562,
            0.0003161209016612257,
            -2.2383607348093834e-05,
            -4.395289150753273e-05,
            -8.264333461148636e-05,
            0.00013631704847482369,
            -0.000156973342738173,
            0.00026969841928341877,
            -0.0002818286512902958,
            -0.0005284518642454461,
            0.0007266667165109539,
            -8.455144447052046e-05,
            0.00036677479326331424,
            -0.00246786813830139,
            0.005034903906384378,
            -0.00022823389962370113,
            0.00020339610252329674,
            -0.00013090489561454107,
            0.00023667251123856694,
            0.0004209449515366126,
            -0.0006337089936640161
          ],
          [
            -0.002452198729833349,
            0.004052281414723503,
            -0.028885953325605965,
            0.056227473278087886,
            9.565417387805401e-05,
            -0.0006155645454771402,
            -0.00012569497016181507,
            0.00015537080606136463,
            -0.0001989087010218549,
            0.00019802858521948433,
            -3.287072114526725e-05,
            4.316748346238001e-05,
            1.761874237743224e-05,
            -7.61628347253078e-05,
            0.00012148738312442293,
            7.61448467404926e-05,
            0.00023798463724626707,
            0.00026216677418372167,
            0.0003434641374285058,
            9.347972206147327e-05,
            0.00013871185627383745,
            0.0002038560578805198,
            0.00040630573578809477,
            0.0004266500446256419,
            0.00036345900780091085,
            -4.099172944858264e-05,
            -6.054036679729308e-05,
            -0.00010100780005911221,
            -0.00014590201412057854,
            -5.229965317786627e-05,
            0.00029576469058072337,
            -2.874465990940652e-05,
            1.4660140294206825e-05,
            -8.455144447052046e-05,
            0.0038663505527228065,
            -0.006222937607985986,
            0.045971846860238384,
            -0.09052768352531343,
            0.00019016582909112896,
            3.090614436333965e-05,
            -0.00041923410937155813,
            0.00010683265695155163,
            -0.00014475253552457577,
            4.692437206242327e-05
          ],
          [
            0.0040206760407842865,
            -0.009146680722248108,
            0.0700429208787437,
            -0.1381104359439276,
            -0.00010218481360203702,
            -0.0002666367263685185,
            0.0002441872120726152,
            -0.0003201605728561299,
            0.0002844527209302361,
            -0.0002681988465289706,
            -7.37803453013481e-05,
            -0.0003792766909226469,
            -0.0002144234326075083,
            -3.8771240643364954e-05,
            -0.00025691362894357083,
            -0.00030589991347781205,
            -0.0004937285694553157,
            -0.0005084458816298062,
            -0.0004971272335462038,
            -0.0001477360624258213,
            -0.00036824145160042936,
            -0.0003933499537533884,
            -0.0007557450248629918,
            -0.0005299792751246441,
            -0.0004299269082115658,
            3.170855396128171e-05,
            7.7261005324459e-05,
            0.00014485388143311526,
            7.456474806279389e-05,
            0.0002876807009335068,
            -4.40171721360475e-05,
            -0.0002397096109680315,
            -7.718635492964057e-05,
            0.00036677479326331424,
            -0.006222937607985986,
            0.014063083061487047,
            -0.11306375691499886,
            0.22541008899997433,
            -0.0003441566900544427,
            -0.0001523424367685138,
            0.0002839966052064096,
            0.00013188257931776175,
            0.0004859181473593094,
            -0.0002510409403785379
          ],
          [
            -0.03060890798962297,
            0.07279336562002958,
            -0.6126560324430604,
            1.2301960963127347,
            0.0012062047206506067,
            0.0006142913426662674,
            -0.0006361829935240639,
            0.002609063373256626,
            -0.0015001080393871645,
            0.003277070406709082,
            0.0005411040101462576,
            0.0030983160209594835,
            0.00010501105237200874,
            -0.0010952965987910835,
            0.0016402334025051903,
            0.0027687610160156565,
            0.003496538338123945,
            0.003742171899477193,
            0.005722543120061267,
            0.00020545120801195314,
            0.0024999623900338937,
            0.002090754688135701,
            0.0047476385035456516,
            0.003297589729602918,
            0.0026558469833444474,
            0.0009961515230725796,
            0.0010643057731087359,
            0.0006287881372337163,
            0.0010365016351602837,
            -0.0035060698011215906,
            0.00016553976079194938,
            0.0016787774298365073,
            -7.160560620996407e-05,
            -0.00246786813830139,
            0.045971846860238384,
            -0.11306375691499886,
            1.0212338075939351,
            -2.076641749402987,
            0.002309532886311454,
            0.001943378915051427,
            -0.0012683892537741074,
            -0.0008997924202696263,
            -0.0061503321109152905,
            0.002545881513206223
          ],
          [
            0.06034054993061409,
            -0.14437185663962226,
            1.2344747805331546,
            -2.4874475418490984,
            -0.0026459158236784132,
            -0.0005706394191997903,
            0.0010064068983714888,
            -0.00492018030717482,
            0.0026890532697498243,
            -0.006562179381613378,
            -0.0010902561198388372,
            -0.006181160508099642,
            0.0004910072484166153,
            0.0024927033529866726,
            -0.002926228070476526,
            -0.005520706648313993,
            -0.00655581493509585,
            -0.007424245209432386,
            -0.012329216830536949,
            0.00027844307422938806,
            -0.004672139930493603,
            -0.003637729268960637,
            -0.008892929081978874,
            -0.006066359156648645,
            -0.0047217254838243135,
            -0.0026518624329241636,
            -0.0030118584354490944,
            -0.002352004155186175,
            -0.0029861248310513,
            0.007524183432903755,
            -9.819278968944015e-05,
            -0.0035441166627699877,
            0.0002269913219566289,
            0.005034903906384378,
            -0.09052768352531343,
            0.22541008899997433,
            -2.076641749402987,
            4.2402769657396755,
            -0.004185325442554748,
            -0.004364864747040847,
            0.002261739968859027,
            0.0017140233551330662,
            0.013270049826134627,
            -0.0053428054773236614
          ],
          [
            -0.0003906935756665114,
            0.0005013305152937609,
            -0.0030554012701010757,
            0.005476049357456826,
            9.039698732482767e-05,
            0.000766896573300374,
            -3.1979426625335116e-05,
            0.0001877364936189755,
            -0.0002049110325679191,
            -0.00018246885493107255,
            -2.012991160678114e-05,
            4.859587050724598e-05,
            0.00012463106357922033,
            0.00015056459299950448,
            0.00012306803595879445,
            0.0001187020253094404,
            0.0001874122451015002,
            8.032126605987623e-06,
            -7.990439876919269e-05,
            9.910380205004155e-05,
            -2.3313966449210264e-05,
            5.8744512810709836e-05,
            5.837170315715299e-05,
            -1.5855776706467412e-05,
            3.092733899222204e-05,
            -0.0001702460395419916,
            -0.0002736196583559933,
            -0.0003169534429694806,
            -0.0009211695791336289,
            0.0008179327254134243,
            0.0002105610539220055,
            -0.00013557683830848523,
            0.00040152221295614824,
            -0.00022823389962370113,
            0.00019016582909112896,
            -0.0003441566900544427,
            0.002309532886311454,
            -0.004185325442554748,
            0.0025744098992616896,
            -0.0021509580124541936,
            -0.00047176960663577604,
            0.0001336459575925761,
            -0.0005225885002875195,
            0.00045159807426669587
          ],
          [
            0.00015398292605731969,
            -0.00018738898099187752,
            0.00010186233315285347,
            0.0004532692975028539,
            -7.569620139946133e-05,
            -0.0009098494204353152,
            1.5110096324174405e-05,
            2.5494168235114618e-05,
            0.00010043666345068821,
            -2.2963646086275405e-05,
            3.133291572626286e-05,
            -5.933369035914777e-05,
            -0.00011962626258861658,
            -0.00013899948419822335,
            -2.5405496353673323e-05,
            3.389520942830738e-05,
            -5.9352288025734155e-06,
            8.428727455228877e-06,
            9.701354574611483e-05,
            -4.527070840962e-05,
            7.427442301507731e-05,
            3.5564852542910265e-05,
            0.00010112830448837399,
            0.00020154682474008594,
            9.226517992524166e-05,
            0.00022526044692937854,
            0.0003484860203301753,
            0.00033962416313566634,
            0.0009934056216449553,
            -0.0012744526897086746,
            -0.00021141443922990537,
            0.00011851340607060238,
            -0.0004257646776521901,
            0.00020339610252329674,
            3.090614436333965e-05,
            -0.0001523424367685138,
            0.001943378915051427,
            -0.004364864747040847,
            -0.0021509580124541936,
            0.002421278340913068,
            0.0004049385994154527,
            -0.00011978549272019443,
            0.0005189788798484486,
            -0.0005743734996643072
          ],
          [
            0.00022068371932294664,
            -0.0001262000405572047,
            -6.790589966940712e-05,
            0.000672853484932234,
            -6.35665867458755e-05,
            0.0006899953073005412,
            0.00011620091113166598,
            -0.00017226165165616422,
            5.6303567090634955e-05,
            3.363307198162371e-05,
            1.409609133426969e-06,
            -5.6013507105551094e-05,
            5.544397508715456e-06,
            3.865933334741899e-05,
            9.007654232678535e-05,
            -9.204127729401632e-05,
            -0.0001257338143105063,
            0.00018844176574882754,
            6.7846982835407825e-06,
            -3.971445529690004e-05,
            6.400616965316529e-05,
            0.00010772497323778259,
            -4.008298786830898e-05,
            -0.00018933709204223961,
            -0.0002146516829508968,
            -6.693203036302194e-06,
            1.3939192162286785e-05,
            4.265487302541848e-05,
            0.00022940834193752255,
            -0.00017271497111786012,
            -0.0010324729761904002,
            0.0008120315139340451,
            0.0001502867327713247,
            -0.00013090489561454107,
            -0.00041923410937155813,
            0.0002839966052064096,
            -0.0012683892537741074,
            0.002261739968859027,
            -0.00047176960663577604,
            0.0004049385994154527,
            0.0016605756934055327,
            -0.0012705195135158578,
            -0.0006773193336369494,
            0.0003816089776966773
          ],
          [
            -4.792904429756159e-05,
            -0.00015888385270235522,
            0.0019728650846510334,
            -0.0043328755832789155,
            6.195376025921192e-05,
            -0.0007918883257865567,
            -8.664824353182363e-05,
            0.00014176465749773205,
            -1.5388111891260128e-05,
            -1.533700246197013e-05,
            1.2899757871092978e-05,
            3.399045919930302e-05,
            -3.8920654113812174e-05,
            -0.00011878307920630683,
            -0.0001248949748217321,
            2.5385707953161902e-05,
            6.898597807245704e-05,
            -0.00013814845439592008,
            1.271123523057957e-05,
            4.507550833778466e-05,
            -3.478176248894453e-05,
            -8.122189654150404e-05,
            -0.00014958417347563357,
            -6.958729700821364e-07,
            2.938572849418684e-05,
            7.251401433890141e-05,
            4.9057089816298416e-05,
            4.394050033466746e-05,
            -1.1483293114457661e-05,
            -2.7137765543078793e-05,
            0.0008420891895556936,
            -0.000873415666698562,
            -0.00020001537051365952,
            0.00023667251123856694,
            0.00010683265695155163,
            0.00013188257931776175,
            -0.0008997924202696263,
            0.0017140233551330662,
            0.0001336459575925761,
            -0.00011978549272019443,
            -0.0012705195135158578,
            0.0013318809772106437,
            0.0005335115262401039,
            -0.0004912436767508849
          ],
          [
            0.00018916684593520762,
            -0.000383544304018904,
            0.0037740352946726763,
            -0.00790919136855604,
            4.463538740867822e-06,
            0.00028461883470553586,
            -0.00011512323986078555,
            5.936095367940377e-05,
            7.763145238556627e-05,
            7.929989590432627e-06,
            -2.6267455199396322e-05,
            -0.00012778077706086723,
            -0.00014592082123274767,
            -0.0002207488354306635,
            4.030033097660829e-05,
            0.00017887206711702353,
            0.00013955429330878878,
            -3.2589383596495127e-05,
            4.439781601269478e-05,
            1.0425483636427594e-05,
            0.00010702361066802771,
            0.0001396337705065912,
            0.00042988570153247634,
            0.0003972331335474509,
            0.0004258755123853819,
            9.032389691158803e-05,
            2.155447795254039e-05,
            -1.8009942249045545e-05,
            9.948229768386736e-05,
            -0.00012569092111172126,
            0.0003198572948998485,
            -0.00022347207612855843,
            -0.00042990396939147175,
            0.0004209449515366126,
            -0.00014475253552457577,
            0.0004859181473593094,
            -0.0061503321109152905,
            0.013270049826134627,
            -0.0005225885002875195,
            0.0005189788798484486,
            -0.0006773193336369494,
            0.0005335115262401039,
            0.0017078807068411732,
            -0.001309719245543383
          ],
          [
            -0.00012238386640882874,
            0.00031350116126997653,
            -0.002443987376196915,
            0.00490403228846944,
            -2.57519550506741e-07,
            -0.0005371939174814487,
            8.317734939109869e-05,
            -2.5456201076188728e-05,
            -7.477025265853112e-05,
            3.549089349820673e-05,
            4.403701829017821e-05,
            0.00010793358772895654,
            8.635606269137664e-05,
            0.0001532989879883629,
            -1.5033082799112693e-05,
            -6.686003833994501e-05,
            -4.671741217313221e-05,
            -2.9647920975317045e-05,
            -0.00017296696865058022,
            -0.00010100491059622444,
            -0.00021288717128167313,
            -0.00022759087601376978,
            -0.0002530639017126387,
            -0.0002637242453818534,
            -0.0002824015467967301,
            -6.102137899541029e-05,
            -4.3967736509351234e-06,
            2.647582146678693e-05,
            -0.00019379201850963575,
            0.00026171916956335483,
            -0.0002196926562186994,
            0.00022663652075662153,
            0.0004439027090404925,
            -0.0006337089936640161,
            4.692437206242327e-05,
            -0.0002510409403785379,
            0.002545881513206223,
            -0.0053428054773236614,
            0.00045159807426669587,
            -0.0005743734996643072,
            0.0003816089776966773,
            -0.0004912436767508849,
            -0.001309719245543383,
            0.0015217335659179466
          ]
        ],
        "interaction_joint_test": {
          "F": 0.9078452713612125,
          "df1": 4,
          "df2": 111,
          "p": 0.4620627856521162,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              0.004511650763253725,
              0.03865230900157596,
              -0.20270859545726055,
              0.39243847303341334
            ],
            "exposure_covariance": [
              [
                0.0026435888455591822,
                -0.004335610273234666,
                0.03195236627871052,
                -0.0625547106308244
              ],
              [
                -0.004335610273234666,
                0.009561302611503994,
                -0.07413715187886108,
                0.14640878609141522
              ],
              [
                0.03195236627871052,
                -0.07413715187886108,
                0.6293308113995915,
                -1.2644242916485977
              ],
              [
                -0.0625547106308244,
                0.14640878609141522,
                -1.2644242916485977,
                2.549435198852467
              ]
            ],
            "exercise_joint_test": {
              "F": 0.5962416729981616,
              "df1": 4,
              "df2": 111,
              "p": 0.6660939686481182
            },
            "contrasts": {
              "0": {
                "estimate": -0.032916789034579876,
                "se": 0.02959992186683397,
                "lower": -0.0915710102179125,
                "upper": 0.025737432148752758
              },
              "30": {
                "estimate": -0.009542537866340578,
                "se": 0.01654086448923472,
                "lower": -0.04231936507148881,
                "upper": 0.023234289338807654
              },
              "90": {
                "estimate": 0.0017076278818366625,
                "se": 0.021177705226988412,
                "lower": -0.04025740878709494,
                "upper": 0.043672664550768264
              },
              "120": {
                "estimate": 0.004824798225765647,
                "se": 0.029812761215112997,
                "lower": -0.05425117833471419,
                "upper": 0.06390077478624548
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              0.016445352578016263,
              0.08941917852964901,
              -0.9570295786038994,
              1.924148517903733
            ],
            "exposure_covariance": [
              [
                0.0016055419386152904,
                -0.002485590425712862,
                0.01842935182371997,
                -0.036514370947435856
              ],
              [
                -0.002485590425712862,
                0.005331024228494826,
                -0.044364622295086656,
                0.08933658250783968
              ],
              [
                0.01842935182371997,
                -0.044364622295086656,
                0.4252525541074057,
                -0.8763951642056955
              ],
              [
                -0.036514370947435856,
                0.08933658250783968,
                -0.8763951642056955,
                1.8148170808939454
              ]
            ],
            "exercise_joint_test": {
              "F": 2.5725319076603808,
              "df1": 4,
              "df2": 111,
              "p": 0.04165233944737129
            },
            "contrasts": {
              "0": {
                "estimate": -0.057697373355244365,
                "se": 0.020728463246351365,
                "lower": -0.0987722070494631,
                "upper": -0.016622539661025622
              },
              "30": {
                "estimate": 0.0012690328709139553,
                "se": 0.013314585419650284,
                "lower": -0.025114706980899213,
                "upper": 0.027652772722727124
              },
              "90": {
                "estimate": -0.034395200822447625,
                "se": 0.02021768898470872,
                "lower": -0.07445790121942583,
                "upper": 0.005667499574530575
              },
              "120": {
                "estimate": -0.055580740415440255,
                "se": 0.028003851643371012,
                "lower": -0.11107224190200157,
                "upper": -8.923892887893053e-05
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 54,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0436889473517672,
        "variable": "schloc_3c",
        "outcome": "z_chn",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.03174325695824308,
          "ex1": 0.1963504788646707,
          "ex2": -1.753394190641072,
          "ex3": 3.542211118857819,
          "age": -0.030154734189241875,
          "fs": 0.20139278713530512,
          "minority": -0.09772281741992139,
          "agrhk": -0.02898977418192636,
          "migrant": 0.031247296144588488,
          "livinsch": -0.04236260163426861,
          "nsibling": 0.012950555794419033,
          "medul_2.0": -0.015600332628429081,
          "medul_3.0": -0.02601192311484629,
          "medul_4.0": -0.004387697765281001,
          "fedul_2.0": 0.009412344922350296,
          "fedul_3.0": 0.0008742843527407285,
          "fedul_4.0": 0.013624455353165199,
          "steco_3c_2.0": -0.04269941388980758,
          "steco_3c_3.0": -0.07934628655191123,
          "diffmat_2.0": 0.0027275473105328185,
          "diffmat_3.0": -0.01358700452144479,
          "diffmat_4.0": -0.02317317264534713,
          "diffchn_2.0": 0.11714850479934347,
          "diffchn_3.0": 0.21748760222268082,
          "diffchn_4.0": 0.28016043911972144,
          "diffeng_2.0": 0.00970113995880939,
          "diffeng_3.0": -0.011201030427472558,
          "diffeng_4.0": -0.027635292983517967,
          "y0_chn_0": 0.4645342661430645,
          "y0_chn_1": -0.12228556539769991,
          "y0_mat_0": 0.12437593065311153,
          "y0_mat_1": 0.05695804652446829,
          "y0_eng_0": 0.23984771128451593,
          "y0_eng_1": 0.02289275730233646,
          "ex0_X_schloc_3c_2": 0.048056007514143795,
          "ex1_X_schloc_3c_2": -0.11370877291781525,
          "ex2_X_schloc_3c_2": 0.7221407118701273,
          "ex3_X_schloc_3c_2": -1.344874741916677,
          "y0_chn_0_X_schloc_3c_2": -0.03827737220841797,
          "y0_chn_1_X_schloc_3c_2": 0.05447160675693,
          "y0_mat_0_X_schloc_3c_2": 0.06540750421299779,
          "y0_mat_1_X_schloc_3c_2": -0.05233226200620854,
          "y0_eng_0_X_schloc_3c_2": -0.015648788670407088,
          "y0_eng_1_X_schloc_3c_2": 0.024571364577643043,
          "ex0_X_schloc_3c_3": 0.1025777724727866,
          "ex1_X_schloc_3c_3": -0.33565652035792143,
          "ex2_X_schloc_3c_3": 3.256062972830623,
          "ex3_X_schloc_3c_3": -6.692088264110271,
          "y0_chn_0_X_schloc_3c_3": 0.011827151536866809,
          "y0_chn_1_X_schloc_3c_3": 0.012465492502724124,
          "y0_mat_0_X_schloc_3c_3": -0.037508379016649274,
          "y0_mat_1_X_schloc_3c_3": 0.04752215224257096,
          "y0_eng_0_X_schloc_3c_3": -0.031175267440003013,
          "y0_eng_1_X_schloc_3c_3": 0.010781602926966252
        },
        "covariance": [
          [
            0.002076742000681407,
            -0.002760512540516064,
            0.018710999672543957,
            -0.03558321049502034,
            -5.324560363211502e-05,
            5.828324628330641e-05,
            1.9885808378975152e-05,
            7.659446179144526e-06,
            6.749719879834552e-06,
            4.088229592000147e-06,
            6.018332752561418e-05,
            1.827904092174079e-05,
            4.460805218369823e-05,
            7.927774502216863e-05,
            4.545363065821161e-05,
            -1.7662291726345352e-05,
            -0.00013996416275161545,
            -4.7464846203913566e-05,
            -2.6180496782555302e-05,
            -3.126444463285022e-05,
            -0.00010334324904167589,
            -2.847221638219221e-05,
            3.888605447038924e-05,
            2.3520828667111728e-05,
            3.762396053896745e-05,
            0.00016679265304628954,
            8.030667865446962e-05,
            -5.539628703427318e-05,
            -0.00034705851227196955,
            0.0002671521509234239,
            -0.0003029064488202958,
            0.00024930548768558784,
            0.000473398141605829,
            -0.0002105598721274263,
            -0.002024518789687682,
            0.0026380765870548284,
            -0.017865347770726347,
            0.03395881140192862,
            0.00032114264502569904,
            -0.0002560226753440959,
            0.0003299951967517532,
            -0.00026123930970053136,
            -0.000494609354541621,
            0.00023655173386000002,
            -0.0021334130378798254,
            0.002835241646879371,
            -0.01904398674568094,
            0.0361558952218693,
            0.00032472151339426464,
            -0.00025424371124594574,
            0.0003393659124584659,
            -0.00028461597407551426,
            -0.0005093452201022411,
            0.0002445632861689326
          ],
          [
            -0.002760512540516064,
            0.005503601938442222,
            -0.04019614674298605,
            0.07756157423915029,
            9.533605387497362e-05,
            1.1143031821304536e-05,
            -0.00025080022121960646,
            4.493901990747745e-06,
            -0.00017090951624731748,
            0.00011757626180764394,
            -9.850772859555652e-07,
            0.00010968404948933548,
            -3.0493934987239244e-05,
            -0.00015978563627775598,
            -9.531731126609765e-05,
            1.0198362916694051e-05,
            0.0003302325423542999,
            2.7700215871309735e-05,
            5.085833471714123e-05,
            -3.306649866800551e-05,
            2.5468250668990475e-05,
            -5.294338269798837e-05,
            4.5149646578876626e-05,
            -3.303400381268439e-05,
            -5.811494745870133e-05,
            -0.0003502006493715297,
            -0.00020956130762980583,
            -5.654746787813845e-05,
            0.0007336739497173771,
            -0.0006910486892330847,
            0.0006540170214128542,
            -0.0005505675447252654,
            -0.0008994519836102535,
            0.0002292739343507334,
            0.002631038729599412,
            -0.005232056694671109,
            0.03854452579542897,
            -0.07445479071388245,
            -0.0007148705518366042,
            0.0006904692747819951,
            -0.0006741668834224087,
            0.0005557672240390371,
            0.0009306096855216978,
            -0.0002588996663724576,
            0.002853458330221678,
            -0.005639242846656404,
            0.04097191552580711,
            -0.07901791868180871,
            -0.0007089488845965168,
            0.0006823126880909087,
            -0.0006862327534216067,
            0.0005859859107654671,
            0.0009498544964047977,
            -0.00027264313967216526
          ],
          [
            0.018710999672543957,
            -0.04019614674298605,
            0.33360493101961847,
            -0.6626850919327849,
            -0.0009235757001760174,
            -0.000378002347040454,
            0.0023217353746432462,
            -0.00020150096472430323,
            0.0005037360777593882,
            -0.0010682194454959284,
            -0.0003051252536382485,
            -0.0013411624566848097,
            4.721237166063021e-05,
            0.000330779712547166,
            0.0011457002304911552,
            0.00023734308018287222,
            -0.0017776946783234,
            0.000422858963057275,
            -0.00012388127238719201,
            0.00016227847812727228,
            -0.00044825863169116497,
            0.0005154548371400093,
            -0.0006054157742637444,
            0.0006512097501973938,
            0.0008587467129380667,
            0.0029398837662691717,
            0.0018459995015248714,
            0.000815825277409446,
            -0.006781920518727459,
            0.0060232155213949725,
            -0.002927212406040765,
            0.0023614252408564896,
            0.005567696386453824,
            -0.00027221844760039004,
            -0.017745536529483942,
            0.0383199566979442,
            -0.3233072450715073,
            0.6436743515494382,
            0.006653773696941003,
            -0.005902244972460371,
            0.002989116626263753,
            -0.0023506499941663,
            -0.005869028091420123,
            0.0004570691051667287,
            -0.019362154870508422,
            0.04089576450536779,
            -0.33664245119533215,
            0.6678834620550878,
            0.006614687587007961,
            -0.006001274112997737,
            0.0030147024788879533,
            -0.0025629192439216896,
            -0.00587127422779154,
            0.0005190043309167536
          ],
          [
            -0.03558321049502034,
            0.07756157423915029,
            -0.6626850919327849,
            1.3260422799852887,
            0.001860828466694379,
            0.0009479691652316282,
            -0.0046549969870908914,
            0.00023986460698797546,
            -0.00042651561962009984,
            0.002033095703478314,
            0.0007089313851180712,
            0.002714648186650481,
            -7.596918804781457e-05,
            -0.0003801656425521465,
            -0.002411590248013306,
            -0.0006329288757468756,
            0.0031305091761643995,
            -0.0012336479767844017,
            0.00010545880742687622,
            -0.00035781014412152067,
            0.001002051619549376,
            -0.0013094787434140614,
            0.001082798630587209,
            -0.0015930224613088597,
            -0.0019204910265207993,
            -0.005547753929325933,
            -0.0033814450115839676,
            -0.0015144546683975905,
            0.014033507773984382,
            -0.01214255531250131,
            0.004491463695112042,
            -0.003177108382704053,
            -0.009989743982375853,
            -0.00040063884941837633,
            0.033713831188485144,
            -0.07394839283381346,
            0.6432626709739893,
            -1.2903350986393871,
            -0.013806128524601006,
            0.011826013495517144,
            -0.004512489677978853,
            0.0031408662576484564,
            0.010512206263093241,
            9.86408041509173e-05,
            0.036791676860781664,
            -0.07878249526964938,
            0.6677304986229067,
            -1.3344944647728276,
            -0.013692411585667374,
            0.01206353830622393,
            -0.004525639096915875,
            0.0035550658428768252,
            0.010444037928261879,
            -2.0194998426881803e-05
          ],
          [
            -5.324560363211502e-05,
            9.533605387497362e-05,
            -0.0009235757001760174,
            0.001860828466694379,
            0.00015583679217949137,
            -7.38441282669704e-06,
            3.100003635535898e-05,
            -1.6737963585671496e-06,
            -4.747203777785498e-05,
            8.677609355128403e-06,
            -6.045717921209078e-06,
            1.0870974337274286e-05,
            6.3953908854273456e-06,
            -4.585828757159378e-05,
            -6.882804558352755e-05,
            -2.5378857818959833e-05,
            -3.230006347252181e-05,
            -4.899701400042399e-05,
            1.4176869298957572e-05,
            1.4192789893969307e-05,
            4.2887570168415355e-05,
            3.105216523597545e-05,
            1.6948928414715747e-05,
            9.930977115634279e-06,
            4.604524140007118e-05,
            -3.530289403908068e-05,
            -2.7065324430727325e-06,
            -8.95221880036291e-06,
            3.673101134206369e-05,
            -3.0399435301678368e-05,
            1.6398864231675166e-06,
            2.312170339784172e-05,
            -1.2960854721341441e-05,
            2.352206025165296e-05,
            4.214494166682535e-05,
            -9.050912194583296e-05,
            0.00074183402248725,
            -0.001419008153283205,
            -5.458442563292996e-05,
            -1.4557972889206086e-05,
            8.313356270535293e-08,
            -1.3559979854063891e-05,
            3.230960253408372e-05,
            -1.7921612345231714e-05,
            -3.920690530769639e-05,
            0.00012723464146660157,
            -0.001271066278490547,
            0.0026435599719928744,
            -3.049212696055173e-05,
            5.4018516681517216e-05,
            1.5762732802993914e-05,
            -2.0062663088252545e-05,
            2.111520133134906e-05,
            2.98573756886844e-05
          ],
          [
            5.828324628330641e-05,
            1.1143031821304536e-05,
            -0.000378002347040454,
            0.0009479691652316282,
            -7.38441282669704e-06,
            0.0003162276463995558,
            -0.00012418064475558046,
            -8.23610014791439e-06,
            -6.155445595900561e-06,
            -0.00020804771862151927,
            -1.0590653265510648e-05,
            1.6753446108154266e-05,
            9.241499753943437e-06,
            6.01852163633602e-05,
            4.617103676838504e-05,
            -1.9926496224143683e-05,
            2.20334494560253e-05,
            -5.3972120415725965e-06,
            2.8981941026752424e-05,
            -9.660979336712353e-07,
            2.706097965373753e-06,
            -5.024133525222734e-06,
            6.232025067621736e-06,
            -5.745982413799958e-06,
            1.2495159569925478e-05,
            -3.122251013070132e-05,
            -5.3108571531895954e-05,
            -5.912969089601037e-05,
            -7.017015547042702e-05,
            4.2095527106381434e-05,
            -1.9431052633839592e-05,
            0.00010044167059778533,
            -7.163633962861145e-07,
            -8.130918205499468e-07,
            -0.00014895903788129147,
            6.789025349223702e-05,
            -0.0004941818250833248,
            0.0008387210378851639,
            7.937284650001558e-06,
            -4.230112303517678e-05,
            7.364469778944728e-05,
            -0.0001397491434413772,
            -7.501543010177258e-05,
            -3.0199130813909387e-05,
            -8.628422208036578e-05,
            -5.204598337793733e-05,
            0.0013455890430827894,
            -0.0031205712743063527,
            0.00013059286505009033,
            -0.00011362037774079604,
            -2.524632489505429e-05,
            -4.392968937020847e-05,
            -7.53690090764173e-05,
            2.7274569132879605e-05
          ],
          [
            1.9885808378975152e-05,
            -0.00025080022121960646,
            0.0023217353746432462,
            -0.0046549969870908914,
            3.100003635535898e-05,
            -0.00012418064475558046,
            0.00107940896505444,
            -5.009947875468788e-05,
            -2.2188114241649306e-06,
            8.476756022866521e-05,
            4.731853454304165e-05,
            8.427546004772457e-06,
            3.9572845131770535e-05,
            -5.470626853268937e-05,
            3.4306363381665897e-05,
            -1.2797587056549755e-05,
            9.050640954206477e-07,
            2.646546325116307e-05,
            3.7846213706925775e-05,
            8.219109677833739e-05,
            5.065483775503595e-05,
            -2.991491483767895e-05,
            -0.00017855374179232548,
            -0.00015305929271942578,
            -9.717056829637608e-05,
            -5.084703358498246e-05,
            -5.3695709514451674e-05,
            8.633799642720793e-06,
            0.00016264002298714328,
            -1.1123004184741883e-05,
            -5.12204871573953e-05,
            0.00011694267626691529,
            0.0001224199634449564,
            -3.2372755566190405e-05,
            -0.0003345068073588797,
            0.0007495423485192901,
            -0.006717484026139864,
            0.01351598688853066,
            -0.0001563065417091554,
            0.00012428471230769832,
            -0.00015551103141880522,
            7.3448644496690085e-06,
            6.297545004063258e-05,
            -8.216007945234107e-05,
            -0.0002455833315026193,
            0.0006291975890389796,
            -0.005832361370764428,
            0.011830625489249295,
            -0.0002058925431885678,
            3.229800201662697e-05,
            9.772350059124439e-05,
            -0.00012952529719224793,
            -7.218362551823572e-05,
            -1.5415862646528524e-05
          ],
          [
            7.659446179144526e-06,
            4.493901990747745e-06,
            -0.00020150096472430323,
            0.00023986460698797546,
            -1.6737963585671496e-06,
            -8.23610014791439e-06,
            -5.009947875468788e-05,
            0.00044358445064359163,
            -0.00011426864359218523,
            -0.00014645205622822616,
            -1.782457801232116e-05,
            -5.6793264115442295e-05,
            -3.961143951238571e-05,
            -4.107254780776256e-05,
            -5.986138020834236e-06,
            6.0529461702793445e-05,
            0.00011483977696110878,
            9.270866083907307e-06,
            2.080699297179145e-05,
            -0.0001249392361762259,
            -9.198647066344821e-05,
            -9.706577781671787e-05,
            3.612734651957899e-05,
            0.00013518517513389986,
            0.0001505708105353972,
            -3.095674111495404e-05,
            9.910297484633523e-06,
            5.268324514887114e-06,
            -3.3010372768641534e-05,
            -6.751272432793497e-05,
            0.00010176203938637912,
            -0.00018575299878596116,
            -2.9655298826661993e-05,
            -2.5800472903458462e-05,
            0.00019015064907518486,
            -0.00043966459764836475,
            0.0041128727856804635,
            -0.008422232066706071,
            -8.091273805436319e-05,
            9.518091598629405e-05,
            6.476896458157745e-06,
            0.00016557680789001478,
            8.128798861679992e-05,
            -0.00014367396395273592,
            -0.0001209478377098693,
            0.00017494005630414635,
            -0.0007794667785071426,
            0.001528853040234874,
            5.620178746807857e-05,
            1.911584465656644e-05,
            -2.776131359954503e-05,
            0.00010704573703097116,
            8.42159276293514e-05,
            1.801405800080912e-05
          ],
          [
            6.749719879834552e-06,
            -0.00017090951624731748,
            0.0005037360777593882,
            -0.00042651561962009984,
            -4.747203777785498e-05,
            -6.155445595900561e-06,
            -2.2188114241649306e-06,
            -0.00011426864359218523,
            0.00039534706581000696,
            2.5268310130634345e-05,
            -3.6477270008786356e-05,
            2.2273759462987956e-05,
            -4.791989125110684e-05,
            3.291802438293076e-05,
            2.3486314219292208e-06,
            6.91620614621664e-06,
            -3.867986712779272e-05,
            1.2010891169690917e-05,
            -6.592252315156875e-05,
            -7.220963197081663e-06,
            -1.835329864574856e-05,
            -3.3291153457246805e-05,
            5.7437833652371824e-06,
            -6.649021597501618e-06,
            -2.4857410179260606e-05,
            4.1142684725253365e-05,
            4.6438475031314555e-05,
            6.71047546404929e-05,
            -1.8865795040325923e-07,
            7.878092545268171e-05,
            -8.891428159026982e-05,
            0.0001152081646909974,
            7.09932066529484e-07,
            1.847952438035086e-05,
            -5.77355883532668e-05,
            -2.9657206627795356e-05,
            0.0007403006594881098,
            -0.00163963377772722,
            6.295419922014415e-05,
            -0.00015872045890209961,
            6.601395722796897e-05,
            -0.00010209987683633878,
            5.316952356174553e-05,
            -7.968384160411142e-05,
            -3.52906999607653e-05,
            0.00022734338007121524,
            -0.0017021118269312245,
            0.003075536578325879,
            -3.110489490274407e-05,
            -3.318391202086799e-05,
            0.00021670443547384006,
            -0.00016631226685469264,
            -9.919843015684757e-06,
            -8.528542163965747e-05
          ],
          [
            4.088229592000147e-06,
            0.00011757626180764394,
            -0.0010682194454959284,
            0.002033095703478314,
            8.677609355128403e-06,
            -0.00020804771862151927,
            8.476756022866521e-05,
            -0.00014645205622822616,
            2.5268310130634345e-05,
            0.0011845082090277217,
            -4.8783624682154166e-05,
            -4.990129093949457e-05,
            -0.0001640122435489089,
            -0.0002025154671984031,
            -0.00014628356070782867,
            -6.10486408963497e-05,
            -6.425957376728799e-05,
            1.536908798645688e-05,
            -9.277649799970667e-05,
            0.00012366665372287355,
            8.733389643824153e-05,
            0.00011752764544658792,
            8.448776523199171e-05,
            1.1953122819909695e-06,
            5.298235026010784e-05,
            -4.845827592682058e-05,
            -0.00013333609586167272,
            -0.00014673878791675147,
            0.00017470627140503463,
            -0.00018001017499819522,
            0.00011246978162830263,
            -0.00014670462755425276,
            -0.0002780018739547956,
            0.00020562717693528565,
            -5.671453022283267e-05,
            0.00034363121574674735,
            -0.0019953895420249013,
            0.0038888993209059168,
            -0.00015837318097896685,
            0.0002724138371532687,
            -0.00021220567496435072,
            0.00021951847376135234,
            0.0003425162085168209,
            -8.248912630386522e-05,
            -1.0180260154490805e-05,
            -5.8261029844254174e-05,
            0.002759610532379766,
            -0.006440999299103736,
            -0.00015770384332684437,
            0.00017675517881020098,
            -0.0004123230629882851,
            0.00039588797796190545,
            0.0002841872191180696,
            -0.00021689264266954572
          ],
          [
            6.018332752561418e-05,
            -9.850772859555652e-07,
            -0.0003051252536382485,
            0.0007089313851180712,
            -6.045717921209078e-06,
            -1.0590653265510648e-05,
            4.731853454304165e-05,
            -1.782457801232116e-05,
            -3.6477270008786356e-05,
            -4.8783624682154166e-05,
            0.00012410836247997122,
            5.4353909655533414e-05,
            9.800395540940493e-05,
            9.041958813467383e-05,
            2.2950221616930345e-05,
            2.0999547804996182e-05,
            3.659461647098445e-05,
            1.6362218333598607e-05,
            -1.3923039503301148e-05,
            3.194911682188305e-05,
            1.6033815093072627e-05,
            2.7650801726113077e-05,
            -1.1809365364372195e-05,
            -5.7944632875428455e-05,
            -4.818231757382175e-05,
            5.699361712568332e-05,
            5.916448847041255e-05,
            9.160601251246822e-05,
            3.09993295870872e-06,
            -2.2885453273052114e-06,
            1.4688181013682266e-05,
            -1.0536125843084751e-05,
            2.725501102126783e-05,
            -5.180546938459258e-05,
            -0.00017434175620217152,
            0.00015509370141361304,
            -0.0002812381708681397,
            0.000243328367098433,
            3.8186431735624834e-05,
            -1.429441214128135e-05,
            -6.253744998183729e-05,
            2.109408481613169e-05,
            -1.4175786123281823e-05,
            5.47066978147247e-06,
            -1.3616522234761908e-05,
            -2.8755720992426535e-06,
            0.00021169926028764163,
            -0.0004242822378778266,
            -1.110804221032193e-05,
            1.1539498467719042e-05,
            1.5452772140195597e-05,
            -3.260204518145025e-05,
            -0.0001266298977816774,
            0.00010750276794449984
          ],
          [
            1.827904092174079e-05,
            0.00010968404948933548,
            -0.0013411624566848097,
            0.002714648186650481,
            1.0870974337274286e-05,
            1.6753446108154266e-05,
            8.427546004772457e-06,
            -5.6793264115442295e-05,
            2.2273759462987956e-05,
            -4.990129093949457e-05,
            5.4353909655533414e-05,
            0.0004987512678481593,
            0.00045993622988275176,
            0.0004908214029273733,
            -0.00017867584575021958,
            -0.00019808520997147366,
            -0.00023776227848604676,
            -5.402458842167247e-05,
            -6.089021281221874e-05,
            0.00011204132181115694,
            3.241032833858532e-05,
            7.485008084797464e-05,
            9.069585761591799e-05,
            -1.4759741284345202e-05,
            1.3965281292843443e-06,
            -2.002315202236706e-05,
            6.2970108115241046e-06,
            -2.3051046262575263e-05,
            -2.34713457375946e-06,
            -8.045817243368693e-06,
            4.803964882997642e-05,
            -5.136154587841396e-05,
            -5.341993259507191e-05,
            3.579025675786804e-05,
            -0.00014542101334142488,
            0.00013855405792084443,
            -0.00011135453623306393,
            0.00019921691452700236,
            0.00018442719844033985,
            -7.203755110478877e-05,
            -0.0001416807775663995,
            0.00011956331658162988,
            1.9099191517487383e-05,
            -4.98404774996447e-05,
            8.071876102843048e-05,
            -0.0003007540464621879,
            0.0019082023742185514,
            -0.0035245009825130855,
            0.00011509427688284434,
            -7.305724879424333e-05,
            1.1943093805740659e-05,
            2.0071229315417727e-05,
            -0.00015767547899501037,
            0.0001408636653861254
          ],
          [
            4.460805218369823e-05,
            -3.0493934987239244e-05,
            4.721237166063021e-05,
            -7.596918804781457e-05,
            6.3953908854273456e-06,
            9.241499753943437e-06,
            3.9572845131770535e-05,
            -3.961143951238571e-05,
            -4.791989125110684e-05,
            -0.0001640122435489089,
            9.800395540940493e-05,
            0.00045993622988275176,
            0.000887655249679429,
            0.0008000763840528536,
            -0.000134955130172212,
            -0.0003618504225036766,
            -0.000362371516493482,
            -2.7834896769161833e-05,
            -1.152042838349938e-05,
            7.148875780013676e-05,
            -1.9649485686728856e-05,
            -2.3873623318206206e-05,
            -3.0070132211089436e-05,
            -7.499842988046962e-05,
            -4.8520827237914e-05,
            6.524639655133514e-05,
            6.771124900901157e-05,
            6.849244589749325e-05,
            -0.00012718718400435712,
            4.660668156961847e-05,
            -8.935399939901047e-05,
            0.00015389893240939267,
            9.972831188442686e-05,
            -1.7272594171812988e-05,
            -0.00014020675302407518,
            0.00022346690255360468,
            -0.0009953500272203214,
            0.0018262222960681918,
            0.00025970656429556444,
            -0.00011549731581739618,
            1.8263234018665074e-05,
            -7.98746603193388e-05,
            -9.12047536863936e-05,
            -2.630478556015511e-05,
            5.62730885049647e-05,
            -0.000327198204414603,
            0.0024257723971123626,
            -0.004752792857549571,
            0.00026038513093146415,
            -0.00013085506006831684,
            0.00020864242806108597,
            -0.00029547465129969907,
            -0.00042648584946778896,
            0.0003481513436001142
          ],
          [
            7.927774502216863e-05,
            -0.00015978563627775598,
            0.000330779712547166,
            -0.0003801656425521465,
            -4.585828757159378e-05,
            6.01852163633602e-05,
            -5.470626853268937e-05,
            -4.107254780776256e-05,
            3.291802438293076e-05,
            -0.0002025154671984031,
            9.041958813467383e-05,
            0.0004908214029273733,
            0.0008000763840528536,
            0.0012833632944523514,
            -0.0001347949083719691,
            -0.0003705050227409897,
            -0.0005577612141873855,
            6.484486811777786e-08,
            2.2400973468054032e-05,
            1.2796382217605484e-05,
            -0.00014551460809779376,
            -7.83373157925859e-05,
            7.878467276163881e-05,
            6.249785953302156e-05,
            -1.2833211727125113e-05,
            6.396651060474474e-05,
            -1.8356461645970632e-05,
            6.705435324674378e-06,
            -0.0001317790528284977,
            0.00010369492870104314,
            -0.0002480813137314248,
            0.0002295766496862574,
            0.0001407695048277605,
            -2.3109102207707638e-05,
            -1.5621221209311368e-05,
            -5.064875625500146e-05,
            0.0004317039484408485,
            -0.0006473289967691004,
            0.00030744629864097464,
            -0.0002242221684578379,
            0.00018584847681160473,
            -0.00013912088842260286,
            -8.296807208310963e-05,
            -0.0001016275077259273,
            -1.484851130521812e-05,
            -0.0001549145050050447,
            0.001926395790824769,
            -0.00415635814278436,
            0.0003220619853462793,
            -0.00018881121860179318,
            0.0003154374149733743,
            -0.0003486538273875865,
            -0.0003839262005400037,
            0.00022506750670023406
          ],
          [
            4.545363065821161e-05,
            -9.531731126609765e-05,
            0.0011457002304911552,
            -0.002411590248013306,
            -6.882804558352755e-05,
            4.617103676838504e-05,
            3.4306363381665897e-05,
            -5.986138020834236e-06,
            2.3486314219292208e-06,
            -0.00014628356070782867,
            2.2950221616930345e-05,
            -0.00017867584575021958,
            -0.000134955130172212,
            -0.0001347949083719691,
            0.00046753791261581925,
            0.0003896581473023385,
            0.00045156267401699854,
            8.068743228562282e-05,
            -2.3654702138408427e-06,
            0.00010724691480963746,
            0.00012520843119084656,
            0.0001235691643524028,
            0.0001309610881799767,
            0.00011672021961416144,
            6.068617965055446e-05,
            2.725696847802737e-06,
            -3.7314862344530245e-05,
            4.0990064016384145e-05,
            -3.353623381964197e-05,
            2.7041968071144888e-05,
            -5.527229137163698e-05,
            7.847198319599619e-05,
            6.880117845658868e-05,
            -4.949080367488276e-05,
            -0.00015126167883951745,
            0.0001638686819628543,
            -0.001982028550074548,
            0.004151387846536498,
            -0.00015189829700743913,
            0.00011516799229177131,
            0.00015276486149141662,
            -0.00015897995279260134,
            -8.117225413771154e-05,
            5.3099673234273344e-05,
            -0.00011199512323919561,
            0.00016798173535853328,
            -0.0019707598417052696,
            0.004217154343744822,
            7.433525832422279e-06,
            -3.420948083882574e-05,
            0.00017874967244874715,
            -0.000263969024461668,
            -5.324900449975284e-06,
            -6.0036145849067245e-05
          ],
          [
            -1.7662291726345352e-05,
            1.0198362916694051e-05,
            0.00023734308018287222,
            -0.0006329288757468756,
            -2.5378857818959833e-05,
            -1.9926496224143683e-05,
            -1.2797587056549755e-05,
            6.0529461702793445e-05,
            6.91620614621664e-06,
            -6.10486408963497e-05,
            2.0999547804996182e-05,
            -0.00019808520997147366,
            -0.0003618504225036766,
            -0.0003705050227409897,
            0.0003896581473023385,
            0.0007868443198958134,
            0.0006971588558271368,
            9.494317329322463e-05,
            -5.834050429899597e-05,
            4.337093849361874e-05,
            0.00015145490902886174,
            0.0001388244380602406,
            0.0001728181394641866,
            0.00010040830784801266,
            4.850172217309936e-05,
            1.56388045013688e-05,
            -3.380830952093465e-05,
            1.9869016205115655e-05,
            5.575625137867615e-05,
            -1.004175689550943e-05,
            -5.11260256840393e-05,
            1.5254963883728489e-05,
            2.9305542679033423e-05,
            -5.884731339413418e-05,
            -0.00018199280102383192,
            6.280893423168836e-05,
            -0.0003643326894457885,
            0.0007185830796611814,
            -0.00014803320164124303,
            -1.8989813422982312e-06,
            7.473655861304784e-05,
            -6.47848542149507e-05,
            1.851131848747273e-05,
            -1.5642763146960214e-05,
            -3.404830243539712e-05,
            0.00017787716893457076,
            -0.0009631015446237028,
            0.0019551455398451345,
            -9.580638529211058e-05,
            1.2083123331504996e-05,
            0.00014131826329930334,
            -0.00012884386983877242,
            0.00022075487596571043,
            -0.00014322712525023954
          ],
          [
            -0.00013996416275161545,
            0.0003302325423542999,
            -0.0017776946783234,
            0.0031305091761643995,
            -3.230006347252181e-05,
            2.20334494560253e-05,
            9.050640954206477e-07,
            0.00011483977696110878,
            -3.867986712779272e-05,
            -6.425957376728799e-05,
            3.659461647098445e-05,
            -0.00023776227848604676,
            -0.000362371516493482,
            -0.0005577612141873855,
            0.00045156267401699854,
            0.0006971588558271368,
            0.0010794562045694388,
            0.0001041124119193775,
            4.346808741043304e-05,
            5.1705022549232826e-05,
            0.00019029125691198006,
            0.00010896817811766003,
            5.529033063187483e-05,
            -4.955529766234129e-07,
            2.5616633629415467e-05,
            0.0001005690318468268,
            4.948808707959085e-05,
            0.00012201405130423537,
            -8.337005765570743e-06,
            1.3024634724814103e-05,
            -1.827721550861602e-05,
            6.720331489644345e-05,
            6.69846707384696e-05,
            -0.00019130092310012302,
            8.263919998143227e-05,
            -0.0005071063273719576,
            0.004360017953956832,
            -0.0088520115183644,
            -0.00020621870490518819,
            0.00011803295292606345,
            0.00016448760984473032,
            -0.00016335297597775067,
            -4.090421426479749e-05,
            9.179181052377746e-05,
            0.00012831551155390595,
            -0.0002557721690852018,
            0.0016856814958789352,
            -0.0029999937856747282,
            -1.9184218927152314e-05,
            -5.602985126636964e-05,
            0.00010558206641157918,
            -0.00015597188959272511,
            7.304264454108714e-05,
            -1.3643992973570173e-05
          ],
          [
            -4.7464846203913566e-05,
            2.7700215871309735e-05,
            0.000422858963057275,
            -0.0012336479767844017,
            -4.899701400042399e-05,
            -5.3972120415725965e-06,
            2.646546325116307e-05,
            9.270866083907307e-06,
            1.2010891169690917e-05,
            1.536908798645688e-05,
            1.6362218333598607e-05,
            -5.402458842167247e-05,
            -2.7834896769161833e-05,
            6.484486811777786e-08,
            8.068743228562282e-05,
            9.494317329322463e-05,
            0.0001041124119193775,
            0.0003860013675207757,
            0.0003401715322456809,
            -1.5381902859327334e-05,
            1.7055798726527564e-05,
            5.9410589894541155e-05,
            1.1098756760179797e-05,
            -5.016091579806192e-05,
            -0.00011187404659375852,
            -5.945121105747818e-06,
            -2.9073652425947276e-05,
            3.686403718353947e-05,
            3.207702298471409e-05,
            -1.925322695369813e-05,
            5.207114615539225e-05,
            -8.932728381521382e-05,
            -0.0001105824289231165,
            5.1216795169314616e-05,
            0.000237219041602696,
            -0.00043004246570274053,
            0.002783792993649313,
            -0.00508742490954295,
            1.3154728288874296e-05,
            3.955607630346418e-05,
            -0.00012754613566517183,
            0.00018131723500931698,
            0.00018568547130145207,
            -0.00014107989383216747,
            0.0003050077227952304,
            -0.0004843747497897996,
            0.0030852251564185106,
            -0.005659113004120754,
            -3.265405069488188e-05,
            2.2841730576514704e-05,
            -0.00041570772074836553,
            0.0004151628129972954,
            0.0002398590103274219,
            -0.00028636178526664083
          ],
          [
            -2.6180496782555302e-05,
            5.085833471714123e-05,
            -0.00012388127238719201,
            0.00010545880742687622,
            1.4176869298957572e-05,
            2.8981941026752424e-05,
            3.7846213706925775e-05,
            2.080699297179145e-05,
            -6.592252315156875e-05,
            -9.277649799970667e-05,
            -1.3923039503301148e-05,
            -6.089021281221874e-05,
            -1.152042838349938e-05,
            2.2400973468054032e-05,
            -2.3654702138408427e-06,
            -5.834050429899597e-05,
            4.346808741043304e-05,
            0.0003401715322456809,
            0.00136171511502309,
            -8.154220484109045e-05,
            -6.585164997700309e-05,
            -0.00014288029450342885,
            -0.00018061359044461552,
            -0.00014898853086648314,
            -0.00021971675414057747,
            0.00015957465485194966,
            0.00015036283898417642,
            0.00018594818517377867,
            0.0001367102524244325,
            -4.842619743030329e-06,
            -7.742798840919991e-05,
            0.00022539624555536916,
            -0.00014138568854762525,
            0.00010809893610264175,
            0.0005218437296704342,
            -0.0007600278246601197,
            0.00495521474340584,
            -0.009703630856691002,
            -2.3340598845554698e-05,
            3.991184668370499e-05,
            8.348165549671948e-05,
            -8.794310485288574e-05,
            0.0001929187611968346,
            -0.00033812522291617076,
            0.00019059260997847003,
            -0.0003580431936056614,
            0.0018119368840803754,
            -0.003278515255795563,
            -9.370054482007e-05,
            1.799077301902916e-05,
            -0.00013368636640826367,
            4.4699374971183146e-05,
            0.0002793779584800664,
            -0.0003754565846856517
          ],
          [
            -3.126444463285022e-05,
            -3.306649866800551e-05,
            0.00016227847812727228,
            -0.00035781014412152067,
            1.4192789893969307e-05,
            -9.660979336712353e-07,
            8.219109677833739e-05,
            -0.0001249392361762259,
            -7.220963197081663e-06,
            0.00012366665372287355,
            3.194911682188305e-05,
            0.00011204132181115694,
            7.148875780013676e-05,
            1.2796382217605484e-05,
            0.00010724691480963746,
            4.337093849361874e-05,
            5.1705022549232826e-05,
            -1.5381902859327334e-05,
            -8.154220484109045e-05,
            0.0010296476537737878,
            0.0008683093254129623,
            0.0008662158827603106,
            0.00010708584448029045,
            0.0001286071514554061,
            0.00012835697246899985,
            -0.00017754457261551096,
            -0.0002159771037324009,
            -0.00019380554953918696,
            3.515467649404979e-05,
            -5.6337077361454725e-05,
            6.579992754742053e-05,
            -6.400610528580716e-05,
            -0.0001375031417975587,
            0.00010659860539696526,
            -0.00039412815598871017,
            0.0011390313069549328,
            -0.008069763340913068,
            0.015785283250219797,
            -0.0001893409546550034,
            0.0001889314410531807,
            3.1224239994905674e-05,
            -0.00016554727727636736,
            0.00018420206449991253,
            -2.165976258784273e-05,
            0.0003068925733251593,
            -0.0003971014346943794,
            0.0024588774368574243,
            -0.0043678163632634125,
            -3.2270031176837446e-05,
            -2.9827156026840015e-05,
            -0.00026730050418490763,
            0.00021280999520782522,
            0.00017491230638294614,
            -0.00010284435634217993
          ],
          [
            -0.00010334324904167589,
            2.5468250668990475e-05,
            -0.00044825863169116497,
            0.001002051619549376,
            4.2887570168415355e-05,
            2.706097965373753e-06,
            5.065483775503595e-05,
            -9.198647066344821e-05,
            -1.835329864574856e-05,
            8.733389643824153e-05,
            1.6033815093072627e-05,
            3.241032833858532e-05,
            -1.9649485686728856e-05,
            -0.00014551460809779376,
            0.00012520843119084656,
            0.00015145490902886174,
            0.00019029125691198006,
            1.7055798726527564e-05,
            -6.585164997700309e-05,
            0.0008683093254129623,
            0.0010786496598048023,
            0.0009353705512440678,
            3.805420228332801e-05,
            -6.373342088503939e-06,
            4.209156504765631e-05,
            -9.825524096603159e-05,
            -9.752903008735826e-05,
            -8.874527498017252e-05,
            8.340714295347167e-05,
            -1.9937022710841084e-05,
            -2.9578405318003716e-05,
            3.267595840986484e-05,
            -9.33619509836118e-05,
            1.0678622713475411e-05,
            -0.0003491954468288002,
            0.0010458588761286514,
            -0.007034905792339298,
            0.013436441958327269,
            -0.00021203672057720094,
            9.439434707868332e-05,
            3.5177306922128716e-05,
            -0.00024668656107174687,
            0.00010205391962609101,
            0.00012757436868292602,
            0.00035126371184271475,
            -0.0002421051995389425,
            0.0013941165408676412,
            -0.00246075025631634,
            -1.1670815567289574e-05,
            -0.00013316299986191742,
            -0.0002852759256922288,
            0.0002362316780043745,
            0.00018375665985034928,
            -9.95069084171824e-05
          ],
          [
            -2.847221638219221e-05,
            -5.294338269798837e-05,
            0.0005154548371400093,
            -0.0013094787434140614,
            3.105216523597545e-05,
            -5.024133525222734e-06,
            -2.991491483767895e-05,
            -9.706577781671787e-05,
            -3.3291153457246805e-05,
            0.00011752764544658792,
            2.7650801726113077e-05,
            7.485008084797464e-05,
            -2.3873623318206206e-05,
            -7.83373157925859e-05,
            0.0001235691643524028,
            0.0001388244380602406,
            0.00010896817811766003,
            5.9410589894541155e-05,
            -0.00014288029450342885,
            0.0008662158827603106,
            0.0009353705512440678,
            0.0011611303238203306,
            0.00013830675182059958,
            3.0337033067131818e-05,
            -1.8582217243097696e-05,
            -0.0001527533662331388,
            -0.00013962066525767712,
            -0.00015285645255308847,
            0.0001553679922908213,
            -0.0001274203410303345,
            0.00010741179596823177,
            -0.0002620300109885649,
            -0.0002047594120898007,
            0.00010816206963686078,
            -0.00024682129887501137,
            0.0007243944799563762,
            -0.004751916880310977,
            0.009286132833117225,
            -0.0002742366720785347,
            0.0002347630600905197,
            -2.1301351574375957e-05,
            4.600085015299237e-06,
            0.0001861099082457604,
            4.8928261754321224e-05,
            0.0003088947536807656,
            -0.0001910353795144973,
            -0.00021042344002643125,
            0.0015343059730969807,
            -7.94144677457385e-05,
            5.296453638290039e-05,
            -0.0005279488432069026,
            0.0005604612068429529,
            0.0003282347746861237,
            -0.00020960200179035473
          ],
          [
            3.888605447038924e-05,
            4.5149646578876626e-05,
            -0.0006054157742637444,
            0.001082798630587209,
            1.6948928414715747e-05,
            6.232025067621736e-06,
            -0.00017855374179232548,
            3.612734651957899e-05,
            5.7437833652371824e-06,
            8.448776523199171e-05,
            -1.1809365364372195e-05,
            9.069585761591799e-05,
            -3.0070132211089436e-05,
            7.878467276163881e-05,
            0.0001309610881799767,
            0.0001728181394641866,
            5.529033063187483e-05,
            1.1098756760179797e-05,
            -0.00018061359044461552,
            0.00010708584448029045,
            3.805420228332801e-05,
            0.00013830675182059958,
            0.0022579273440471712,
            0.00211915389488093,
            0.0020715151218498214,
            -0.0002614007576464206,
            -0.00012913044459927933,
            -0.0002054808089321819,
            4.166725617250148e-05,
            -0.00022640464098864737,
            0.00016597765071650183,
            -0.00024378125881627163,
            -0.00032457546425621937,
            0.00039072391038689255,
            -2.9185825684259638e-05,
            -0.00010817366314710634,
            -0.002460898681074335,
            0.006572769334343081,
            -0.0002790185217597577,
            0.0003990960481288409,
            -0.00018040969851757503,
            0.0003687377040899452,
            0.0002210136906385561,
            -0.00041832019746229567,
            0.0001953774916275773,
            -0.00012459052320614974,
            0.0015724372658571916,
            -0.0029246665741400448,
            -0.00024255520917017124,
            0.000298158381020888,
            1.1163255254034206e-05,
            0.00020345330760744465,
            0.0002277814059093822,
            -0.000300918015893652
          ],
          [
            2.3520828667111728e-05,
            -3.303400381268439e-05,
            0.0006512097501973938,
            -0.0015930224613088597,
            9.930977115634279e-06,
            -5.745982413799958e-06,
            -0.00015305929271942578,
            0.00013518517513389986,
            -6.649021597501618e-06,
            1.1953122819909695e-06,
            -5.7944632875428455e-05,
            -1.4759741284345202e-05,
            -7.499842988046962e-05,
            6.249785953302156e-05,
            0.00011672021961416144,
            0.00010040830784801266,
            -4.955529766234129e-07,
            -5.016091579806192e-05,
            -0.00014898853086648314,
            0.0001286071514554061,
            -6.373342088503939e-06,
            3.0337033067131818e-05,
            0.00211915389488093,
            0.0025174683998763197,
            0.002417005348436575,
            -0.0002702223910501033,
            -0.00017151849865035674,
            -0.00024780651225541023,
            -9.997250087080426e-05,
            -0.000120082581921286,
            6.185617162783488e-05,
            -7.630053066025058e-05,
            -0.0002187920492407561,
            0.0003680416734539877,
            4.260497336990983e-05,
            -0.00011821675587399813,
            -0.0035070868253963584,
            0.008952762935688835,
            -0.00030745315260113134,
            0.00025443765303006095,
            0.0001600468848259888,
            5.2432713650461265e-05,
            8.287113614632293e-05,
            -0.0003688163596390592,
            0.0001401335699539203,
            0.00011488273516955524,
            -0.0013981314918399769,
            0.0033491652276060584,
            -0.0001629760174793376,
            0.0001610855595149167,
            0.00010446803382922862,
            6.902187525739838e-05,
            2.6278649850787573e-05,
            -0.00015920520292608099
          ],
          [
            3.762396053896745e-05,
            -5.811494745870133e-05,
            0.0008587467129380667,
            -0.0019204910265207993,
            4.604524140007118e-05,
            1.2495159569925478e-05,
            -9.717056829637608e-05,
            0.0001505708105353972,
            -2.4857410179260606e-05,
            5.298235026010784e-05,
            -4.818231757382175e-05,
            1.3965281292843443e-06,
            -4.8520827237914e-05,
            -1.2833211727125113e-05,
            6.068617965055446e-05,
            4.850172217309936e-05,
            2.5616633629415467e-05,
            -0.00011187404659375852,
            -0.00021971675414057747,
            0.00012835697246899985,
            4.209156504765631e-05,
            -1.8582217243097696e-05,
            0.0020715151218498214,
            0.002417005348436575,
            0.0025908254622195133,
            -0.00031731879749719776,
            -0.00015921196679599542,
            -0.00032816004403179555,
            -0.00018649676437391233,
            -0.00010725546509958702,
            -7.546709666791779e-06,
            6.292093135840223e-05,
            -0.00012287315244065929,
            0.0003207320855189952,
            -0.00023349108458252252,
            0.0003252968273896415,
            -0.006252531516332937,
            0.014046759677123644,
            -0.0001932634742122787,
            0.00020573257157329087,
            0.00017536697124313354,
            -7.346188142537093e-05,
            5.498342471452776e-05,
            -0.00034892041757273866,
            0.00015499814331839705,
            0.0001386462562178456,
            -0.0014145845348361836,
            0.0031973824344754603,
            -7.420047618201461e-05,
            0.00011949411149946121,
            0.00022974469331915427,
            -7.863044006616471e-05,
            -0.00011515999527436839,
            -3.9780450325379744e-05
          ],
          [
            0.00016679265304628954,
            -0.0003502006493715297,
            0.0029398837662691717,
            -0.005547753929325933,
            -3.530289403908068e-05,
            -3.122251013070132e-05,
            -5.084703358498246e-05,
            -3.095674111495404e-05,
            4.1142684725253365e-05,
            -4.845827592682058e-05,
            5.699361712568332e-05,
            -2.002315202236706e-05,
            6.524639655133514e-05,
            6.396651060474474e-05,
            2.725696847802737e-06,
            1.56388045013688e-05,
            0.0001005690318468268,
            -5.945121105747818e-06,
            0.00015957465485194966,
            -0.00017754457261551096,
            -9.825524096603159e-05,
            -0.0001527533662331388,
            -0.0002614007576464206,
            -0.0002702223910501033,
            -0.00031731879749719776,
            0.0007882327848035579,
            0.0005998186230436059,
            0.0005952968981863552,
            2.7154782846389684e-05,
            0.00011974387225784059,
            -0.00015098167884500425,
            0.0002320250514693273,
            3.4412623562828565e-05,
            -7.320916552851187e-05,
            0.00019312401944090676,
            -0.0003675342585990607,
            0.0024939089934620743,
            -0.005369138579672735,
            0.00013734649058142568,
            -0.00022495798928850007,
            0.00021777546321358052,
            -0.0002941153241214557,
            -0.00027512867494707027,
            9.801658402893096e-05,
            -0.00044481094368732774,
            0.0006675374165423126,
            -0.004297172379828243,
            0.007657510621388337,
            8.047948472120602e-05,
            -0.00016708547274804666,
            0.00017679568968567548,
            -0.00027023257123081,
            -0.0002445732032886498,
            0.00012334254167263852
          ],
          [
            8.030667865446962e-05,
            -0.00020956130762980583,
            0.0018459995015248714,
            -0.0033814450115839676,
            -2.7065324430727325e-06,
            -5.3108571531895954e-05,
            -5.3695709514451674e-05,
            9.910297484633523e-06,
            4.6438475031314555e-05,
            -0.00013333609586167272,
            5.916448847041255e-05,
            6.2970108115241046e-06,
            6.771124900901157e-05,
            -1.8356461645970632e-05,
            -3.7314862344530245e-05,
            -3.380830952093465e-05,
            4.948808707959085e-05,
            -2.9073652425947276e-05,
            0.00015036283898417642,
            -0.0002159771037324009,
            -9.752903008735826e-05,
            -0.00013962066525767712,
            -0.00012913044459927933,
            -0.00017151849865035674,
            -0.00015921196679599542,
            0.0005998186230436059,
            0.0008656876742181881,
            0.0006954725864806521,
            7.249789708942367e-05,
            -1.2794067122799471e-06,
            1.576589771345155e-05,
            6.898599058998403e-05,
            -5.821079355392682e-06,
            -5.208306034899071e-05,
            0.0004966241729195285,
            -0.001145412371035243,
            0.007879639664527347,
            -0.015873081343151303,
            0.0001878041065742172,
            -0.00014107322264400747,
            -9.581365111808334e-06,
            -6.331103981532734e-05,
            -0.00026367773053157873,
            -6.838306531285604e-06,
            -4.100817051282475e-05,
            0.0002273211496063882,
            -0.002645124564621116,
            0.00521870993270191,
            5.100994275337829e-05,
            -8.277621261477576e-05,
            -3.5466432627916654e-06,
            -2.77423081500097e-05,
            -0.00031795821702681245,
            0.000137863958602608
          ],
          [
            -5.539628703427318e-05,
            -5.654746787813845e-05,
            0.000815825277409446,
            -0.0015144546683975905,
            -8.95221880036291e-06,
            -5.912969089601037e-05,
            8.633799642720793e-06,
            5.268324514887114e-06,
            6.71047546404929e-05,
            -0.00014673878791675147,
            9.160601251246822e-05,
            -2.3051046262575263e-05,
            6.849244589749325e-05,
            6.705435324674378e-06,
            4.0990064016384145e-05,
            1.9869016205115655e-05,
            0.00012201405130423537,
            3.686403718353947e-05,
            0.00018594818517377867,
            -0.00019380554953918696,
            -8.874527498017252e-05,
            -0.00015285645255308847,
            -0.0002054808089321819,
            -0.00024780651225541023,
            -0.00032816004403179555,
            0.0005952968981863552,
            0.0006954725864806521,
            0.0008738845436890162,
            0.00011231497348334054,
            2.8179100117539824e-05,
            4.970065160488534e-05,
            3.2817987138177834e-05,
            -9.444294898679349e-05,
            -1.2591470736880826e-05,
            0.0006301716198635878,
            -0.0012132880087889065,
            0.008658718038562673,
            -0.017266294159490908,
            2.1623054052002463e-05,
            -9.178422276255971e-05,
            5.7312982297618364e-05,
            -0.00013040857918609333,
            -0.0001546506698108513,
            -2.8223472623828627e-05,
            -2.9444237809644116e-05,
            0.000257852078972264,
            -0.0028981149822264766,
            0.005778895051656551,
            5.328383444941211e-05,
            -9.622789155581515e-05,
            -1.821453472986471e-05,
            -3.416830469074548e-05,
            -0.00022160096868379387,
            7.956461219487125e-06
          ],
          [
            -0.00034705851227196955,
            0.0007336739497173771,
            -0.006781920518727459,
            0.014033507773984382,
            3.673101134206369e-05,
            -7.017015547042702e-05,
            0.00016264002298714328,
            -3.3010372768641534e-05,
            -1.8865795040325923e-07,
            0.00017470627140503463,
            3.09993295870872e-06,
            -2.34713457375946e-06,
            -0.00012718718400435712,
            -0.0001317790528284977,
            -3.353623381964197e-05,
            5.575625137867615e-05,
            -8.337005765570743e-06,
            3.207702298471409e-05,
            0.0001367102524244325,
            3.515467649404979e-05,
            8.340714295347167e-05,
            0.0001553679922908213,
            4.166725617250148e-05,
            -9.997250087080426e-05,
            -0.00018649676437391233,
            2.7154782846389684e-05,
            7.249789708942367e-05,
            0.00011231497348334054,
            0.0014484169679374384,
            -0.0010273302240176902,
            0.0002978305284704604,
            -0.00043192683693378547,
            -0.000850980550874722,
            0.00033737191394093806,
            0.00037900987445514775,
            -0.0007914321605432431,
            0.007325305681618802,
            -0.015166302340260063,
            -0.0014041251678395539,
            0.0010412436782117613,
            -0.0003347351884483251,
            0.00043005741014702807,
            0.0008631612149866131,
            -0.0003468066817827614,
            0.00034401366832977314,
            -0.0007248063454674931,
            0.006543331555975645,
            -0.01351734221062961,
            -0.0014244146820169032,
            0.0010483533133488652,
            -0.0003339650448086806,
            0.0004193467226693893,
            0.0008655054824624182,
            -0.00035250223700879083
          ],
          [
            0.0002671521509234239,
            -0.0006910486892330847,
            0.0060232155213949725,
            -0.01214255531250131,
            -3.0399435301678368e-05,
            4.2095527106381434e-05,
            -1.1123004184741883e-05,
            -6.751272432793497e-05,
            7.878092545268171e-05,
            -0.00018001017499819522,
            -2.2885453273052114e-06,
            -8.045817243368693e-06,
            4.660668156961847e-05,
            0.00010369492870104314,
            2.7041968071144888e-05,
            -1.004175689550943e-05,
            1.3024634724814103e-05,
            -1.925322695369813e-05,
            -4.842619743030329e-06,
            -5.6337077361454725e-05,
            -1.9937022710841084e-05,
            -0.0001274203410303345,
            -0.00022640464098864737,
            -0.000120082581921286,
            -0.00010725546509958702,
            0.00011974387225784059,
            -1.2794067122799471e-06,
            2.8179100117539824e-05,
            -0.0010273302240176902,
            0.0010676706759527946,
            -0.0003497122866382771,
            0.0004986499916679096,
            0.0007634199357901102,
            -0.0003587295785980204,
            -0.0002366004565752083,
            0.0006697357374961425,
            -0.005818810282662937,
            0.011744273002787518,
            0.0010151288865461166,
            -0.0010792952325768658,
            0.000364988178173774,
            -0.00048115108876597436,
            -0.0007837245212539742,
            0.00038332545234852843,
            -0.0002723042108193033,
            0.0006904363098225589,
            -0.005926187988605623,
            0.011942419069192408,
            0.0010101498063069363,
            -0.0010776107127486785,
            0.000381658815351664,
            -0.0004887299388244373,
            -0.0007626565608803562,
            0.0003423426193191589
          ],
          [
            -0.0003029064488202958,
            0.0006540170214128542,
            -0.002927212406040765,
            0.004491463695112042,
            1.6398864231675166e-06,
            -1.9431052633839592e-05,
            -5.12204871573953e-05,
            0.00010176203938637912,
            -8.891428159026982e-05,
            0.00011246978162830263,
            1.4688181013682266e-05,
            4.803964882997642e-05,
            -8.935399939901047e-05,
            -0.0002480813137314248,
            -5.527229137163698e-05,
            -5.11260256840393e-05,
            -1.827721550861602e-05,
            5.207114615539225e-05,
            -7.742798840919991e-05,
            6.579992754742053e-05,
            -2.9578405318003716e-05,
            0.00010741179596823177,
            0.00016597765071650183,
            6.185617162783488e-05,
            -7.546709666791779e-06,
            -0.00015098167884500425,
            1.576589771345155e-05,
            4.970065160488534e-05,
            0.0002978305284704604,
            -0.0003497122866382771,
            0.0010568870323250021,
            -0.001079718707823486,
            -0.0008105793168395199,
            0.00046557376216427093,
            0.00029905579259976485,
            -0.0006722453121958128,
            0.002792441686195514,
            -0.004105059982955791,
            -0.0002630456777166431,
            0.000362644619214959,
            -0.001084497124937313,
            0.001083911119809143,
            0.000807570814833892,
            -0.0005114367792694835,
            0.0003205051462141405,
            -0.0006823120130608503,
            0.0030899924101989774,
            -0.004810649314013649,
            -0.0002841059415076546,
            0.00036840729552490436,
            -0.0010537373768180354,
            0.0010409351615750194,
            0.0007672150040049397,
            -0.0004409062069340468
          ],
          [
            0.00024930548768558784,
            -0.0005505675447252654,
            0.0023614252408564896,
            -0.003177108382704053,
            2.312170339784172e-05,
            0.00010044167059778533,
            0.00011694267626691529,
            -0.00018575299878596116,
            0.0001152081646909974,
            -0.00014670462755425276,
            -1.0536125843084751e-05,
            -5.136154587841396e-05,
            0.00015389893240939267,
            0.0002295766496862574,
            7.847198319599619e-05,
            1.5254963883728489e-05,
            6.720331489644345e-05,
            -8.932728381521382e-05,
            0.00022539624555536916,
            -6.400610528580716e-05,
            3.267595840986484e-05,
            -0.0002620300109885649,
            -0.00024378125881627163,
            -7.630053066025058e-05,
            6.292093135840223e-05,
            0.0002320250514693273,
            6.898599058998403e-05,
            3.2817987138177834e-05,
            -0.00043192683693378547,
            0.0004986499916679096,
            -0.001079718707823486,
            0.0014664217806691952,
            0.0008022795868432545,
            -0.00044068220434136546,
            -0.0002635447503770329,
            0.0006020968645007961,
            -0.0026777562902532345,
            0.0037506937585277587,
            0.00038147556178294996,
            -0.0005317261076342916,
            0.0011407832879654798,
            -0.0014634539691768672,
            -0.000833918485041169,
            0.0004646098647141891,
            -0.00029482527446082936,
            0.0005807679740474383,
            -0.002323488193222734,
            0.003007363663698276,
            0.00041168363600627145,
            -0.0005461242725002376,
            0.0011479298802449154,
            -0.0014447807013698425,
            -0.0008387174831217977,
            0.000456841651505531
          ],
          [
            0.000473398141605829,
            -0.0008994519836102535,
            0.005567696386453824,
            -0.009989743982375853,
            -1.2960854721341441e-05,
            -7.163633962861145e-07,
            0.0001224199634449564,
            -2.9655298826661993e-05,
            7.09932066529484e-07,
            -0.0002780018739547956,
            2.725501102126783e-05,
            -5.341993259507191e-05,
            9.972831188442686e-05,
            0.0001407695048277605,
            6.880117845658868e-05,
            2.9305542679033423e-05,
            6.69846707384696e-05,
            -0.0001105824289231165,
            -0.00014138568854762525,
            -0.0001375031417975587,
            -9.33619509836118e-05,
            -0.0002047594120898007,
            -0.00032457546425621937,
            -0.0002187920492407561,
            -0.00012287315244065929,
            3.4412623562828565e-05,
            -5.821079355392682e-06,
            -9.444294898679349e-05,
            -0.000850980550874722,
            0.0007634199357901102,
            -0.0008105793168395199,
            0.0008022795868432545,
            0.0016594077636128462,
            -0.0010123020637272829,
            -0.0005260215384576183,
            0.0010345723076358952,
            -0.006436942478623215,
            0.011647019714808773,
            0.0008244578436595849,
            -0.000786553960723084,
            0.0008405380236310882,
            -0.000802295515321817,
            -0.0016504955359597792,
            0.0010511560277324894,
            -0.000521671327492761,
            0.0009550179567321272,
            -0.00580766617879091,
            0.01037899579045713,
            0.000831131238300231,
            -0.0007730632350441404,
            0.0008691548724373624,
            -0.0008204350429182818,
            -0.0016224776556185245,
            0.0010137015517258441
          ],
          [
            -0.0002105598721274263,
            0.0002292739343507334,
            -0.00027221844760039004,
            -0.00040063884941837633,
            2.352206025165296e-05,
            -8.130918205499468e-07,
            -3.2372755566190405e-05,
            -2.5800472903458462e-05,
            1.847952438035086e-05,
            0.00020562717693528565,
            -5.180546938459258e-05,
            3.579025675786804e-05,
            -1.7272594171812988e-05,
            -2.3109102207707638e-05,
            -4.949080367488276e-05,
            -5.884731339413418e-05,
            -0.00019130092310012302,
            5.1216795169314616e-05,
            0.00010809893610264175,
            0.00010659860539696526,
            1.0678622713475411e-05,
            0.00010816206963686078,
            0.00039072391038689255,
            0.0003680416734539877,
            0.0003207320855189952,
            -7.320916552851187e-05,
            -5.208306034899071e-05,
            -1.2591470736880826e-05,
            0.00033737191394093806,
            -0.0003587295785980204,
            0.00046557376216427093,
            -0.00044068220434136546,
            -0.0010123020637272829,
            0.0009177861626459566,
            0.00016882285474269796,
            -0.00011749444821884807,
            -0.0006236513957287092,
            0.0022083078348158723,
            -0.0003373285665112174,
            0.0003690626513667135,
            -0.0004900680722869342,
            0.0004662327929923657,
            0.001032229097059461,
            -0.0009403000891269363,
            0.0002293511259273954,
            -0.00023935322921539833,
            0.0003420558807885081,
            0.00027695911151075323,
            -0.00036591142675290505,
            0.00038223139714524857,
            -0.0004776615506201916,
            0.0004480205375093359,
            0.0010274304994686437,
            -0.0009096123551654159
          ],
          [
            -0.002024518789687682,
            0.002631038729599412,
            -0.017745536529483942,
            0.033713831188485144,
            4.214494166682535e-05,
            -0.00014895903788129147,
            -0.0003345068073588797,
            0.00019015064907518486,
            -5.77355883532668e-05,
            -5.671453022283267e-05,
            -0.00017434175620217152,
            -0.00014542101334142488,
            -0.00014020675302407518,
            -1.5621221209311368e-05,
            -0.00015126167883951745,
            -0.00018199280102383192,
            8.263919998143227e-05,
            0.000237219041602696,
            0.0005218437296704342,
            -0.00039412815598871017,
            -0.0003491954468288002,
            -0.00024682129887501137,
            -2.9185825684259638e-05,
            4.260497336990983e-05,
            -0.00023349108458252252,
            0.00019312401944090676,
            0.0004966241729195285,
            0.0006301716198635878,
            0.00037900987445514775,
            -0.0002366004565752083,
            0.00029905579259976485,
            -0.0002635447503770329,
            -0.0005260215384576183,
            0.00016882285474269796,
            0.009236516322582667,
            -0.015332318015415508,
            0.11973047722412983,
            -0.23866071645385734,
            0.00025818600707370456,
            -0.00010751492886602088,
            0.0004309678838558639,
            0.00018772451416602265,
            2.196188037985324e-05,
            -0.0004712641463537282,
            0.002085605850605455,
            -0.0027759594112369856,
            0.018498435704907334,
            -0.03512015519370118,
            -0.0003180984906051012,
            0.0002504243957216211,
            -0.0002701858734311363,
            0.000249902422218452,
            0.00046824947415042846,
            -0.0002186462071395719
          ],
          [
            0.0026380765870548284,
            -0.005232056694671109,
            0.0383199566979442,
            -0.07394839283381346,
            -9.050912194583296e-05,
            6.789025349223702e-05,
            0.0007495423485192901,
            -0.00043966459764836475,
            -2.9657206627795356e-05,
            0.00034363121574674735,
            0.00015509370141361304,
            0.00013855405792084443,
            0.00022346690255360468,
            -5.064875625500146e-05,
            0.0001638686819628543,
            6.280893423168836e-05,
            -0.0005071063273719576,
            -0.00043004246570274053,
            -0.0007600278246601197,
            0.0011390313069549328,
            0.0010458588761286514,
            0.0007243944799563762,
            -0.00010817366314710634,
            -0.00011821675587399813,
            0.0003252968273896415,
            -0.0003675342585990607,
            -0.001145412371035243,
            -0.0012132880087889065,
            -0.0007914321605432431,
            0.0006697357374961425,
            -0.0006722453121958128,
            0.0006020968645007961,
            0.0010345723076358952,
            -0.00011749444821884807,
            -0.015332318015415508,
            0.0322716847767007,
            -0.2539699139704906,
            0.5050511144434215,
            -0.0005823248832281804,
            0.0001334925568865834,
            -0.00032322834315297045,
            -0.0006551967137539978,
            -0.0005061116230508581,
            0.0015588024381790974,
            -0.0027284680824026506,
            0.005473209112442056,
            -0.03986885963700634,
            0.07703519002657667,
            0.0006616241037812133,
            -0.0006615444615898809,
            0.0005432279645086585,
            -0.0005289925277629884,
            -0.0008439244566359287,
            0.0001935690518242461
          ],
          [
            -0.017865347770726347,
            0.03854452579542897,
            -0.3233072450715073,
            0.6432626709739893,
            0.00074183402248725,
            -0.0004941818250833248,
            -0.006717484026139864,
            0.0041128727856804635,
            0.0007403006594881098,
            -0.0019953895420249013,
            -0.0002812381708681397,
            -0.00011135453623306393,
            -0.0009953500272203214,
            0.0004317039484408485,
            -0.001982028550074548,
            -0.0003643326894457885,
            0.004360017953956832,
            0.002783792993649313,
            0.00495521474340584,
            -0.008069763340913068,
            -0.007034905792339298,
            -0.004751916880310977,
            -0.002460898681074335,
            -0.0035070868253963584,
            -0.006252531516332937,
            0.0024939089934620743,
            0.007879639664527347,
            0.008658718038562673,
            0.007325305681618802,
            -0.005818810282662937,
            0.002792441686195514,
            -0.0026777562902532345,
            -0.006436942478623215,
            -0.0006236513957287092,
            0.11973047722412983,
            -0.2539699139704906,
            2.1509580809455993,
            -4.339022959650048,
            0.0027393309567049513,
            0.0006002087708219795,
            0.007040225434415188,
            0.0009157979567165764,
            0.0025294937615371956,
            -0.010785007701607736,
            0.018242429198076594,
            -0.03973482401875461,
            0.33067933145356143,
            -0.6582866462528352,
            -0.006238289711410754,
            0.005801319361060337,
            -0.0018301441202095425,
            0.0019160455148278044,
            0.00502516497067729,
            0.0002201865613657613
          ],
          [
            0.03395881140192862,
            -0.07445479071388245,
            0.6436743515494382,
            -1.2903350986393871,
            -0.001419008153283205,
            0.0008387210378851639,
            0.01351598688853066,
            -0.008422232066706071,
            -0.00163963377772722,
            0.0038888993209059168,
            0.000243328367098433,
            0.00019921691452700236,
            0.0018262222960681918,
            -0.0006473289967691004,
            0.004151387846536498,
            0.0007185830796611814,
            -0.0088520115183644,
            -0.00508742490954295,
            -0.009703630856691002,
            0.015785283250219797,
            0.013436441958327269,
            0.009286132833117225,
            0.006572769334343081,
            0.008952762935688835,
            0.014046759677123644,
            -0.005369138579672735,
            -0.015873081343151303,
            -0.017266294159490908,
            -0.015166302340260063,
            0.011744273002787518,
            -0.004105059982955791,
            0.0037506937585277587,
            0.011647019714808773,
            0.0022083078348158723,
            -0.23866071645385734,
            0.5050511144434215,
            -4.339022959650048,
            8.781111702576712,
            -0.00411645768394674,
            -0.0020551229284492484,
            -0.0169231389908583,
            0.0008406089303274128,
            -0.0036984633960786073,
            0.02067194698270662,
            -0.03451172064834605,
            0.07651384971446742,
            -0.6565794944127267,
            1.3169577549989975,
            0.01297067003013179,
            -0.011676129658447516,
            0.002081891406645141,
            -0.002138741376518819,
            -0.008750665970528749,
            -0.0015059404291688618
          ],
          [
            0.00032114264502569904,
            -0.0007148705518366042,
            0.006653773696941003,
            -0.013806128524601006,
            -5.458442563292996e-05,
            7.937284650001558e-06,
            -0.0001563065417091554,
            -8.091273805436319e-05,
            6.295419922014415e-05,
            -0.00015837318097896685,
            3.8186431735624834e-05,
            0.00018442719844033985,
            0.00025970656429556444,
            0.00030744629864097464,
            -0.00015189829700743913,
            -0.00014803320164124303,
            -0.00020621870490518819,
            1.3154728288874296e-05,
            -2.3340598845554698e-05,
            -0.0001893409546550034,
            -0.00021203672057720094,
            -0.0002742366720785347,
            -0.0002790185217597577,
            -0.00030745315260113134,
            -0.0001932634742122787,
            0.00013734649058142568,
            0.0001878041065742172,
            2.1623054052002463e-05,
            -0.0014041251678395539,
            0.0010151288865461166,
            -0.0002630456777166431,
            0.00038147556178294996,
            0.0008244578436595849,
            -0.0003373285665112174,
            0.00025818600707370456,
            -0.0005823248832281804,
            0.0027393309567049513,
            -0.00411645768394674,
            0.003036935246085106,
            -0.002012813187096285,
            -0.0006906791911777943,
            0.00021888650233871344,
            -0.0012152948924615973,
            0.00046606187389724334,
            -0.0003262576875072679,
            0.0006942963581430359,
            -0.006311068798939407,
            0.013051502107865568,
            0.0014161240468611872,
            -0.0010385396773102949,
            0.0003227438391911594,
            -0.0003905215240171476,
            -0.0008603259096771718,
            0.00034926374155814046
          ],
          [
            -0.0002560226753440959,
            0.0006904692747819951,
            -0.005902244972460371,
            0.011826013495517144,
            -1.4557972889206086e-05,
            -4.230112303517678e-05,
            0.00012428471230769832,
            9.518091598629405e-05,
            -0.00015872045890209961,
            0.0002724138371532687,
            -1.429441214128135e-05,
            -7.203755110478877e-05,
            -0.00011549731581739618,
            -0.0002242221684578379,
            0.00011516799229177131,
            -1.8989813422982312e-06,
            0.00011803295292606345,
            3.955607630346418e-05,
            3.991184668370499e-05,
            0.0001889314410531807,
            9.439434707868332e-05,
            0.0002347630600905197,
            0.0003990960481288409,
            0.00025443765303006095,
            0.00020573257157329087,
            -0.00022495798928850007,
            -0.00014107322264400747,
            -9.178422276255971e-05,
            0.0010412436782117613,
            -0.0010792952325768658,
            0.000362644619214959,
            -0.0005317261076342916,
            -0.000786553960723084,
            0.0003690626513667135,
            -0.00010751492886602088,
            0.0001334925568865834,
            0.0006002087708219795,
            -0.0020551229284492484,
            -0.002012813187096285,
            0.0020407618976281254,
            7.598262380069046e-05,
            0.0002662141668681512,
            0.0009497582284827708,
            -0.0004036941278402585,
            0.00028683534879415153,
            -0.0007175540267452513,
            0.006036454493132852,
            -0.012067445052133443,
            -0.0010426819479654537,
            0.0011076269873240212,
            -0.000433146417295821,
            0.0005413397572868628,
            0.0008205799588033448,
            -0.00037956310442104004
          ],
          [
            0.0003299951967517532,
            -0.0006741668834224087,
            0.002989116626263753,
            -0.004512489677978853,
            8.313356270535293e-08,
            7.364469778944728e-05,
            -0.00015551103141880522,
            6.476896458157745e-06,
            6.601395722796897e-05,
            -0.00021220567496435072,
            -6.253744998183729e-05,
            -0.0001416807775663995,
            1.8263234018665074e-05,
            0.00018584847681160473,
            0.00015276486149141662,
            7.473655861304784e-05,
            0.00016448760984473032,
            -0.00012754613566517183,
            8.348165549671948e-05,
            3.1224239994905674e-05,
            3.5177306922128716e-05,
            -2.1301351574375957e-05,
            -0.00018040969851757503,
            0.0001600468848259888,
            0.00017536697124313354,
            0.00021777546321358052,
            -9.581365111808334e-06,
            5.7312982297618364e-05,
            -0.0003347351884483251,
            0.000364988178173774,
            -0.001084497124937313,
            0.0011407832879654798,
            0.0008405380236310882,
            -0.0004900680722869342,
            0.0004309678838558639,
            -0.00032322834315297045,
            0.007040225434415188,
            -0.0169231389908583,
            -0.0006906791911777943,
            7.598262380069046e-05,
            0.0027228434483069315,
            -0.002142794085476053,
            -0.0008339601741645943,
            0.00044909333556819684,
            -0.00037611021158939393,
            0.0007230994965360753,
            -0.0032537195389601404,
            0.0050216458236378575,
            0.00029727294029900414,
            -0.00037098319974800077,
            0.0011078948467374697,
            -0.0011231422322192785,
            -0.0008364637422325848,
            0.0004806928036424628
          ],
          [
            -0.00026123930970053136,
            0.0005557672240390371,
            -0.0023506499941663,
            0.0031408662576484564,
            -1.3559979854063891e-05,
            -0.0001397491434413772,
            7.3448644496690085e-06,
            0.00016557680789001478,
            -0.00010209987683633878,
            0.00021951847376135234,
            2.109408481613169e-05,
            0.00011956331658162988,
            -7.98746603193388e-05,
            -0.00013912088842260286,
            -0.00015897995279260134,
            -6.47848542149507e-05,
            -0.00016335297597775067,
            0.00018131723500931698,
            -8.794310485288574e-05,
            -0.00016554727727636736,
            -0.00024668656107174687,
            4.600085015299237e-06,
            0.0003687377040899452,
            5.2432713650461265e-05,
            -7.346188142537093e-05,
            -0.0002941153241214557,
            -6.331103981532734e-05,
            -0.00013040857918609333,
            0.00043005741014702807,
            -0.00048115108876597436,
            0.001083911119809143,
            -0.0014634539691768672,
            -0.000802295515321817,
            0.0004662327929923657,
            0.00018772451416602265,
            -0.0006551967137539978,
            0.0009157979567165764,
            0.0008406089303274128,
            0.00021888650233871344,
            0.0002662141668681512,
            -0.002142794085476053,
            0.0025803964255864524,
            0.0008467226188131408,
            -0.000666811159538389,
            0.00031141258557661157,
            -0.0005997430010213062,
            0.0025393978261823795,
            -0.0035060490722555854,
            -0.0003944399969061273,
            0.0005201425152762473,
            -0.0011132369725998848,
            0.0014132522109729325,
            0.0008232152412129205,
            -0.00045234629000295536
          ],
          [
            -0.000494609354541621,
            0.0009306096855216978,
            -0.005869028091420123,
            0.010512206263093241,
            3.230960253408372e-05,
            -7.501543010177258e-05,
            6.297545004063258e-05,
            8.128798861679992e-05,
            5.316952356174553e-05,
            0.0003425162085168209,
            -1.4175786123281823e-05,
            1.9099191517487383e-05,
            -9.12047536863936e-05,
            -8.296807208310963e-05,
            -8.117225413771154e-05,
            1.851131848747273e-05,
            -4.090421426479749e-05,
            0.00018568547130145207,
            0.0001929187611968346,
            0.00018420206449991253,
            0.00010205391962609101,
            0.0001861099082457604,
            0.0002210136906385561,
            8.287113614632293e-05,
            5.498342471452776e-05,
            -0.00027512867494707027,
            -0.00026367773053157873,
            -0.0001546506698108513,
            0.0008631612149866131,
            -0.0007837245212539742,
            0.000807570814833892,
            -0.000833918485041169,
            -0.0016504955359597792,
            0.001032229097059461,
            2.196188037985324e-05,
            -0.0005061116230508581,
            0.0025294937615371956,
            -0.0036984633960786073,
            -0.0012152948924615973,
            0.0009497582284827708,
            -0.0008339601741645943,
            0.0008467226188131408,
            0.0025437162657275174,
            -0.0016994419886299235,
            0.0005395485969453069,
            -0.0009550632742148693,
            0.005733829420234904,
            -0.010114963841622224,
            -0.0008681668175526112,
            0.0008108253963249967,
            -0.0008593907142282393,
            0.0008324323478256079,
            0.001708072686347123,
            -0.0010371579173422125
          ],
          [
            0.00023655173386000002,
            -0.0002588996663724576,
            0.0004570691051667287,
            9.86408041509173e-05,
            -1.7921612345231714e-05,
            -3.0199130813909387e-05,
            -8.216007945234107e-05,
            -0.00014367396395273592,
            -7.968384160411142e-05,
            -8.248912630386522e-05,
            5.47066978147247e-06,
            -4.98404774996447e-05,
            -2.630478556015511e-05,
            -0.0001016275077259273,
            5.3099673234273344e-05,
            -1.5642763146960214e-05,
            9.179181052377746e-05,
            -0.00014107989383216747,
            -0.00033812522291617076,
            -2.165976258784273e-05,
            0.00012757436868292602,
            4.8928261754321224e-05,
            -0.00041832019746229567,
            -0.0003688163596390592,
            -0.00034892041757273866,
            9.801658402893096e-05,
            -6.838306531285604e-06,
            -2.8223472623828627e-05,
            -0.0003468066817827614,
            0.00038332545234852843,
            -0.0005114367792694835,
            0.0004646098647141891,
            0.0010511560277324894,
            -0.0009403000891269363,
            -0.0004712641463537282,
            0.0015588024381790974,
            -0.010785007701607736,
            0.02067194698270662,
            0.00046606187389724334,
            -0.0004036941278402585,
            0.00044909333556819684,
            -0.000666811159538389,
            -0.0016994419886299235,
            0.00198963200003143,
            -0.0002759587160225711,
            0.0002961673377112248,
            -0.000639065863648337,
            0.00022440985028994526,
            0.00035649432070929414,
            -0.0003853173240195177,
            0.00048438601336546114,
            -0.00045911094686969505,
            -0.0010304052475441695,
            0.0009436096841454167
          ],
          [
            -0.0021334130378798254,
            0.002853458330221678,
            -0.019362154870508422,
            0.036791676860781664,
            -3.920690530769639e-05,
            -8.628422208036578e-05,
            -0.0002455833315026193,
            -0.0001209478377098693,
            -3.52906999607653e-05,
            -1.0180260154490805e-05,
            -1.3616522234761908e-05,
            8.071876102843048e-05,
            5.62730885049647e-05,
            -1.484851130521812e-05,
            -0.00011199512323919561,
            -3.404830243539712e-05,
            0.00012831551155390595,
            0.0003050077227952304,
            0.00019059260997847003,
            0.0003068925733251593,
            0.00035126371184271475,
            0.0003088947536807656,
            0.0001953774916275773,
            0.0001401335699539203,
            0.00015499814331839705,
            -0.00044481094368732774,
            -4.100817051282475e-05,
            -2.9444237809644116e-05,
            0.00034401366832977314,
            -0.0002723042108193033,
            0.0003205051462141405,
            -0.00029482527446082936,
            -0.000521671327492761,
            0.0002293511259273954,
            0.002085605850605455,
            -0.0027284680824026506,
            0.018242429198076594,
            -0.03451172064834605,
            -0.0003262576875072679,
            0.00028683534879415153,
            -0.00037611021158939393,
            0.00031141258557661157,
            0.0005395485969453069,
            -0.0002759587160225711,
            0.004924362227901132,
            -0.006912661525382957,
            0.04734835964819494,
            -0.09083809983280161,
            -0.0005612194507960635,
            0.00037794065670912664,
            -0.0006082328051251781,
            0.0008065405953332125,
            0.000257381198445849,
            -0.00024924311680914234
          ],
          [
            0.002835241646879371,
            -0.005639242846656404,
            0.04089576450536779,
            -0.07878249526964938,
            0.00012723464146660157,
            -5.204598337793733e-05,
            0.0006291975890389796,
            0.00017494005630414635,
            0.00022734338007121524,
            -5.8261029844254174e-05,
            -2.8755720992426535e-06,
            -0.0003007540464621879,
            -0.000327198204414603,
            -0.0001549145050050447,
            0.00016798173535853328,
            0.00017787716893457076,
            -0.0002557721690852018,
            -0.0004843747497897996,
            -0.0003580431936056614,
            -0.0003971014346943794,
            -0.0002421051995389425,
            -0.0001910353795144973,
            -0.00012459052320614974,
            0.00011488273516955524,
            0.0001386462562178456,
            0.0006675374165423126,
            0.0002273211496063882,
            0.000257852078972264,
            -0.0007248063454674931,
            0.0006904363098225589,
            -0.0006823120130608503,
            0.0005807679740474383,
            0.0009550179567321272,
            -0.00023935322921539833,
            -0.0027759594112369856,
            0.005473209112442056,
            -0.03973482401875461,
            0.07651384971446742,
            0.0006942963581430359,
            -0.0007175540267452513,
            0.0007230994965360753,
            -0.0005997430010213062,
            -0.0009550632742148693,
            0.0002961673377112248,
            -0.006912661525382957,
            0.013733487943889486,
            -0.10621096885389289,
            0.20902155586602827,
            0.0011866810293258004,
            -0.0008037443164083564,
            0.0014292870957276014,
            -0.0014256595921680697,
            -0.0008883451499466675,
            0.000372590415676745
          ],
          [
            -0.01904398674568094,
            0.04097191552580711,
            -0.33664245119533215,
            0.6677304986229067,
            -0.001271066278490547,
            0.0013455890430827894,
            -0.005832361370764428,
            -0.0007794667785071426,
            -0.0017021118269312245,
            0.002759610532379766,
            0.00021169926028764163,
            0.0019082023742185514,
            0.0024257723971123626,
            0.001926395790824769,
            -0.0019707598417052696,
            -0.0009631015446237028,
            0.0016856814958789352,
            0.0030852251564185106,
            0.0018119368840803754,
            0.0024588774368574243,
            0.0013941165408676412,
            -0.00021042344002643125,
            0.0015724372658571916,
            -0.0013981314918399769,
            -0.0014145845348361836,
            -0.004297172379828243,
            -0.002645124564621116,
            -0.0028981149822264766,
            0.006543331555975645,
            -0.005926187988605623,
            0.0030899924101989774,
            -0.002323488193222734,
            -0.00580766617879091,
            0.0003420558807885081,
            0.018498435704907334,
            -0.03986885963700634,
            0.33067933145356143,
            -0.6565794944127267,
            -0.006311068798939407,
            0.006036454493132852,
            -0.0032537195389601404,
            0.0025393978261823795,
            0.005733829420234904,
            -0.000639065863648337,
            0.04734835964819494,
            -0.10621096885389289,
            0.9643741136448292,
            -1.957401802560781,
            -0.010019997091519624,
            0.006483921887554242,
            -0.010685591643553916,
            0.009644307762417252,
            0.008117424983763919,
            -0.001729662968727095
          ],
          [
            0.0361558952218693,
            -0.07901791868180871,
            0.6678834620550878,
            -1.3344944647728276,
            0.0026435599719928744,
            -0.0031205712743063527,
            0.011830625489249295,
            0.001528853040234874,
            0.003075536578325879,
            -0.006440999299103736,
            -0.0004242822378778266,
            -0.0035245009825130855,
            -0.004752792857549571,
            -0.00415635814278436,
            0.004217154343744822,
            0.0019551455398451345,
            -0.0029999937856747282,
            -0.005659113004120754,
            -0.003278515255795563,
            -0.0043678163632634125,
            -0.00246075025631634,
            0.0015343059730969807,
            -0.0029246665741400448,
            0.0033491652276060584,
            0.0031973824344754603,
            0.007657510621388337,
            0.00521870993270191,
            0.005778895051656551,
            -0.01351734221062961,
            0.011942419069192408,
            -0.004810649314013649,
            0.003007363663698276,
            0.01037899579045713,
            0.00027695911151075323,
            -0.03512015519370118,
            0.07703519002657667,
            -0.6582866462528352,
            1.3169577549989975,
            0.013051502107865568,
            -0.012067445052133443,
            0.0050216458236378575,
            -0.0035060490722555854,
            -0.010114963841622224,
            0.00022440985028994526,
            -0.09083809983280161,
            0.20902155586602827,
            -1.957401802560781,
            3.9974820995945364,
            0.020220544057925297,
            -0.012934150078703553,
            0.02053293750423327,
            -0.017846973775354893,
            -0.015621100676698339,
            0.0024819332542238568
          ],
          [
            0.00032472151339426464,
            -0.0007089488845965168,
            0.006614687587007961,
            -0.013692411585667374,
            -3.049212696055173e-05,
            0.00013059286505009033,
            -0.0002058925431885678,
            5.620178746807857e-05,
            -3.110489490274407e-05,
            -0.00015770384332684437,
            -1.110804221032193e-05,
            0.00011509427688284434,
            0.00026038513093146415,
            0.0003220619853462793,
            7.433525832422279e-06,
            -9.580638529211058e-05,
            -1.9184218927152314e-05,
            -3.265405069488188e-05,
            -9.370054482007e-05,
            -3.2270031176837446e-05,
            -1.1670815567289574e-05,
            -7.94144677457385e-05,
            -0.00024255520917017124,
            -0.0001629760174793376,
            -7.420047618201461e-05,
            8.047948472120602e-05,
            5.100994275337829e-05,
            5.328383444941211e-05,
            -0.0014244146820169032,
            0.0010101498063069363,
            -0.0002841059415076546,
            0.00041168363600627145,
            0.000831131238300231,
            -0.00036591142675290505,
            -0.0003180984906051012,
            0.0006616241037812133,
            -0.006238289711410754,
            0.01297067003013179,
            0.0014161240468611872,
            -0.0010426819479654537,
            0.00029727294029900414,
            -0.0003944399969061273,
            -0.0008681668175526112,
            0.00035649432070929414,
            -0.0005612194507960635,
            0.0011866810293258004,
            -0.010019997091519624,
            0.020220544057925297,
            0.0022365887151191083,
            -0.0015225439774544571,
            0.0001985205383623987,
            -0.00028350564159374675,
            -0.0010706173391117546,
            0.00023944291626096383
          ],
          [
            -0.00025424371124594574,
            0.0006823126880909087,
            -0.006001274112997737,
            0.01206353830622393,
            5.4018516681517216e-05,
            -0.00011362037774079604,
            3.229800201662697e-05,
            1.911584465656644e-05,
            -3.318391202086799e-05,
            0.00017675517881020098,
            1.1539498467719042e-05,
            -7.305724879424333e-05,
            -0.00013085506006831684,
            -0.00018881121860179318,
            -3.420948083882574e-05,
            1.2083123331504996e-05,
            -5.602985126636964e-05,
            2.2841730576514704e-05,
            1.799077301902916e-05,
            -2.9827156026840015e-05,
            -0.00013316299986191742,
            5.296453638290039e-05,
            0.000298158381020888,
            0.0001610855595149167,
            0.00011949411149946121,
            -0.00016708547274804666,
            -8.277621261477576e-05,
            -9.622789155581515e-05,
            0.0010483533133488652,
            -0.0010776107127486785,
            0.00036840729552490436,
            -0.0005461242725002376,
            -0.0007730632350441404,
            0.00038223139714524857,
            0.0002504243957216211,
            -0.0006615444615898809,
            0.005801319361060337,
            -0.011676129658447516,
            -0.0010385396773102949,
            0.0011076269873240212,
            -0.00037098319974800077,
            0.0005201425152762473,
            0.0008108253963249967,
            -0.0003853173240195177,
            0.00037794065670912664,
            -0.0008037443164083564,
            0.006483921887554242,
            -0.012934150078703553,
            -0.0015225439774544571,
            0.0017011844868117553,
            -0.00027580058710436885,
            0.000353703767408324,
            0.0009434515998034902,
            -0.00038729845221939854
          ],
          [
            0.0003393659124584659,
            -0.0006862327534216067,
            0.0030147024788879533,
            -0.004525639096915875,
            1.5762732802993914e-05,
            -2.524632489505429e-05,
            9.772350059124439e-05,
            -2.776131359954503e-05,
            0.00021670443547384006,
            -0.0004123230629882851,
            1.5452772140195597e-05,
            1.1943093805740659e-05,
            0.00020864242806108597,
            0.0003154374149733743,
            0.00017874967244874715,
            0.00014131826329930334,
            0.00010558206641157918,
            -0.00041570772074836553,
            -0.00013368636640826367,
            -0.00026730050418490763,
            -0.0002852759256922288,
            -0.0005279488432069026,
            1.1163255254034206e-05,
            0.00010446803382922862,
            0.00022974469331915427,
            0.00017679568968567548,
            -3.5466432627916654e-06,
            -1.821453472986471e-05,
            -0.0003339650448086806,
            0.000381658815351664,
            -0.0010537373768180354,
            0.0011479298802449154,
            0.0008691548724373624,
            -0.0004776615506201916,
            -0.0002701858734311363,
            0.0005432279645086585,
            -0.0018301441202095425,
            0.002081891406645141,
            0.0003227438391911594,
            -0.000433146417295821,
            0.0011078948467374697,
            -0.0011132369725998848,
            -0.0008593907142282393,
            0.00048438601336546114,
            -0.0006082328051251781,
            0.0014292870957276014,
            -0.010685591643553916,
            0.02053293750423327,
            0.0001985205383623987,
            -0.00027580058710436885,
            0.0031162162153153257,
            -0.0027901163071617887,
            -0.0011606422005990542,
            0.0009009475439339697
          ],
          [
            -0.00028461597407551426,
            0.0005859859107654671,
            -0.0025629192439216896,
            0.0035550658428768252,
            -2.0062663088252545e-05,
            -4.392968937020847e-05,
            -0.00012952529719224793,
            0.00010704573703097116,
            -0.00016631226685469264,
            0.00039588797796190545,
            -3.260204518145025e-05,
            2.0071229315417727e-05,
            -0.00029547465129969907,
            -0.0003486538273875865,
            -0.000263969024461668,
            -0.00012884386983877242,
            -0.00015597188959272511,
            0.0004151628129972954,
            4.4699374971183146e-05,
            0.00021280999520782522,
            0.0002362316780043745,
            0.0005604612068429529,
            0.00020345330760744465,
            6.902187525739838e-05,
            -7.863044006616471e-05,
            -0.00027023257123081,
            -2.77423081500097e-05,
            -3.416830469074548e-05,
            0.0004193467226693893,
            -0.0004887299388244373,
            0.0010409351615750194,
            -0.0014447807013698425,
            -0.0008204350429182818,
            0.0004480205375093359,
            0.000249902422218452,
            -0.0005289925277629884,
            0.0019160455148278044,
            -0.002138741376518819,
            -0.0003905215240171476,
            0.0005413397572868628,
            -0.0011231422322192785,
            0.0014132522109729325,
            0.0008324323478256079,
            -0.00045911094686969505,
            0.0008065405953332125,
            -0.0014256595921680697,
            0.009644307762417252,
            -0.017846973775354893,
            -0.00028350564159374675,
            0.000353703767408324,
            -0.0027901163071617887,
            0.0030979409849133804,
            0.001087333470108934,
            -0.0009322453177801004
          ],
          [
            -0.0005093452201022411,
            0.0009498544964047977,
            -0.00587127422779154,
            0.010444037928261879,
            2.111520133134906e-05,
            -7.53690090764173e-05,
            -7.218362551823572e-05,
            8.42159276293514e-05,
            -9.919843015684757e-06,
            0.0002841872191180696,
            -0.0001266298977816774,
            -0.00015767547899501037,
            -0.00042648584946778896,
            -0.0003839262005400037,
            -5.324900449975284e-06,
            0.00022075487596571043,
            7.304264454108714e-05,
            0.0002398590103274219,
            0.0002793779584800664,
            0.00017491230638294614,
            0.00018375665985034928,
            0.0003282347746861237,
            0.0002277814059093822,
            2.6278649850787573e-05,
            -0.00011515999527436839,
            -0.0002445732032886498,
            -0.00031795821702681245,
            -0.00022160096868379387,
            0.0008655054824624182,
            -0.0007626565608803562,
            0.0007672150040049397,
            -0.0008387174831217977,
            -0.0016224776556185245,
            0.0010274304994686437,
            0.00046824947415042846,
            -0.0008439244566359287,
            0.00502516497067729,
            -0.008750665970528749,
            -0.0008603259096771718,
            0.0008205799588033448,
            -0.0008364637422325848,
            0.0008232152412129205,
            0.001708072686347123,
            -0.0010304052475441695,
            0.000257381198445849,
            -0.0008883451499466675,
            0.008117424983763919,
            -0.015621100676698339,
            -0.0010706173391117546,
            0.0009434515998034902,
            -0.0011606422005990542,
            0.001087333470108934,
            0.0031035875312860023,
            -0.0021081998610891647
          ],
          [
            0.0002445632861689326,
            -0.00027264313967216526,
            0.0005190043309167536,
            -2.0194998426881803e-05,
            2.98573756886844e-05,
            2.7274569132879605e-05,
            -1.5415862646528524e-05,
            1.801405800080912e-05,
            -8.528542163965747e-05,
            -0.00021689264266954572,
            0.00010750276794449984,
            0.0001408636653861254,
            0.0003481513436001142,
            0.00022506750670023406,
            -6.0036145849067245e-05,
            -0.00014322712525023954,
            -1.3643992973570173e-05,
            -0.00028636178526664083,
            -0.0003754565846856517,
            -0.00010284435634217993,
            -9.95069084171824e-05,
            -0.00020960200179035473,
            -0.000300918015893652,
            -0.00015920520292608099,
            -3.9780450325379744e-05,
            0.00012334254167263852,
            0.000137863958602608,
            7.956461219487125e-06,
            -0.00035250223700879083,
            0.0003423426193191589,
            -0.0004409062069340468,
            0.000456841651505531,
            0.0010137015517258441,
            -0.0009096123551654159,
            -0.0002186462071395719,
            0.0001935690518242461,
            0.0002201865613657613,
            -0.0015059404291688618,
            0.00034926374155814046,
            -0.00037956310442104004,
            0.0004806928036424628,
            -0.00045234629000295536,
            -0.0010371579173422125,
            0.0009436096841454167,
            -0.00024924311680914234,
            0.000372590415676745,
            -0.001729662968727095,
            0.0024819332542238568,
            0.00023944291626096383,
            -0.00038729845221939854,
            0.0009009475439339697,
            -0.0009322453177801004,
            -0.0021081998610891647,
            0.002310392517095208
          ]
        ],
        "interaction_joint_test": {
          "F": 1.6705492127880328,
          "df1": 8,
          "df2": 111,
          "p": 0.11342657845910595,
          "p_holm_six_subject_dimensions": 0.5671328922955298
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.03174325695824308,
              0.1963504788646707,
              -1.753394190641072,
              3.542211118857819
            ],
            "exposure_covariance": [
              [
                0.002076742000681407,
                -0.002760512540516064,
                0.018710999672543957,
                -0.03558321049502034
              ],
              [
                -0.002760512540516064,
                0.005503601938442222,
                -0.04019614674298605,
                0.07756157423915029
              ],
              [
                0.018710999672543957,
                -0.04019614674298605,
                0.33360493101961847,
                -0.6626850919327849
              ],
              [
                -0.03558321049502034,
                0.07756157423915029,
                -0.6626850919327849,
                1.3260422799852887
              ]
            ],
            "exercise_joint_test": {
              "F": 3.64838515072518,
              "df1": 4,
              "df2": 111,
              "p": 0.007849332363966004
            },
            "contrasts": {
              "0": {
                "estimate": -0.07640943697142061,
                "se": 0.02714660711120031,
                "lower": -0.13020225119034823,
                "upper": -0.022616622752492974
              },
              "30": {
                "estimate": -0.013987117021970474,
                "se": 0.014404124592411258,
                "lower": -0.042529851479057676,
                "upper": 0.014555617435116727
              },
              "90": {
                "estimate": -0.045786930709356355,
                "se": 0.015963874365889582,
                "lower": -0.07742041346692331,
                "upper": -0.014153447951789397
              },
              "120": {
                "estimate": -0.06581640467607852,
                "se": 0.0236785720924232,
                "lower": -0.11273707598942581,
                "upper": -0.01889573336273124
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.016312750555900715,
              0.08264170594685544,
              -1.0312534787709446,
              2.1973363769411423
            ],
            "exposure_covariance": [
              [
                0.007264220743888711,
                -0.012823715239277332,
                0.10283059259646349,
                -0.2065712843584639
              ],
              [
                -0.012823715239277332,
                0.0273111733258007,
                -0.21730157822010351,
                0.43420950513487594
              ],
              [
                0.1028305925964635,
                -0.21730157822010351,
                1.8379485218222031,
                -3.7147710290594054
              ],
              [
                -0.20657128435846392,
                0.4342095051348759,
                -3.714771029059406,
                7.526483785283227
              ]
            ],
            "exercise_joint_test": {
              "F": 1.142296450615967,
              "df1": 4,
              "df2": 111,
              "p": 0.34045737833242623
            },
            "contrasts": {
              "0": {
                "estimate": -0.04741963701366608,
                "se": 0.045171609158999,
                "lower": -0.13693019608671864,
                "upper": 0.04209092205938646
              },
              "30": {
                "estimate": 0.007855695654890978,
                "se": 0.024836001026582594,
                "lower": -0.0413584983580632,
                "upper": 0.05706988966784515
              },
              "90": {
                "estimate": -0.03683926111782773,
                "se": 0.033862087952833436,
                "lower": -0.10393924893030895,
                "upper": 0.03026072669465349
              },
              "120": {
                "estimate": -0.04805872608634176,
                "se": 0.04604464590966471,
                "lower": -0.13929926576221813,
                "upper": 0.043181813589534615
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.07083451551454352,
              -0.13930604149325074,
              1.5026687821895512,
              -3.1498771452524514
            ],
            "exposure_covariance": [
              [
                0.002734278152822888,
                -0.0039844740887979724,
                0.027653217704549538,
                -0.05347373824517099
              ],
              [
                -0.0039844740887979724,
                0.0079586041890189,
                -0.06453943556570403,
                0.12878271615372047
              ],
              [
                0.027653217704549538,
                -0.06453943556570405,
                0.6246941422737834,
                -1.2844729338155714
              ],
              [
                -0.05347373824517099,
                0.1287827161537205,
                -1.2844729338155714,
                2.65453545003417
              ]
            ],
            "exercise_joint_test": {
              "F": 1.1286890244151075,
              "df1": 4,
              "df2": 111,
              "p": 0.34672801991350877
            },
            "contrasts": {
              "0": {
                "estimate": -0.006775482804925043,
                "se": 0.024327252033149567,
                "lower": -0.054981556724797015,
                "upper": 0.04143059111494693
              },
              "30": {
                "estimate": -0.0021576844750040153,
                "se": 0.017887391823942538,
                "lower": -0.037602745484101925,
                "upper": 0.033287376534093895
              },
              "90": {
                "estimate": 0.04720192797585121,
                "se": 0.025422059259983087,
                "lower": -0.003173579550119425,
                "upper": 0.09757743550182185
              },
              "120": {
                "estimate": 0.061841817534807664,
                "se": 0.034440951036445365,
                "lower": -0.006405226121056817,
                "upper": 0.13008886119067214
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      }
    },
    "mat": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 44,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1",
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.042381394172925,
        "variable": "fs",
        "outcome": "z_mat",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": -0.05330825402721494,
          "ex1": 0.1648024965341577,
          "ex2": -1.379850384244205,
          "ex3": 2.763574031064599,
          "age": -0.037045568621109415,
          "fs": 0.047544427475809406,
          "minority": -0.041687172494345996,
          "agrhk": 0.028446092782689638,
          "migrant": -0.0010083445556288264,
          "livinsch": 0.003541620085781219,
          "nsibling": 0.016339155894217645,
          "medul_2.0": 0.009502495683572256,
          "medul_3.0": 0.008867606307314872,
          "medul_4.0": -0.017225883151399623,
          "fedul_2.0": -0.015804015080348136,
          "fedul_3.0": -0.020134799244443627,
          "fedul_4.0": 0.0360335651148863,
          "steco_3c_2.0": -0.018923272489485735,
          "steco_3c_3.0": -0.09853499000801297,
          "diffmat_2.0": 0.11952165863468713,
          "diffmat_3.0": 0.279416427615708,
          "diffmat_4.0": 0.3720830355378235,
          "diffchn_2.0": -0.01604490148307823,
          "diffchn_3.0": -0.08221755931323961,
          "diffchn_4.0": -0.13250078676471716,
          "diffeng_2.0": -0.10146856232463933,
          "diffeng_3.0": -0.10740102959221208,
          "diffeng_4.0": -0.15709277755248716,
          "y0_chn_0": 0.10188391273875635,
          "y0_chn_1": 0.020969903949245253,
          "y0_mat_0": 0.435131777407656,
          "y0_mat_1": 0.027085785765979895,
          "y0_eng_0": 0.22594959108273444,
          "y0_eng_1": 0.06331833095540795,
          "ex0_X_fs_1": 0.04928348531477885,
          "ex1_X_fs_1": -0.16177991722579305,
          "ex2_X_fs_1": 1.666078726822882,
          "ex3_X_fs_1": -3.5241802720726043,
          "y0_chn_0_X_fs_1": 0.07412483087474969,
          "y0_chn_1_X_fs_1": -0.05101499427716236,
          "y0_mat_0_X_fs_1": -0.006779829589332727,
          "y0_mat_1_X_fs_1": -0.025192562802460558,
          "y0_eng_0_X_fs_1": -0.004143628374242707,
          "y0_eng_1_X_fs_1": -0.01705709614650983
        },
        "covariance": [
          [
            0.0034735993431948475,
            -0.005424327970615986,
            0.037787755755785454,
            -0.07343478102474832,
            -4.96619601225653e-05,
            0.00033833854969333543,
            0.00016167385651556413,
            0.00017161622814949542,
            3.274108882870153e-05,
            9.887488355416038e-06,
            8.915695054809153e-05,
            -0.00011303313750121278,
            0.0002430845302122331,
            0.0001790316789529453,
            -5.338674426296587e-05,
            -0.0002987792697936267,
            -0.00025626819557267636,
            0.00016473173635004815,
            8.647365106967441e-05,
            -0.00035653768326273717,
            -0.00031600191412636044,
            -0.00029486150177711757,
            -0.0006236735249452812,
            -0.0004002495391259357,
            -0.0005484396241204512,
            9.685277899734254e-05,
            0.00015778271743849116,
            6.28228135917791e-05,
            1.1854331634444151e-05,
            -8.250092383050646e-05,
            -7.3951946131896056e-06,
            3.0877040027310625e-05,
            2.652851373887366e-05,
            7.653842191077944e-06,
            -0.003096687909859264,
            0.004562488258239106,
            -0.02962514250376662,
            0.05675910727808784,
            -0.00011540915280895605,
            0.0001674659467608561,
            0.0003776385076944673,
            -0.00020947893224163174,
            -0.00010098405823234059,
            4.031476852375671e-05
          ],
          [
            -0.005424327970615986,
            0.010483095580054993,
            -0.07652569039076348,
            0.1500140553165762,
            -2.237544462061897e-05,
            1.3873327122214163e-05,
            -0.0003130201668531554,
            -0.00025778231295900714,
            -1.371084809193313e-06,
            -0.000183847608742184,
            -0.00013615858848342838,
            0.00010930188818704215,
            -0.0004549006408172149,
            -0.0003589159015398576,
            0.00016399017553703384,
            0.0006348466786167253,
            0.0006998884252125074,
            -0.00022932730013199904,
            2.327521753242367e-05,
            0.0006101723738757522,
            0.00059290724745029,
            0.0007525894807356803,
            0.0005983876467527241,
            0.00021876890089410285,
            0.0003398820919573354,
            -9.06017963922305e-05,
            -0.00022425701529110405,
            -0.00022263277844902823,
            -5.3617835076509975e-05,
            0.0001222029468451795,
            -0.00012087069295389264,
            -5.17169345711765e-05,
            0.00010017472000533063,
            -9.622112271637199e-05,
            0.004711908381461395,
            -0.0088418124686112,
            0.06113915128639742,
            -0.1189583666642271,
            -0.0004081004046238059,
            0.0003457772521144795,
            -0.0005534103419063748,
            0.000147878673879144,
            0.0003864810305647603,
            -9.416313662320372e-05
          ],
          [
            0.037787755755785454,
            -0.07652569039076348,
            0.6091288567022104,
            -1.2156531028976048,
            -0.00020705668347062168,
            0.0010095254570340949,
            0.001960521962874857,
            0.0018898353027176546,
            0.000631383346954496,
            0.002052155094333226,
            0.0006419276158426046,
            -0.0006613895563830762,
            0.002375657671160805,
            0.0010197504286377393,
            -0.0008575472387233429,
            -0.004256453027617717,
            -0.004855110402626165,
            0.002084655485496113,
            -0.001213099991570289,
            -0.005807766573118871,
            -0.005325325350727802,
            -0.007101520365164229,
            -0.004357727638383163,
            -0.0013508784381762637,
            -0.002065601388586587,
            -0.0002613547839372136,
            0.0008393777339350949,
            0.0012700679186933924,
            -9.429254282375277e-05,
            -0.0006367586012750053,
            0.0004477660504899088,
            0.0011237258791905133,
            -0.0011878602478064479,
            0.0010233379280591768,
            -0.03304209093634923,
            0.06541003395675435,
            -0.5096342273809542,
            1.0188932289236607,
            0.005282793579774867,
            -0.004441859942228361,
            0.0036821734337619417,
            -0.0002808370301332927,
            -0.0035799945901458,
            0.0007476035513682392
          ],
          [
            -0.07343478102474832,
            0.1500140553165762,
            -1.2156531028976048,
            2.435796904809582,
            0.0005240619382117354,
            -0.002334847385678138,
            -0.0036499932689038426,
            -0.003666647064240685,
            -0.001519997189369833,
            -0.004496036829001897,
            -0.001121844566492434,
            0.00114488937798485,
            -0.004268549089189841,
            -0.0013404106060294053,
            0.001568701009761211,
            0.00816736459019567,
            0.009472512240213789,
            -0.004159697225970021,
            0.002845786940222493,
            0.012002538777484272,
            0.010798279822981045,
            0.014616526708418643,
            0.008516813419720326,
            0.00259366142311589,
            0.003938076724257798,
            0.0008697520924855083,
            -0.0012622897913157627,
            -0.002289449557176187,
            0.00046247730914936126,
            0.0010810720551100669,
            -0.0006168463082663622,
            -0.002538438593625282,
            0.0025536421810428865,
            -0.0021018328277404067,
            0.0642413622072504,
            -0.1286098033040028,
            1.0275786028608755,
            -2.0664748004418763,
            -0.011231689647318376,
            0.009485616878222363,
            -0.0070880835517703345,
            0.00019214265039663528,
            0.007290881382098451,
            -0.001538178555500652
          ],
          [
            -4.96619601225653e-05,
            -2.237544462061897e-05,
            -0.00020705668347062168,
            0.0005240619382117354,
            0.000185178477491833,
            -0.0001422248222038073,
            8.463505713445825e-05,
            3.166169656430524e-05,
            -5.1902508389010284e-05,
            2.796835475580478e-05,
            -4.874562830195384e-06,
            3.646946641990977e-05,
            2.0492050962506148e-08,
            2.9531782633631505e-05,
            -1.4047929459739401e-05,
            6.645503231640027e-07,
            -1.626834660386547e-05,
            -5.245729252413244e-05,
            -1.376376857013461e-05,
            0.00013174834622398167,
            0.00011591078946167357,
            0.00010101408743902056,
            6.632720935453917e-05,
            0.00014035617480750962,
            0.00012552633892377082,
            -0.00011028660025143452,
            -0.00011028697659435169,
            -0.0001288871243951376,
            -1.3809163400997471e-05,
            2.8268471417648652e-05,
            6.33574120557384e-05,
            -2.8852760886976066e-05,
            -2.8393972841544444e-05,
            -1.4078312940400254e-05,
            0.0001516509531897034,
            -9.724286515228114e-05,
            0.0006360421699293628,
            -0.0011623914620299321,
            8.24017633008962e-05,
            -0.00010971029319123727,
            -0.0001047138906252781,
            0.0001112894180107378,
            2.8072576431903286e-05,
            4.6769653085202304e-05
          ],
          [
            0.00033833854969333543,
            1.3873327122214163e-05,
            0.0010095254570340949,
            -0.002334847385678138,
            -0.0001422248222038073,
            0.0024271047265521863,
            -3.120311557761171e-05,
            -2.55059690986099e-05,
            0.00017962063998414805,
            -0.00020242291121027798,
            -3.0206305586108134e-05,
            -9.527808770060006e-06,
            -0.00012384994226309634,
            -0.00013143342912136702,
            0.00021945138518826806,
            0.0002821623240785916,
            0.0002732010922639358,
            0.00022826269973329823,
            0.00028831818455575303,
            6.564748442136723e-05,
            -3.824018363871229e-05,
            0.00014672194511531063,
            -0.0001804565670499077,
            -0.00017851445702943562,
            -0.0003076757052576051,
            0.00021512454149046962,
            3.714296177437602e-05,
            4.466214296041794e-05,
            2.3382703490551038e-05,
            -0.00022995727872991315,
            -0.00045349957354869053,
            0.0003712769194960175,
            -4.848625646460771e-05,
            0.0004226328703242698,
            -0.0006825602078657278,
            -0.00023894347196271544,
            0.0013297544536514279,
            -0.0026535377910971063,
            1.3850441155907777e-05,
            0.00016272308006623802,
            0.0007747640212488926,
            -0.000647934866497296,
            0.0008715497485351895,
            -0.0013037527592722861
          ],
          [
            0.00016167385651556413,
            -0.0003130201668531554,
            0.001960521962874857,
            -0.0036499932689038426,
            8.463505713445825e-05,
            -3.120311557761171e-05,
            0.0013077544976793742,
            -4.498149622757919e-05,
            -2.6444253874317313e-05,
            -4.109759217072091e-05,
            -1.0011085612076466e-05,
            -3.794931281490557e-05,
            4.436858050873302e-05,
            4.493964944348521e-05,
            8.728949984493776e-05,
            6.600881191421603e-05,
            8.448325802666026e-05,
            0.00012630713598406682,
            0.00019401726159979374,
            -1.3614290853718953e-05,
            0.00013567977829604706,
            4.577995376821004e-05,
            0.000172329018105585,
            0.00023307789714339133,
            0.00021180518948578727,
            0.00014278450707193362,
            4.441483532520317e-05,
            9.71876203581073e-05,
            -0.0001250096458235879,
            0.00027628536239949163,
            -3.941833913264943e-06,
            8.075332966834829e-05,
            3.3982144147680216e-05,
            -0.00016968019552053096,
            -0.00025995361986800203,
            0.00044436785321968786,
            -0.003044484878502924,
            0.005557019563624185,
            0.0002274057378675505,
            -0.00035374401133260604,
            -0.00010388248185612315,
            0.0001515666575157483,
            -0.00014410713317995462,
            0.00022707347286242836
          ],
          [
            0.00017161622814949542,
            -0.00025778231295900714,
            0.0018898353027176546,
            -0.003666647064240685,
            3.166169656430524e-05,
            -2.55059690986099e-05,
            -4.498149622757919e-05,
            0.0003718257063416131,
            -6.59589954268508e-05,
            1.9104863423388463e-05,
            -3.2706846714151905e-05,
            2.600384924075012e-05,
            7.874442142820242e-05,
            3.9592863547689556e-05,
            -7.640782242854388e-05,
            -2.868805550576913e-05,
            -1.2706295641398034e-05,
            -1.274541269033219e-05,
            -1.671304925996766e-05,
            5.2902658930187204e-05,
            7.902358537077731e-05,
            2.061165088601389e-05,
            -0.00010982180255368772,
            -5.49881741780102e-05,
            -3.32697363981947e-05,
            -0.00012356228646621763,
            -9.072557771872636e-05,
            -0.00012089472343631164,
            -4.4368831623593455e-05,
            4.1222050064413565e-05,
            2.9222551487999994e-05,
            -5.738443791822571e-06,
            -2.7449213889835044e-05,
            2.4449394678256415e-05,
            -5.856516394641393e-05,
            1.301951099793171e-05,
            -0.0003693745088966115,
            0.0008456938132467655,
            5.4099639263484085e-05,
            -2.8525924386779513e-05,
            1.980010738954123e-05,
            -7.939593635031824e-06,
            -7.502848017979232e-05,
            8.086356021158928e-05
          ],
          [
            3.274108882870153e-05,
            -1.371084809193313e-06,
            0.000631383346954496,
            -0.001519997189369833,
            -5.1902508389010284e-05,
            0.00017962063998414805,
            -2.6444253874317313e-05,
            -6.59589954268508e-05,
            0.0006278940892622809,
            1.6258837796219165e-05,
            -2.721425847522503e-05,
            6.460841118270482e-05,
            0.00010174263957708826,
            7.337943439772641e-05,
            4.297764586671556e-06,
            2.5423634035388433e-06,
            7.822485229174464e-05,
            4.6353583495396906e-06,
            9.680036232180312e-05,
            1.6049397605571787e-05,
            3.788534581658703e-05,
            0.0001331834961280124,
            3.132415166755872e-05,
            4.6846593013305126e-05,
            -5.4004943829718286e-05,
            3.105665012304265e-05,
            -0.00012221123974219897,
            -2.4865812679565516e-05,
            -4.857131582331424e-05,
            3.0894473351550264e-05,
            -2.0140569332969936e-05,
            1.5268761687403102e-05,
            8.076564111239049e-05,
            -8.196498120745019e-05,
            -0.0002582763882088403,
            0.00048252941899375493,
            -0.005381992973398218,
            0.011509201204749561,
            -6.251772273245569e-06,
            6.273031591457939e-06,
            1.2074119883514767e-05,
            -3.5715561438746776e-06,
            0.00017049484491879003,
            -9.919565550624625e-05
          ],
          [
            9.887488355416038e-06,
            -0.000183847608742184,
            0.002052155094333226,
            -0.004496036829001897,
            2.796835475580478e-05,
            -0.00020242291121027798,
            -4.109759217072091e-05,
            1.9104863423388463e-05,
            1.6258837796219165e-05,
            0.0006522613197454075,
            -4.6219132768078127e-05,
            6.549437951975764e-05,
            2.4099666299973204e-05,
            0.00010480098214348163,
            3.084443878901589e-05,
            5.753080209294507e-05,
            -5.8958458361157617e-05,
            -2.4683175241650056e-05,
            -1.2606482003716541e-05,
            -1.688530719292351e-05,
            -8.40540391980582e-06,
            -0.00010297927196911358,
            0.00020800529121345224,
            0.00013687266106942098,
            0.00016939325286943781,
            -4.798916499354393e-05,
            -8.97515038847007e-05,
            -6.599611047980727e-05,
            -7.900764562165005e-05,
            5.348966001881177e-05,
            -5.660542230742432e-05,
            1.0364859217881002e-05,
            2.6233555352465825e-05,
            5.062392942125209e-05,
            2.4096561756034503e-06,
            0.00023413173952896736,
            -0.0022238807819249364,
            0.004767713824146612,
            7.34413158176241e-05,
            -0.00010536415976921808,
            6.307956134769937e-06,
            0.00010808834455456814,
            -0.00010714930737739806,
            -1.4260864160692595e-05
          ],
          [
            8.915695054809153e-05,
            -0.00013615858848342838,
            0.0006419276158426046,
            -0.001121844566492434,
            -4.874562830195384e-06,
            -3.0206305586108134e-05,
            -1.0011085612076466e-05,
            -3.2706846714151905e-05,
            -2.721425847522503e-05,
            -4.6219132768078127e-05,
            0.0001230802063840095,
            3.836754143112546e-05,
            5.513466736375099e-05,
            8.90796218719467e-05,
            6.1103057535534375e-06,
            1.456414587741562e-06,
            1.4014073926999777e-05,
            4.9029599318409524e-05,
            2.141290138574481e-05,
            -2.5697569046553898e-05,
            2.0681633336202907e-05,
            3.946583311957832e-05,
            3.0079466871432395e-05,
            2.229063611341521e-05,
            1.2988871972556678e-05,
            4.710811003304894e-05,
            4.921117276498774e-05,
            6.624574917074333e-05,
            -1.1417176839250223e-05,
            -2.368951851682876e-06,
            -2.6508850593651633e-05,
            -1.1030588031983572e-05,
            3.010408221875513e-05,
            -2.493172917262947e-05,
            -6.824769807598887e-05,
            0.00019520576426382806,
            -0.0010686979697462488,
            0.0019016738338505671,
            -4.561594069366327e-05,
            3.838258838012751e-05,
            6.193714825650636e-05,
            -1.5329987447109602e-05,
            -7.066261202677511e-05,
            4.915307014020526e-06
          ],
          [
            -0.00011303313750121278,
            0.00010930188818704215,
            -0.0006613895563830762,
            0.00114488937798485,
            3.646946641990977e-05,
            -9.527808770060006e-06,
            -3.794931281490557e-05,
            2.600384924075012e-05,
            6.460841118270482e-05,
            6.549437951975764e-05,
            3.836754143112546e-05,
            0.0004034134800685926,
            0.00032304613536036735,
            0.00034572744704430743,
            -0.0001911009232414752,
            -0.00016988439761305083,
            -0.0001613228570230216,
            1.0659903021532942e-05,
            3.74425396407249e-05,
            0.0001480221534809075,
            0.0001584328036724532,
            0.00020266834753262665,
            -1.130177540854439e-05,
            3.281470549751326e-05,
            2.5772621739727048e-05,
            3.963831955262221e-05,
            2.3274601461561692e-05,
            -3.8456194720105155e-06,
            -2.73662666759652e-05,
            -2.26185627328847e-06,
            -0.00012387257435261947,
            3.5439744681429515e-05,
            0.00012072623029801621,
            -9.672236318563575e-05,
            5.4091052500284327e-05,
            -6.289055044010733e-05,
            0.0005001814192302099,
            -0.0008790519826951069,
            5.657892349244685e-05,
            -4.118498906652864e-05,
            9.511634782456975e-05,
            -3.239311431592358e-05,
            -0.0001569457752098197,
            6.653674066300777e-05
          ],
          [
            0.0002430845302122331,
            -0.0004549006408172149,
            0.002375657671160805,
            -0.004268549089189841,
            2.0492050962506148e-08,
            -0.00012384994226309634,
            4.436858050873302e-05,
            7.874442142820242e-05,
            0.00010174263957708826,
            2.4099666299973204e-05,
            5.513466736375099e-05,
            0.00032304613536036735,
            0.0006850187998899531,
            0.0006730233684804955,
            -0.00018405181946003744,
            -0.0003058220401254339,
            -0.000277726531919126,
            1.582943207804628e-05,
            2.1043436970035624e-05,
            6.338590983038841e-05,
            0.0001303331217061448,
            0.00017268458653038772,
            -0.0001620330491300691,
            -0.00011004012655674174,
            -0.00010852999352568246,
            0.00010969804101046304,
            0.00013666954241302974,
            0.00011363295412987056,
            -9.501100391269596e-05,
            0.00011169052683577699,
            8.778806795341821e-06,
            -6.006062104655816e-06,
            0.00012788945244004572,
            -0.0001247189835953733,
            -0.0002641791332977975,
            0.0005742521349027703,
            -0.003059188118500782,
            0.005616895510105326,
            2.574572417084548e-05,
            -7.602666906358425e-05,
            0.00014542094769998717,
            -0.00010246393699334818,
            -0.00031232883944421006,
            0.0002455589562096986
          ],
          [
            0.0001790316789529453,
            -0.0003589159015398576,
            0.0010197504286377393,
            -0.0013404106060294053,
            2.9531782633631505e-05,
            -0.00013143342912136702,
            4.493964944348521e-05,
            3.9592863547689556e-05,
            7.337943439772641e-05,
            0.00010480098214348163,
            8.90796218719467e-05,
            0.00034572744704430743,
            0.0006730233684804955,
            0.0011287933833729394,
            -0.00014616084790592375,
            -0.00022549184672708615,
            -0.0004916675605166154,
            4.177499360184857e-05,
            -4.815854076706545e-06,
            0.00018538481431766286,
            0.0002978090046024286,
            0.0003370049099333138,
            -0.00012507063747456735,
            -2.4736332645784146e-05,
            -8.160845406672936e-05,
            0.00014699202724567116,
            0.00015854099379656586,
            8.162941233766914e-05,
            -2.9802303942263753e-05,
            8.970420766692234e-06,
            -8.29644649753226e-06,
            -4.0359770898845625e-05,
            0.00010583748379690381,
            -0.0001321114899647963,
            -0.0003073171946887408,
            0.0006806810170891028,
            -0.0035513091874297444,
            0.006557498948949185,
            -8.416530445034751e-06,
            2.0812308867329513e-05,
            0.00012236516397075569,
            -0.00015692875983449938,
            -0.0001856383465554803,
            0.00018831615720145387
          ],
          [
            -5.338674426296587e-05,
            0.00016399017553703384,
            -0.0008575472387233429,
            0.001568701009761211,
            -1.4047929459739401e-05,
            0.00021945138518826806,
            8.728949984493776e-05,
            -7.640782242854388e-05,
            4.297764586671556e-06,
            3.084443878901589e-05,
            6.1103057535534375e-06,
            -0.0001911009232414752,
            -0.00018405181946003744,
            -0.00014616084790592375,
            0.0006473047345486309,
            0.0005611050446320571,
            0.0005498067028428515,
            8.998250648805279e-05,
            7.994901707289596e-05,
            -8.471219211448794e-05,
            -0.00010111691435275669,
            -0.00011611781790861402,
            0.0001325420520628939,
            6.058820534416178e-05,
            2.8440531282517375e-05,
            -5.9190725355935554e-05,
            -1.354252557536555e-07,
            4.231758718725149e-05,
            8.27183028948918e-06,
            -7.38948415112396e-06,
            -4.157481611871542e-06,
            5.197025142810665e-06,
            -3.918701340459302e-05,
            4.1869320204764195e-05,
            -0.0001475063676183428,
            0.00025563481879690216,
            -0.0022740821924980836,
            0.004522460301002909,
            2.167854507527821e-05,
            5.308397098389306e-05,
            7.060853308725827e-05,
            6.513991542989478e-05,
            2.2631019460426367e-05,
            -0.00025318162836618477
          ],
          [
            -0.0002987792697936267,
            0.0006348466786167253,
            -0.004256453027617717,
            0.00816736459019567,
            6.645503231640027e-07,
            0.0002821623240785916,
            6.600881191421603e-05,
            -2.868805550576913e-05,
            2.5423634035388433e-06,
            5.753080209294507e-05,
            1.456414587741562e-06,
            -0.00016988439761305083,
            -0.0003058220401254339,
            -0.00022549184672708615,
            0.0005611050446320571,
            0.0007250054859163339,
            0.0006264678267064046,
            5.7373436119255436e-05,
            9.09905597600928e-05,
            -5.130549228746156e-05,
            -5.685985545596406e-05,
            -6.286089500548812e-05,
            0.0002649314652490845,
            0.0001360297905451461,
            0.00011177003777356864,
            -6.156828581063432e-05,
            -6.625246767186528e-05,
            -8.625951948422016e-06,
            2.384848027621744e-07,
            2.405538155085739e-05,
            2.8950637420855016e-05,
            -2.7371562074917554e-05,
            -7.010398979622578e-05,
            7.620428185446825e-05,
            0.00018135214021792963,
            -0.0004776641767996299,
            0.00327959396263898,
            -0.006456619951940955,
            -2.2772446051521062e-05,
            7.337825522706683e-05,
            -7.779209377910901e-05,
            0.00016475492466224264,
            0.0002777302187981365,
            -0.00041206844991140774
          ],
          [
            -0.00025626819557267636,
            0.0006998884252125074,
            -0.004855110402626165,
            0.009472512240213789,
            -1.626834660386547e-05,
            0.0002732010922639358,
            8.448325802666026e-05,
            -1.2706295641398034e-05,
            7.822485229174464e-05,
            -5.8958458361157617e-05,
            1.4014073926999777e-05,
            -0.0001613228570230216,
            -0.000277726531919126,
            -0.0004916675605166154,
            0.0005498067028428515,
            0.0006264678267064046,
            0.001119022430278608,
            5.3031656360444715e-05,
            0.00010175644150204017,
            -5.899155127228191e-05,
            -6.814385447590117e-05,
            -0.00013050592248099998,
            0.00019679524700801668,
            0.00010554809427478813,
            0.00011674084057352772,
            -7.770157997823809e-05,
            -5.974932156998318e-05,
            5.405741171129228e-05,
            -5.936049402224941e-05,
            0.00019169000186175338,
            3.804263371248108e-05,
            -3.165934135700983e-05,
            -5.500367249985134e-05,
            -3.88831190903447e-06,
            0.00023691762723542358,
            -0.0006966558234077437,
            0.004333348859655556,
            -0.00862438480851365,
            -0.0001335683174856983,
            5.952229510735596e-05,
            -7.5469529485185e-05,
            0.0002543547916097591,
            0.00017216292525745302,
            -0.00035024089752155
          ],
          [
            0.00016473173635004815,
            -0.00022932730013199904,
            0.002084655485496113,
            -0.004159697225970021,
            -5.245729252413244e-05,
            0.00022826269973329823,
            0.00012630713598406682,
            -1.274541269033219e-05,
            4.6353583495396906e-06,
            -2.4683175241650056e-05,
            4.9029599318409524e-05,
            1.0659903021532942e-05,
            1.582943207804628e-05,
            4.177499360184857e-05,
            8.998250648805279e-05,
            5.7373436119255436e-05,
            5.3031656360444715e-05,
            0.00031599434719956966,
            0.00024237708697702292,
            -5.845991404699595e-05,
            -5.1200075125266425e-05,
            -4.241834036900962e-05,
            5.583877028645334e-07,
            2.2189224744660363e-06,
            -1.800788767461369e-05,
            3.913555523486573e-05,
            8.253133342610422e-05,
            8.484515041178552e-05,
            -1.4565688109849808e-07,
            -1.8850477776751746e-05,
            -0.0001768573759216029,
            0.00012910870063066314,
            4.250111993661229e-05,
            -5.264086862001031e-05,
            -0.0003193059909187351,
            0.0004288008667497184,
            -0.0034111362616572835,
            0.006590478721143487,
            -7.374533980925572e-06,
            4.735018632304491e-05,
            0.00023908408128017183,
            -0.0001312597744198654,
            -9.624851690866441e-05,
            -4.034615139747431e-05
          ],
          [
            8.647365106967441e-05,
            2.327521753242367e-05,
            -0.001213099991570289,
            0.002845786940222493,
            -1.376376857013461e-05,
            0.00028831818455575303,
            0.00019401726159979374,
            -1.671304925996766e-05,
            9.680036232180312e-05,
            -1.2606482003716541e-05,
            2.141290138574481e-05,
            3.74425396407249e-05,
            2.1043436970035624e-05,
            -4.815854076706545e-06,
            7.994901707289596e-05,
            9.09905597600928e-05,
            0.00010175644150204017,
            0.00024237708697702292,
            0.001233456246121448,
            -0.0001245713856903067,
            -7.89331616034053e-05,
            -0.00010764573212305962,
            5.170906118233432e-05,
            7.302150915790647e-05,
            -1.7657594906921804e-05,
            0.0001344667105134604,
            6.176396773774172e-05,
            0.00011083561023400552,
            -0.00011449027203090225,
            0.00013746135385931968,
            5.9259803167299307e-05,
            1.5610724063093006e-05,
            -1.9080592247451246e-06,
            -4.473626692790899e-05,
            8.333542129900672e-05,
            -0.00029377671197935404,
            0.0035408842350346087,
            -0.007827870198537442,
            -0.00011182892839025759,
            -3.498014273977426e-05,
            0.00023518313667771334,
            -4.626305622486943e-05,
            0.00019345552360364323,
            -0.0001899441790079963
          ],
          [
            -0.00035653768326273717,
            0.0006101723738757522,
            -0.005807766573118871,
            0.012002538777484272,
            0.00013174834622398167,
            6.564748442136723e-05,
            -1.3614290853718953e-05,
            5.2902658930187204e-05,
            1.6049397605571787e-05,
            -1.688530719292351e-05,
            -2.5697569046553898e-05,
            0.0001480221534809075,
            6.338590983038841e-05,
            0.00018538481431766286,
            -8.471219211448794e-05,
            -5.130549228746156e-05,
            -5.899155127228191e-05,
            -5.845991404699595e-05,
            -0.0001245713856903067,
            0.0009411944598628206,
            0.0007510029979257823,
            0.0008550397550087269,
            4.5081802221284225e-05,
            0.00015245210713492617,
            0.00013580178759440117,
            -0.00017918917853900206,
            -0.00021473702526118578,
            -0.000323003180879588,
            -3.2752637921410236e-05,
            -0.00010571396019546376,
            -0.00013129894739670892,
            4.208302548643484e-05,
            4.0919983623636594e-05,
            8.318611970752174e-06,
            4.908575874895325e-05,
            -0.0002512822690799566,
            0.0037731413490651984,
            -0.008126715073157301,
            0.00015932408109713085,
            1.1502670589645393e-05,
            -2.983132470896661e-06,
            -4.307345328634393e-06,
            -1.216040747001374e-07,
            -8.286845249607833e-05
          ],
          [
            -0.00031600191412636044,
            0.00059290724745029,
            -0.005325325350727802,
            0.010798279822981045,
            0.00011591078946167357,
            -3.824018363871229e-05,
            0.00013567977829604706,
            7.902358537077731e-05,
            3.788534581658703e-05,
            -8.40540391980582e-06,
            2.0681633336202907e-05,
            0.0001584328036724532,
            0.0001303331217061448,
            0.0002978090046024286,
            -0.00010111691435275669,
            -5.685985545596406e-05,
            -6.814385447590117e-05,
            -5.1200075125266425e-05,
            -7.89331616034053e-05,
            0.0007510029979257823,
            0.0009592368939178784,
            0.0009188030637102915,
            -2.4026566547660724e-05,
            8.290106770617451e-05,
            3.1752939448428206e-05,
            -0.00011135436253153003,
            -0.00021736661665032407,
            -0.0002787720464452263,
            -0.0001117472212848207,
            -7.5226729572408395e-06,
            -7.48064946386334e-05,
            -3.592585647285882e-05,
            5.578526091701623e-05,
            -3.091645848689806e-05,
            3.88363196125339e-05,
            -0.00020822298978742928,
            0.002798772806404856,
            -0.005940173617928462,
            0.00021226925452003462,
            -1.4072937139185487e-05,
            -0.0002422094409307643,
            0.00014381230675723566,
            4.608313136653894e-05,
            -6.073428739265655e-05
          ],
          [
            -0.00029486150177711757,
            0.0007525894807356803,
            -0.007101520365164229,
            0.014616526708418643,
            0.00010101408743902056,
            0.00014672194511531063,
            4.577995376821004e-05,
            2.061165088601389e-05,
            0.0001331834961280124,
            -0.00010297927196911358,
            3.946583311957832e-05,
            0.00020266834753262665,
            0.00017268458653038772,
            0.0003370049099333138,
            -0.00011611781790861402,
            -6.286089500548812e-05,
            -0.00013050592248099998,
            -4.241834036900962e-05,
            -0.00010764573212305962,
            0.0008550397550087269,
            0.0009188030637102915,
            0.0012916213962806094,
            4.9557146612856114e-06,
            6.547776574848513e-05,
            -5.3602728624990346e-05,
            -6.228377260326214e-05,
            -0.0002099621347366622,
            -0.0003518539299264585,
            -0.0001027083994410403,
            -5.9455046885943864e-05,
            -0.00017414924893306187,
            -8.160589159979068e-05,
            0.00013156055007228692,
            1.6289724882512555e-05,
            -0.00022416363952932196,
            1.048010962235889e-05,
            0.0020694755676217602,
            -0.004747712672158663,
            0.00019354625221972536,
            2.861411712885976e-05,
            -0.0001849001081821603,
            0.00011078886411212441,
            6.493227032514762e-05,
            -0.00010609081159776512
          ],
          [
            -0.0006236735249452812,
            0.0005983876467527241,
            -0.004357727638383163,
            0.008516813419720326,
            6.632720935453917e-05,
            -0.0001804565670499077,
            0.000172329018105585,
            -0.00010982180255368772,
            3.132415166755872e-05,
            0.00020800529121345224,
            3.0079466871432395e-05,
            -1.130177540854439e-05,
            -0.0001620330491300691,
            -0.00012507063747456735,
            0.0001325420520628939,
            0.0002649314652490845,
            0.00019679524700801668,
            5.583877028645334e-07,
            5.170906118233432e-05,
            4.5081802221284225e-05,
            -2.4026566547660724e-05,
            4.9557146612856114e-06,
            0.0017434133689519255,
            0.0015895938315584404,
            0.0016001540081667476,
            -0.0003657625473271999,
            -0.00038571517648204406,
            -0.0003228430223093071,
            -0.0001183810714766042,
            -3.2175394242706007e-06,
            1.8883454080322668e-05,
            -3.92919011199418e-06,
            -0.00010967405175449404,
            0.00020236140943324682,
            0.0006271203732355572,
            -0.0005372858012794243,
            0.005765273145992792,
            -0.012178712995964711,
            0.0001911705554203659,
            -9.842983457232408e-05,
            -0.00016845030216919272,
            0.0003568427362513174,
            0.0002268912204659479,
            -0.0004505410990368891
          ],
          [
            -0.0004002495391259357,
            0.00021876890089410285,
            -0.0013508784381762637,
            0.00259366142311589,
            0.00014035617480750962,
            -0.00017851445702943562,
            0.00023307789714339133,
            -5.49881741780102e-05,
            4.6846593013305126e-05,
            0.00013687266106942098,
            2.229063611341521e-05,
            3.281470549751326e-05,
            -0.00011004012655674174,
            -2.4736332645784146e-05,
            6.058820534416178e-05,
            0.0001360297905451461,
            0.00010554809427478813,
            2.2189224744660363e-06,
            7.302150915790647e-05,
            0.00015245210713492617,
            8.290106770617451e-05,
            6.547776574848513e-05,
            0.0015895938315584404,
            0.0019044400555059927,
            0.0018293786281688407,
            -0.00047795877616989735,
            -0.0005573098167691507,
            -0.00046713116220148735,
            -0.00014389199392670054,
            -1.1415472061723882e-05,
            -1.3078001482771624e-05,
            0.0001172190695217439,
            -0.00010688102569612206,
            0.00011074054154790289,
            0.00048729441530521983,
            -0.0003099330410175524,
            0.0030656039266559534,
            -0.0065702285477132125,
            0.00014337989634129173,
            -8.331687220841694e-06,
            -4.7072833219405106e-05,
            0.00017100430296397974,
            7.752548805251022e-05,
            -0.00026830192848894917
          ],
          [
            -0.0005484396241204512,
            0.0003398820919573354,
            -0.002065601388586587,
            0.003938076724257798,
            0.00012552633892377082,
            -0.0003076757052576051,
            0.00021180518948578727,
            -3.32697363981947e-05,
            -5.4004943829718286e-05,
            0.00016939325286943781,
            1.2988871972556678e-05,
            2.5772621739727048e-05,
            -0.00010852999352568246,
            -8.160845406672936e-05,
            2.8440531282517375e-05,
            0.00011177003777356864,
            0.00011674084057352772,
            -1.800788767461369e-05,
            -1.7657594906921804e-05,
            0.00013580178759440117,
            3.1752939448428206e-05,
            -5.3602728624990346e-05,
            0.0016001540081667476,
            0.0018293786281688407,
            0.0019754987609019573,
            -0.0004784256898758808,
            -0.0005008713531653933,
            -0.0004554146734965687,
            -0.00016867578207747794,
            5.912635380874195e-05,
            -1.8951699360611498e-05,
            0.0001586013315030709,
            -6.88769061137894e-05,
            0.0001054856328274916,
            0.0006151372854043275,
            -0.00042069387036106564,
            0.004025034668023605,
            -0.008674979877827872,
            0.00011626688232732688,
            -3.9229716006311824e-05,
            4.332500290423197e-05,
            7.357609486814934e-05,
            -0.00017118992400705547,
            -6.628876619165755e-05
          ],
          [
            9.685277899734254e-05,
            -9.06017963922305e-05,
            -0.0002613547839372136,
            0.0008697520924855083,
            -0.00011028660025143452,
            0.00021512454149046962,
            0.00014278450707193362,
            -0.00012356228646621763,
            3.105665012304265e-05,
            -4.798916499354393e-05,
            4.710811003304894e-05,
            3.963831955262221e-05,
            0.00010969804101046304,
            0.00014699202724567116,
            -5.9190725355935554e-05,
            -6.156828581063432e-05,
            -7.770157997823809e-05,
            3.913555523486573e-05,
            0.0001344667105134604,
            -0.00017918917853900206,
            -0.00011135436253153003,
            -6.228377260326214e-05,
            -0.0003657625473271999,
            -0.00047795877616989735,
            -0.0004784256898758808,
            0.0008992276993007239,
            0.0007006691366692787,
            0.0007859690329461298,
            7.505756450196553e-05,
            6.60178497516583e-05,
            -1.637451130107204e-05,
            4.809662251600884e-05,
            8.795778968025514e-05,
            -0.00011233183934299932,
            -0.00014173933904803346,
            0.00012724830523540105,
            -0.0008555407243498235,
            0.0016893999192575853,
            -0.0001543518978748284,
            -3.350901755429705e-05,
            0.00018686831639696681,
            -0.00015793285292001245,
            -3.695802020922513e-05,
            -3.0196366153743447e-05
          ],
          [
            0.00015778271743849116,
            -0.00022425701529110405,
            0.0008393777339350949,
            -0.0012622897913157627,
            -0.00011028697659435169,
            3.714296177437602e-05,
            4.441483532520317e-05,
            -9.072557771872636e-05,
            -0.00012221123974219897,
            -8.97515038847007e-05,
            4.921117276498774e-05,
            2.3274601461561692e-05,
            0.00013666954241302974,
            0.00015854099379656586,
            -1.354252557536555e-07,
            -6.625246767186528e-05,
            -5.974932156998318e-05,
            8.253133342610422e-05,
            6.176396773774172e-05,
            -0.00021473702526118578,
            -0.00021736661665032407,
            -0.0002099621347366622,
            -0.00038571517648204406,
            -0.0005573098167691507,
            -0.0005008713531653933,
            0.0007006691366692787,
            0.0009430128528687916,
            0.0008613875981165457,
            0.00012778192009724106,
            -1.656114896559868e-05,
            3.54943851680295e-05,
            4.781972639453049e-06,
            5.537786963125002e-05,
            -0.0001151893998664313,
            -0.0002089827485676209,
            0.00025893289697636115,
            -0.0011568005787720402,
            0.0019687328437687094,
            -3.161520706672686e-05,
            -8.159597982200986e-05,
            0.0001343010918474582,
            -9.911650096536297e-05,
            -0.00017884931432635801,
            9.392749353250569e-05
          ],
          [
            6.28228135917791e-05,
            -0.00022263277844902823,
            0.0012700679186933924,
            -0.002289449557176187,
            -0.0001288871243951376,
            4.466214296041794e-05,
            9.71876203581073e-05,
            -0.00012089472343631164,
            -2.4865812679565516e-05,
            -6.599611047980727e-05,
            6.624574917074333e-05,
            -3.8456194720105155e-06,
            0.00011363295412987056,
            8.162941233766914e-05,
            4.231758718725149e-05,
            -8.625951948422016e-06,
            5.405741171129228e-05,
            8.484515041178552e-05,
            0.00011083561023400552,
            -0.000323003180879588,
            -0.0002787720464452263,
            -0.0003518539299264585,
            -0.0003228430223093071,
            -0.00046713116220148735,
            -0.0004554146734965687,
            0.0007859690329461298,
            0.0008613875981165457,
            0.0011558478332449895,
            9.730500666470585e-05,
            6.0097600983377644e-05,
            0.00017276521359371288,
            -6.714170920307165e-05,
            1.68914100868854e-05,
            -0.00012146995413441365,
            -5.798663578793825e-05,
            0.00022355349925222922,
            -0.0017852312403450134,
            0.003395866663422069,
            3.1072688149707116e-05,
            -0.00018631894389268557,
            8.181455253377371e-05,
            -1.1581595408658287e-05,
            -0.00022864082896654602,
            2.748947041255382e-05
          ],
          [
            1.1854331634444151e-05,
            -5.3617835076509975e-05,
            -9.429254282375277e-05,
            0.00046247730914936126,
            -1.3809163400997471e-05,
            2.3382703490551038e-05,
            -0.0001250096458235879,
            -4.4368831623593455e-05,
            -4.857131582331424e-05,
            -7.900764562165005e-05,
            -1.1417176839250223e-05,
            -2.73662666759652e-05,
            -9.501100391269596e-05,
            -2.9802303942263753e-05,
            8.27183028948918e-06,
            2.384848027621744e-07,
            -5.936049402224941e-05,
            -1.4565688109849808e-07,
            -0.00011449027203090225,
            -3.2752637921410236e-05,
            -0.0001117472212848207,
            -0.0001027083994410403,
            -0.0001183810714766042,
            -0.00014389199392670054,
            -0.00016867578207747794,
            7.505756450196553e-05,
            0.00012778192009724106,
            9.730500666470585e-05,
            0.00047158229827269155,
            -0.0004672971360521438,
            -0.00017037407572924692,
            9.308140915186694e-05,
            -0.0001494899464849354,
            8.026525684631469e-05,
            1.9432243454836853e-05,
            -9.744598345714565e-05,
            0.0009050617898022891,
            -0.001851416648455321,
            -0.00024949126457680666,
            0.000315641346964638,
            0.00017144569488169027,
            -0.00016239298545941267,
            0.00011633659242516468,
            -0.00013278231602383868
          ],
          [
            -8.250092383050646e-05,
            0.0001222029468451795,
            -0.0006367586012750053,
            0.0010810720551100669,
            2.8268471417648652e-05,
            -0.00022995727872991315,
            0.00027628536239949163,
            4.1222050064413565e-05,
            3.0894473351550264e-05,
            5.348966001881177e-05,
            -2.368951851682876e-06,
            -2.26185627328847e-06,
            0.00011169052683577699,
            8.970420766692234e-06,
            -7.38948415112396e-06,
            2.405538155085739e-05,
            0.00019169000186175338,
            -1.8850477776751746e-05,
            0.00013746135385931968,
            -0.00010571396019546376,
            -7.5226729572408395e-06,
            -5.9455046885943864e-05,
            -3.2175394242706007e-06,
            -1.1415472061723882e-05,
            5.912635380874195e-05,
            6.60178497516583e-05,
            -1.656114896559868e-05,
            6.0097600983377644e-05,
            -0.0004672971360521438,
            0.000828858265535292,
            0.0003304360120307639,
            -0.0001843913863151409,
            9.676044030108388e-05,
            -0.00024914528156277607,
            0.0002526410058522855,
            -0.00024104627811781645,
            0.0010935188980173791,
            -0.001944963384190093,
            0.00018562198123104544,
            -0.0006382102520356401,
            -0.0003295842805715313,
            0.00031861810730288013,
            -0.00015102951459572175,
            0.0004140969513395236
          ],
          [
            -7.3951946131896056e-06,
            -0.00012087069295389264,
            0.0004477660504899088,
            -0.0006168463082663622,
            6.33574120557384e-05,
            -0.00045349957354869053,
            -3.941833913264943e-06,
            2.9222551487999994e-05,
            -2.0140569332969936e-05,
            -5.660542230742432e-05,
            -2.6508850593651633e-05,
            -0.00012387257435261947,
            8.778806795341821e-06,
            -8.29644649753226e-06,
            -4.157481611871542e-06,
            2.8950637420855016e-05,
            3.804263371248108e-05,
            -0.0001768573759216029,
            5.9259803167299307e-05,
            -0.00013129894739670892,
            -7.48064946386334e-05,
            -0.00017414924893306187,
            1.8883454080322668e-05,
            -1.3078001482771624e-05,
            -1.8951699360611498e-05,
            -1.637451130107204e-05,
            3.54943851680295e-05,
            0.00017276521359371288,
            -0.00017037407572924692,
            0.0003304360120307639,
            0.0011938564570034382,
            -0.0008175786536618861,
            -0.00028025944695699533,
            6.435587706627185e-05,
            0.00029832815654528286,
            -0.0002958094339454545,
            0.002856877159300007,
            -0.005973913978080914,
            7.696793437633241e-05,
            -0.0003417806128963608,
            -0.0010000216514293068,
            0.0007696916554153872,
            0.0006451373027464944,
            -0.00017524790878688338
          ],
          [
            3.0877040027310625e-05,
            -5.17169345711765e-05,
            0.0011237258791905133,
            -0.002538438593625282,
            -2.8852760886976066e-05,
            0.0003712769194960175,
            8.075332966834829e-05,
            -5.738443791822571e-06,
            1.5268761687403102e-05,
            1.0364859217881002e-05,
            -1.1030588031983572e-05,
            3.5439744681429515e-05,
            -6.006062104655816e-06,
            -4.0359770898845625e-05,
            5.197025142810665e-06,
            -2.7371562074917554e-05,
            -3.165934135700983e-05,
            0.00012910870063066314,
            1.5610724063093006e-05,
            4.208302548643484e-05,
            -3.592585647285882e-05,
            -8.160589159979068e-05,
            -3.92919011199418e-06,
            0.0001172190695217439,
            0.0001586013315030709,
            4.809662251600884e-05,
            4.781972639453049e-06,
            -6.714170920307165e-05,
            9.308140915186694e-05,
            -0.0001843913863151409,
            -0.0008175786536618861,
            0.0009003807650875943,
            0.00014003894401894178,
            -0.00010260958093789851,
            -0.0001158793589095769,
            0.00027467210767351307,
            -0.0036435577470705508,
            0.007683679577708765,
            -0.00014319646017223333,
            0.00025395329545234923,
            0.000731165050683679,
            -0.0007276585374410249,
            -0.0003758339592532991,
            0.00016274007941051753
          ],
          [
            2.652851373887366e-05,
            0.00010017472000533063,
            -0.0011878602478064479,
            0.0025536421810428865,
            -2.8393972841544444e-05,
            -4.848625646460771e-05,
            3.3982144147680216e-05,
            -2.7449213889835044e-05,
            8.076564111239049e-05,
            2.6233555352465825e-05,
            3.010408221875513e-05,
            0.00012072623029801621,
            0.00012788945244004572,
            0.00010583748379690381,
            -3.918701340459302e-05,
            -7.010398979622578e-05,
            -5.500367249985134e-05,
            4.250111993661229e-05,
            -1.9080592247451246e-06,
            4.0919983623636594e-05,
            5.578526091701623e-05,
            0.00013156055007228692,
            -0.00010967405175449404,
            -0.00010688102569612206,
            -6.88769061137894e-05,
            8.795778968025514e-05,
            5.537786963125002e-05,
            1.68914100868854e-05,
            -0.0001494899464849354,
            9.676044030108388e-05,
            -0.00028025944695699533,
            0.00014003894401894178,
            0.0005333046697398263,
            -0.00040825541541172076,
            -0.00030218037518403795,
            0.0003998403994750245,
            -0.00265562292581255,
            0.005031996833324386,
            5.20546521531701e-05,
            -2.3208685787756436e-06,
            0.0002839114505908751,
            -0.00024900323786840393,
            -0.0004642896335649108,
            0.0003956301449862191
          ],
          [
            7.653842191077944e-06,
            -9.622112271637199e-05,
            0.0010233379280591768,
            -0.0021018328277404067,
            -1.4078312940400254e-05,
            0.0004226328703242698,
            -0.00016968019552053096,
            2.4449394678256415e-05,
            -8.196498120745019e-05,
            5.062392942125209e-05,
            -2.493172917262947e-05,
            -9.672236318563575e-05,
            -0.0001247189835953733,
            -0.0001321114899647963,
            4.1869320204764195e-05,
            7.620428185446825e-05,
            -3.88831190903447e-06,
            -5.264086862001031e-05,
            -4.473626692790899e-05,
            8.318611970752174e-06,
            -3.091645848689806e-05,
            1.6289724882512555e-05,
            0.00020236140943324682,
            0.00011074054154790289,
            0.0001054856328274916,
            -0.00011233183934299932,
            -0.0001151893998664313,
            -0.00012146995413441365,
            8.026525684631469e-05,
            -0.00024914528156277607,
            6.435587706627185e-05,
            -0.00010260958093789851,
            -0.00040825541541172076,
            0.0007471265171486718,
            0.0001183832452167819,
            -0.0002592493563230564,
            0.0024670329356931975,
            -0.005153858185910269,
            -3.855163877164089e-06,
            0.00019097038793209706,
            -7.086074884543318e-05,
            0.00011236338211627171,
            0.00037904639187799947,
            -0.000732644896701511
          ],
          [
            -0.003096687909859264,
            0.004711908381461395,
            -0.03304209093634923,
            0.0642413622072504,
            0.0001516509531897034,
            -0.0006825602078657278,
            -0.00025995361986800203,
            -5.856516394641393e-05,
            -0.0002582763882088403,
            2.4096561756034503e-06,
            -6.824769807598887e-05,
            5.4091052500284327e-05,
            -0.0002641791332977975,
            -0.0003073171946887408,
            -0.0001475063676183428,
            0.00018135214021792963,
            0.00023691762723542358,
            -0.0003193059909187351,
            8.333542129900672e-05,
            4.908575874895325e-05,
            3.88363196125339e-05,
            -0.00022416363952932196,
            0.0006271203732355572,
            0.00048729441530521983,
            0.0006151372854043275,
            -0.00014173933904803346,
            -0.0002089827485676209,
            -5.798663578793825e-05,
            1.9432243454836853e-05,
            0.0002526410058522855,
            0.00029832815654528286,
            -0.0001158793589095769,
            -0.00030218037518403795,
            0.0001183832452167819,
            0.004856811688545543,
            -0.007256393224608984,
            0.051231733133794866,
            -0.10047430773556115,
            -8.141110694019819e-05,
            -0.00030814578152850815,
            -0.0005537814495853006,
            0.0003480039591330898,
            0.0002811263800312347,
            -8.74026740491809e-05
          ],
          [
            0.004562488258239106,
            -0.0088418124686112,
            0.06541003395675435,
            -0.1286098033040028,
            -9.724286515228114e-05,
            -0.00023894347196271544,
            0.00044436785321968786,
            1.301951099793171e-05,
            0.00048252941899375493,
            0.00023413173952896736,
            0.00019520576426382806,
            -6.289055044010733e-05,
            0.0005742521349027703,
            0.0006806810170891028,
            0.00025563481879690216,
            -0.0004776641767996299,
            -0.0006966558234077437,
            0.0004288008667497184,
            -0.00029377671197935404,
            -0.0002512822690799566,
            -0.00020822298978742928,
            1.048010962235889e-05,
            -0.0005372858012794243,
            -0.0003099330410175524,
            -0.00042069387036106564,
            0.00012724830523540105,
            0.00025893289697636115,
            0.00022355349925222922,
            -9.744598345714565e-05,
            -0.00024104627811781645,
            -0.0002958094339454545,
            0.00027467210767351307,
            0.0003998403994750245,
            -0.0002592493563230564,
            -0.007256393224608984,
            0.01445159248692761,
            -0.11196629233778257,
            0.2237995307506772,
            0.0006401718149369297,
            -0.00014431339281892986,
            0.0007982892928707331,
            -0.000435931830908629,
            -0.0010860446182389223,
            0.0007163293826019529
          ],
          [
            -0.02962514250376662,
            0.06113915128639742,
            -0.5096342273809542,
            1.0275786028608755,
            0.0006360421699293628,
            0.0013297544536514279,
            -0.003044484878502924,
            -0.0003693745088966115,
            -0.005381992973398218,
            -0.0022238807819249364,
            -0.0010686979697462488,
            0.0005001814192302099,
            -0.003059188118500782,
            -0.0035513091874297444,
            -0.0022740821924980836,
            0.00327959396263898,
            0.004333348859655556,
            -0.0034111362616572835,
            0.0035408842350346087,
            0.0037731413490651984,
            0.002798772806404856,
            0.0020694755676217602,
            0.005765273145992792,
            0.0030656039266559534,
            0.004025034668023605,
            -0.0008555407243498235,
            -0.0011568005787720402,
            -0.0017852312403450134,
            0.0009050617898022891,
            0.0010935188980173791,
            0.002856877159300007,
            -0.0036435577470705508,
            -0.00265562292581255,
            0.0024670329356931975,
            0.051231733133794866,
            -0.11196629233778257,
            1.0138179722577685,
            -2.088587515735916,
            -0.006730407176807387,
            0.002904144460628674,
            -0.005861328297454896,
            0.0032566934571395343,
            0.010480912729287643,
            -0.007955442052462553
          ],
          [
            0.05675910727808784,
            -0.1189583666642271,
            1.0188932289236607,
            -2.0664748004418763,
            -0.0011623914620299321,
            -0.0026535377910971063,
            0.005557019563624185,
            0.0008456938132467655,
            0.011509201204749561,
            0.004767713824146612,
            0.0019016738338505671,
            -0.0008790519826951069,
            0.005616895510105326,
            0.006557498948949185,
            0.004522460301002909,
            -0.006456619951940955,
            -0.00862438480851365,
            0.006590478721143487,
            -0.007827870198537442,
            -0.008126715073157301,
            -0.005940173617928462,
            -0.004747712672158663,
            -0.012178712995964711,
            -0.0065702285477132125,
            -0.008674979877827872,
            0.0016893999192575853,
            0.0019687328437687094,
            0.003395866663422069,
            -0.001851416648455321,
            -0.001944963384190093,
            -0.005973913978080914,
            0.007683679577708765,
            0.005031996833324386,
            -0.005153858185910269,
            -0.10047430773556115,
            0.2237995307506772,
            -2.088587515735916,
            4.330750613619669,
            0.01391614685160234,
            -0.006581321833411274,
            0.011581354719772625,
            -0.006244623755423563,
            -0.021167655278348563,
            0.016774113084274428
          ],
          [
            -0.00011540915280895605,
            -0.0004081004046238059,
            0.005282793579774867,
            -0.011231689647318376,
            8.24017633008962e-05,
            1.3850441155907777e-05,
            0.0002274057378675505,
            5.4099639263484085e-05,
            -6.251772273245569e-06,
            7.34413158176241e-05,
            -4.561594069366327e-05,
            5.657892349244685e-05,
            2.574572417084548e-05,
            -8.416530445034751e-06,
            2.167854507527821e-05,
            -2.2772446051521062e-05,
            -0.0001335683174856983,
            -7.374533980925572e-06,
            -0.00011182892839025759,
            0.00015932408109713085,
            0.00021226925452003462,
            0.00019354625221972536,
            0.0001911705554203659,
            0.00014337989634129173,
            0.00011626688232732688,
            -0.0001543518978748284,
            -3.161520706672686e-05,
            3.1072688149707116e-05,
            -0.00024949126457680666,
            0.00018562198123104544,
            7.696793437633241e-05,
            -0.00014319646017223333,
            5.20546521531701e-05,
            -3.855163877164089e-06,
            -8.141110694019819e-05,
            0.0006401718149369297,
            -0.006730407176807387,
            0.01391614685160234,
            0.0020315036861498262,
            -0.0015711393291486103,
            -0.00040938729028225054,
            0.0004038134065393325,
            -0.001112318376279574,
            0.0006899423039518722
          ],
          [
            0.0001674659467608561,
            0.0003457772521144795,
            -0.004441859942228361,
            0.009485616878222363,
            -0.00010971029319123727,
            0.00016272308006623802,
            -0.00035374401133260604,
            -2.8525924386779513e-05,
            6.273031591457939e-06,
            -0.00010536415976921808,
            3.838258838012751e-05,
            -4.118498906652864e-05,
            -7.602666906358425e-05,
            2.0812308867329513e-05,
            5.308397098389306e-05,
            7.337825522706683e-05,
            5.952229510735596e-05,
            4.735018632304491e-05,
            -3.498014273977426e-05,
            1.1502670589645393e-05,
            -1.4072937139185487e-05,
            2.861411712885976e-05,
            -9.842983457232408e-05,
            -8.331687220841694e-06,
            -3.9229716006311824e-05,
            -3.350901755429705e-05,
            -8.159597982200986e-05,
            -0.00018631894389268557,
            0.000315641346964638,
            -0.0006382102520356401,
            -0.0003417806128963608,
            0.00025395329545234923,
            -2.3208685787756436e-06,
            0.00019097038793209706,
            -0.00030814578152850815,
            -0.00014431339281892986,
            0.002904144460628674,
            -0.006581321833411274,
            -0.0015711393291486103,
            0.0018718291167128037,
            0.0004975873309960022,
            -0.0005693862940335723,
            0.0008684717599636979,
            -0.0008901073248980514
          ],
          [
            0.0003776385076944673,
            -0.0005534103419063748,
            0.0036821734337619417,
            -0.0070880835517703345,
            -0.0001047138906252781,
            0.0007747640212488926,
            -0.00010388248185612315,
            1.980010738954123e-05,
            1.2074119883514767e-05,
            6.307956134769937e-06,
            6.193714825650636e-05,
            9.511634782456975e-05,
            0.00014542094769998717,
            0.00012236516397075569,
            7.060853308725827e-05,
            -7.779209377910901e-05,
            -7.5469529485185e-05,
            0.00023908408128017183,
            0.00023518313667771334,
            -2.983132470896661e-06,
            -0.0002422094409307643,
            -0.0001849001081821603,
            -0.00016845030216919272,
            -4.7072833219405106e-05,
            4.332500290423197e-05,
            0.00018686831639696681,
            0.0001343010918474582,
            8.181455253377371e-05,
            0.00017144569488169027,
            -0.0003295842805715313,
            -0.0010000216514293068,
            0.000731165050683679,
            0.0002839114505908751,
            -7.086074884543318e-05,
            -0.0005537814495853006,
            0.0007982892928707331,
            -0.005861328297454896,
            0.011581354719772625,
            -0.00040938729028225054,
            0.0004975873309960022,
            0.0021327096261957402,
            -0.001567290491969596,
            -0.0013112297229808034,
            0.00050583577448421
          ],
          [
            -0.00020947893224163174,
            0.000147878673879144,
            -0.0002808370301332927,
            0.00019214265039663528,
            0.0001112894180107378,
            -0.000647934866497296,
            0.0001515666575157483,
            -7.939593635031824e-06,
            -3.5715561438746776e-06,
            0.00010808834455456814,
            -1.5329987447109602e-05,
            -3.239311431592358e-05,
            -0.00010246393699334818,
            -0.00015692875983449938,
            6.513991542989478e-05,
            0.00016475492466224264,
            0.0002543547916097591,
            -0.0001312597744198654,
            -4.626305622486943e-05,
            -4.307345328634393e-06,
            0.00014381230675723566,
            0.00011078886411212441,
            0.0003568427362513174,
            0.00017100430296397974,
            7.357609486814934e-05,
            -0.00015793285292001245,
            -9.911650096536297e-05,
            -1.1581595408658287e-05,
            -0.00016239298545941267,
            0.00031861810730288013,
            0.0007696916554153872,
            -0.0007276585374410249,
            -0.00024900323786840393,
            0.00011236338211627171,
            0.0003480039591330898,
            -0.000435931830908629,
            0.0032566934571395343,
            -0.006244623755423563,
            0.0004038134065393325,
            -0.0005693862940335723,
            -0.001567290491969596,
            0.001554641524596073,
            0.0008910103250054943,
            -0.0005173782646322833
          ],
          [
            -0.00010098405823234059,
            0.0003864810305647603,
            -0.0035799945901458,
            0.007290881382098451,
            2.8072576431903286e-05,
            0.0008715497485351895,
            -0.00014410713317995462,
            -7.502848017979232e-05,
            0.00017049484491879003,
            -0.00010714930737739806,
            -7.066261202677511e-05,
            -0.0001569457752098197,
            -0.00031232883944421006,
            -0.0001856383465554803,
            2.2631019460426367e-05,
            0.0002777302187981365,
            0.00017216292525745302,
            -9.624851690866441e-05,
            0.00019345552360364323,
            -1.216040747001374e-07,
            4.608313136653894e-05,
            6.493227032514762e-05,
            0.0002268912204659479,
            7.752548805251022e-05,
            -0.00017118992400705547,
            -3.695802020922513e-05,
            -0.00017884931432635801,
            -0.00022864082896654602,
            0.00011633659242516468,
            -0.00015102951459572175,
            0.0006451373027464944,
            -0.0003758339592532991,
            -0.0004642896335649108,
            0.00037904639187799947,
            0.0002811263800312347,
            -0.0010860446182389223,
            0.010480912729287643,
            -0.021167655278348563,
            -0.001112318376279574,
            0.0008684717599636979,
            -0.0013112297229808034,
            0.0008910103250054943,
            0.004008436799153928,
            -0.0027282446793303605
          ],
          [
            4.031476852375671e-05,
            -9.416313662320372e-05,
            0.0007476035513682392,
            -0.001538178555500652,
            4.6769653085202304e-05,
            -0.0013037527592722861,
            0.00022707347286242836,
            8.086356021158928e-05,
            -9.919565550624625e-05,
            -1.4260864160692595e-05,
            4.915307014020526e-06,
            6.653674066300777e-05,
            0.0002455589562096986,
            0.00018831615720145387,
            -0.00025318162836618477,
            -0.00041206844991140774,
            -0.00035024089752155,
            -4.034615139747431e-05,
            -0.0001899441790079963,
            -8.286845249607833e-05,
            -6.073428739265655e-05,
            -0.00010609081159776512,
            -0.0004505410990368891,
            -0.00026830192848894917,
            -6.628876619165755e-05,
            -3.0196366153743447e-05,
            9.392749353250569e-05,
            2.748947041255382e-05,
            -0.00013278231602383868,
            0.0004140969513395236,
            -0.00017524790878688338,
            0.00016274007941051753,
            0.0003956301449862191,
            -0.000732644896701511,
            -8.74026740491809e-05,
            0.0007163293826019529,
            -0.007955442052462553,
            0.016774113084274428,
            0.0006899423039518722,
            -0.0008901073248980514,
            0.00050583577448421,
            -0.0005173782646322833,
            -0.0027282446793303605,
            0.0027202294891447328
          ]
        ],
        "interaction_joint_test": {
          "F": 0.8427761237591482,
          "df1": 4,
          "df2": 111,
          "p": 0.5009494189267809,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              -0.05330825402721494,
              0.1648024965341577,
              -1.379850384244205,
              2.763574031064599
            ],
            "exposure_covariance": [
              [
                0.0034735993431948475,
                -0.005424327970615986,
                0.037787755755785454,
                -0.07343478102474832
              ],
              [
                -0.005424327970615986,
                0.010483095580054993,
                -0.07652569039076348,
                0.1500140553165762
              ],
              [
                0.037787755755785454,
                -0.07652569039076348,
                0.6091288567022104,
                -1.2156531028976048
              ],
              [
                -0.07343478102474832,
                0.1500140553165762,
                -1.2156531028976048,
                2.435796904809582
              ]
            ],
            "exercise_joint_test": {
              "F": 1.1015471610735263,
              "df1": 4,
              "df2": 111,
              "p": 0.3595199764570611
            },
            "contrasts": {
              "0": {
                "estimate": -0.042014887047405275,
                "se": 0.02732592063737797,
                "lower": -0.09616302298890045,
                "upper": 0.012133248894089892
              },
              "30": {
                "estimate": -0.016077335208827162,
                "se": 0.018478271858662583,
                "lower": -0.052693264452145575,
                "upper": 0.02053859403449125
              },
              "90": {
                "estimate": -0.03226208150214882,
                "se": 0.01883534487389502,
                "lower": -0.06958557476230033,
                "upper": 0.00506141175800269
              },
              "120": {
                "estimate": -0.04645878742524234,
                "se": 0.025950907980962102,
                "lower": -0.09788224399622658,
                "upper": 0.004964669145741889
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              -0.004024768712436087,
              0.0030225793083646646,
              0.28622834257867713,
              -0.7606062410080052
            ],
            "exposure_covariance": [
              [
                0.0021370352120218617,
                -0.003406324555524468,
                0.02635225544946447,
                -0.05290861927497124
              ],
              [
                -0.003406324555524468,
                0.007251063129760205,
                -0.06194279748539429,
                0.1262454160990235
              ],
              [
                0.02635225544946447,
                -0.06194279748539429,
                0.6036783741980705,
                -1.2577687868489846
              ],
              [
                -0.05290861927497124,
                0.1262454160990235,
                -1.2577687868489846,
                2.6335979175454987
              ]
            ],
            "exercise_joint_test": {
              "F": 0.5793663560752593,
              "df1": 4,
              "df2": 111,
              "p": 0.6781958158832118
            },
            "contrasts": {
              "0": {
                "estimate": -0.012854004501962772,
                "se": 0.022795650154199112,
                "lower": -0.05802510705343307,
                "upper": 0.032317098049507526
              },
              "30": {
                "estimate": -0.014712936473854563,
                "se": 0.014928522690152319,
                "lower": -0.044294800768898766,
                "upper": 0.014868927821189641
              },
              "90": {
                "estimate": 0.014596228553024587,
                "se": 0.02348943535474412,
                "lower": -0.031949655688396236,
                "upper": 0.06114211279444541
              },
              "120": {
                "estimate": 0.008237130605649512,
                "se": 0.031326335395331126,
                "lower": -0.053838094234717464,
                "upper": 0.0703123554460165
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 54,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0436889473517672,
        "variable": "schloc_3c",
        "outcome": "z_mat",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.11378453660682379,
          "ex1": 0.2474827850998799,
          "ex2": -1.9319371667516272,
          "ex3": 3.825188005941155,
          "age": -0.036944516187568555,
          "fs": -0.0288532645252439,
          "minority": -0.037964927839091334,
          "agrhk": 0.026865275461863736,
          "migrant": 0.00021828868544286617,
          "livinsch": 0.007376034888162186,
          "nsibling": 0.01591120711498656,
          "medul_2.0": 0.008129753521737393,
          "medul_3.0": 0.00811991085568503,
          "medul_4.0": -0.018728212114120624,
          "fedul_2.0": -0.015557099275612052,
          "fedul_3.0": -0.01800497660283562,
          "fedul_4.0": 0.03707920877097262,
          "steco_3c_2.0": -0.020735109648265804,
          "steco_3c_3.0": -0.10281933526336196,
          "diffmat_2.0": 0.11629309296538382,
          "diffmat_3.0": 0.27425020258244115,
          "diffmat_4.0": 0.3699591146639868,
          "diffchn_2.0": -0.01974190497328987,
          "diffchn_3.0": -0.08738081133201625,
          "diffchn_4.0": -0.13696457790609573,
          "diffeng_2.0": -0.09616290996627463,
          "diffeng_3.0": -0.102565936489047,
          "diffeng_4.0": -0.15222279048044352,
          "y0_chn_0": 0.10122325978352226,
          "y0_chn_1": 0.03536525463811141,
          "y0_mat_0": 0.4171580100983748,
          "y0_mat_1": -0.013149746376310278,
          "y0_eng_0": 0.30486940463906276,
          "y0_eng_1": -0.005940357707173546,
          "ex0_X_schloc_3c_2": 0.11602939050709699,
          "ex1_X_schloc_3c_2": -0.27811798197308035,
          "ex2_X_schloc_3c_2": 2.302138508614151,
          "ex3_X_schloc_3c_2": -4.646217046994668,
          "y0_chn_0_X_schloc_3c_2": 0.042751475045158305,
          "y0_chn_1_X_schloc_3c_2": -0.058876417068350846,
          "y0_mat_0_X_schloc_3c_2": 0.06536636451444511,
          "y0_mat_1_X_schloc_3c_2": 0.007904914640534971,
          "y0_eng_0_X_schloc_3c_2": -0.11405010321728656,
          "y0_eng_1_X_schloc_3c_2": 0.06042233149013105,
          "ex0_X_schloc_3c_3": 0.17917189167067782,
          "ex1_X_schloc_3c_3": -0.31046506279475894,
          "ex2_X_schloc_3c_3": 2.4539489506718586,
          "ex3_X_schloc_3c_3": -4.913907869127903,
          "y0_chn_0_X_schloc_3c_3": 0.025596316003611216,
          "y0_chn_1_X_schloc_3c_3": -0.034116206335278815,
          "y0_mat_0_X_schloc_3c_3": -0.008869042541488063,
          "y0_mat_1_X_schloc_3c_3": 0.07584716240945608,
          "y0_eng_0_X_schloc_3c_3": -0.15282846360746621,
          "y0_eng_1_X_schloc_3c_3": 0.11862012538611891
        },
        "covariance": [
          [
            0.0027810003981878495,
            -0.004581661850419012,
            0.03421965912135261,
            -0.06792605995236795,
            5.960601372010575e-05,
            -2.2586494772368235e-05,
            2.239777619243156e-05,
            -2.1944255213687247e-06,
            -1.6359285881775756e-06,
            -0.0001080603685394409,
            5.416370636036033e-05,
            -6.1355729272585e-05,
            4.0948483270404795e-05,
            -1.6021109099294327e-06,
            -3.2327918708636e-05,
            -0.0001266239279421596,
            4.388621551527477e-05,
            -6.126690962437878e-05,
            0.00021542892234310937,
            -0.00015877061406296844,
            -0.00012406867736137876,
            -0.00024129549501138598,
            -0.00037320629080951097,
            -0.00030863783181224393,
            -0.00048321550290055415,
            0.00021717035739772565,
            0.0002499000015428142,
            0.00032391167330851736,
            -0.0003679858814552429,
            0.00031302190569317174,
            0.0003204154457399109,
            -6.155669965363206e-05,
            8.481769672473524e-05,
            -0.00032048311743979486,
            -0.002748292809222142,
            0.004524777891883176,
            -0.03396108384766072,
            0.06748894826002003,
            0.0004138898442541095,
            -0.0003382763154965156,
            -0.0002578303467760367,
            4.8801029848688173e-05,
            -0.00014842605265000594,
            0.0003227783435131598,
            -0.0027617306571931614,
            0.004539173862662903,
            -0.03389397560796569,
            0.06728004764267584,
            0.0004058708571522048,
            -0.00031855406953668747,
            -0.0002532034555977568,
            5.730251121694275e-05,
            -0.0001523023308030526,
            0.00032236551380100946
          ],
          [
            -0.004581661850419012,
            0.010031161971715151,
            -0.08005660411914446,
            0.15973961046409804,
            -0.00013287566190859458,
            7.310064121694917e-05,
            -6.602584931894969e-05,
            -7.366145213293776e-05,
            0.00019550047729083298,
            0.00020367935526814695,
            -7.482888096925521e-05,
            -1.4349307544927689e-05,
            -0.0001383137812190351,
            -0.00010176010006066153,
            0.00015144778619322703,
            0.0003007350550046419,
            0.00016752685734293534,
            2.207786392693016e-05,
            -0.00020333776672616666,
            2.001064945469426e-05,
            0.00011215880311409794,
            0.0001882125490157513,
            0.00028260704040822574,
            0.00016638195099468302,
            0.00042537849910851447,
            -0.00018573251163506724,
            -0.000387080778069009,
            -0.0005069033426488045,
            0.00037056047370711534,
            -4.102777944855679e-05,
            -0.0008075065514947292,
            0.00048576789618232964,
            -0.00017292253530104052,
            0.000658188818269165,
            0.00453028282143291,
            -0.009925858521421145,
            0.07953050581495233,
            -0.15881258169465245,
            -0.00042831062295508,
            4.6504142372589264e-05,
            0.0007450749855183682,
            -0.0004857649734602471,
            0.00025943718084360794,
            -0.0006286790974878659,
            0.004532534772124828,
            -0.009946812922458179,
            0.079507273503725,
            -0.1586845411506403,
            -0.0004292930817489161,
            4.632622226247546e-05,
            0.0007375148836428347,
            -0.0005031885371014433,
            0.00025742413437933017,
            -0.0006342505477438023
          ],
          [
            0.03421965912135261,
            -0.08005660411914446,
            0.7049669786677187,
            -1.4317634167231181,
            0.0007211844622296343,
            -0.0005108814624364946,
            0.0013005182026329144,
            0.00100643429216794,
            -0.0022189486933613567,
            -0.0007229671142548546,
            0.00013898311358412292,
            0.0004051918485358233,
            0.0008856924635065952,
            -0.00039121104016650026,
            -0.0012166704491878965,
            -0.0025132526343323094,
            -0.0018988071043329752,
            0.00031617815459982987,
            0.0007764161900118747,
            8.358357835397395e-05,
            -0.0014115421948952532,
            -0.0018932916179070964,
            -0.0022733136606703174,
            -0.0018448045552792488,
            -0.0034321960140964564,
            0.0004907095092964988,
            0.002488354285315842,
            0.003366714943570233,
            -0.001928231676284137,
            -0.0019295220753012413,
            0.005242778575242404,
            -0.002886487958132361,
            2.5021848258218322e-05,
            -0.004777515867506198,
            -0.03407822469633337,
            0.0799484369735671,
            -0.7068677310338524,
            1.4368611719487223,
            0.002369949375846468,
            0.0019397464164572172,
            -0.004736144791210133,
            0.0029602495536888073,
            -0.0006259131082962797,
            0.004491415486151883,
            -0.03352021496496868,
            0.07900410413273173,
            -0.697790803594972,
            1.4179443568975127,
            0.002369785380078748,
            0.0018292588624123367,
            -0.004687184518401172,
            0.003115054286992969,
            -0.0006475517717142046,
            0.004543523672412456
          ],
          [
            -0.06792605995236795,
            0.15973961046409804,
            -1.4317634167231181,
            2.9197670476426505,
            -0.0013201141310407159,
            0.0009876350311600751,
            -0.003071126720685797,
            -0.0020704531059067095,
            0.004644701793837467,
            0.0012300609003490816,
            -0.000165725234076201,
            -0.0009687338648923065,
            -0.0016469047281561485,
            0.0012768256151790534,
            0.0024507382046347944,
            0.005010752009326205,
            0.003969704321438779,
            -0.0008856375087722996,
            -0.0013325862519370515,
            -0.00015071413492493728,
            0.00290486509652166,
            0.004026912856400652,
            0.0047371029946469325,
            0.003988704199993395,
            0.007115069746253268,
            -0.0007211354189675407,
            -0.0046727776888182155,
            -0.006477682698990956,
            0.0036732662147181544,
            0.004468601149520661,
            -0.009788154946060338,
            0.005038240022128566,
            0.00030464418447613995,
            0.009756444646806235,
            0.06766876739352745,
            -0.15966043309194883,
            1.436591273002573,
            -2.932066307074427,
            -0.004545383301364702,
            -0.004507378703544316,
            0.00878350063378169,
            -0.00523207795218349,
            0.0008640402122982631,
            -0.009169915540495763,
            0.06645355698767927,
            -0.15756017548142298,
            1.416812455697368,
            -2.890971811943225,
            -0.00455176972008755,
            -0.004252489363209549,
            0.008681856205202204,
            -0.005529779971493617,
            0.0009089375800295718,
            -0.009274937146754533
          ],
          [
            5.960601372010575e-05,
            -0.00013287566190859458,
            0.0007211844622296343,
            -0.0013201141310407159,
            0.00019474747247053516,
            6.715908480425677e-07,
            7.939337432749924e-05,
            2.979056237926731e-05,
            -5.0694624010992976e-05,
            2.760621097637511e-05,
            -9.367223488957338e-06,
            3.584170753504361e-05,
            3.3949495196443787e-06,
            3.994439965623537e-05,
            -1.6144683718770944e-05,
            -1.0380653623242084e-06,
            -1.2204146781555183e-05,
            -5.737653646622484e-05,
            -2.862781114833953e-06,
            0.00013386496215258382,
            0.00012264249997329249,
            0.00010673382952775043,
            6.39784021855858e-05,
            0.00014051752838817593,
            0.0001261941054727591,
            -0.00012349311679420527,
            -0.00013034642578221985,
            -0.00014587195456497768,
            2.3074115360584183e-05,
            -3.902226959652145e-05,
            2.3118853949338676e-05,
            -1.5792556382371155e-05,
            -1.0045978336380693e-05,
            -2.4457701174867473e-05,
            -0.00010312888507668342,
            7.634191842610389e-05,
            -0.0006938501151033363,
            0.0013927265240256015,
            2.697426574466567e-05,
            5.151552305890582e-05,
            6.179194807642694e-05,
            2.6537180567519053e-05,
            -0.00015512895399790225,
            3.749599269613178e-05,
            3.9558031522698605e-05,
            2.5061515459124077e-05,
            -0.0005953229675881816,
            0.0012829382697134963,
            -7.5791812996102e-05,
            6.294528891085547e-05,
            -3.1223818942618034e-05,
            6.184596157873866e-05,
            5.0995911974201515e-05,
            9.194318980832997e-05
          ],
          [
            -2.2586494772368235e-05,
            7.310064121694917e-05,
            -0.0005108814624364946,
            0.0009876350311600751,
            6.715908480425677e-07,
            0.00024155329669108062,
            1.3874639470028575e-05,
            -2.6529975651476e-05,
            5.625465685177731e-05,
            -0.00010589104838828212,
            3.1873738041531423e-06,
            1.229818957833755e-06,
            -1.023273192529951e-05,
            -5.408013625698143e-06,
            6.080917100333285e-05,
            7.791058762719754e-05,
            8.595236269867275e-05,
            1.2268594131526253e-05,
            6.297682780304583e-05,
            1.8430908568968106e-05,
            2.939095516594027e-05,
            0.00010566015889190833,
            -3.3666521542703985e-06,
            -2.3635930230901145e-06,
            -4.226146255592425e-05,
            -3.579749657960438e-05,
            -7.645950229465661e-05,
            -7.437469863069097e-05,
            -3.585330943258327e-05,
            -1.168668805295391e-05,
            -7.213132610552165e-05,
            1.8602464122296743e-05,
            4.592827983973972e-06,
            2.0089894938632838e-05,
            -0.00024946570045531055,
            0.00039626046563408826,
            -0.0031430797247089066,
            0.006314488160599009,
            4.3244487954734596e-05,
            4.3724261825637814e-05,
            8.969492725252173e-05,
            -3.0800595700873825e-05,
            -9.740976058547993e-06,
            -1.7336687805714013e-05,
            4.454631257977814e-05,
            2.4812879635704688e-05,
            -0.00031621233940207043,
            0.0007850850358655122,
            -1.3177898317254224e-05,
            -2.6117698732325618e-05,
            0.00013143559037897694,
            -3.128280097463101e-05,
            -3.1110957778241156e-05,
            6.95991057733706e-06
          ],
          [
            2.239777619243156e-05,
            -6.602584931894969e-05,
            0.0013005182026329144,
            -0.003071126720685797,
            7.939337432749924e-05,
            1.3874639470028575e-05,
            0.0013020312815625983,
            -4.5838701332883374e-05,
            -3.99844380374069e-05,
            -6.112166365341383e-05,
            -3.5762050801932103e-06,
            -4.623712826210406e-05,
            4.8171499978581496e-05,
            2.2878178941254494e-05,
            7.601383396968016e-05,
            4.9927051433004514e-05,
            9.253095292294553e-05,
            0.00011152492185246742,
            0.00017368713054111238,
            9.065454491130024e-06,
            0.00017191305161828418,
            8.419001916941584e-05,
            0.00012017702891152066,
            0.00019359103142057286,
            0.00018110002277398136,
            0.00013603863397480554,
            3.4932145747188254e-05,
            8.482460422074025e-05,
            -0.00014506652042628658,
            0.0002106289773514195,
            -0.00017021657287956442,
            0.00037551234223083004,
            -2.287038773962705e-05,
            -5.0626954208887645e-05,
            0.00010895909251278232,
            -0.00025757423075959557,
            -0.0006763769762355451,
            0.0024046844955413027,
            0.0002138939641646393,
            -0.00010143855613941504,
            0.00015796803305419954,
            -0.00033757788990782065,
            -1.9513121792808065e-05,
            -5.069098975621187e-05,
            -0.0002070608449247157,
            0.00037714408854900064,
            -0.004305166064922044,
            0.009491284339545276,
            6.906766706830902e-05,
            -0.00021782057521347844,
            0.0002820613439810748,
            -0.0004406456818651542,
            0.00011246216079418655,
            3.4489985418151715e-05
          ],
          [
            -2.1944255213687247e-06,
            -7.366145213293776e-05,
            0.00100643429216794,
            -0.0020704531059067095,
            2.979056237926731e-05,
            -2.6529975651476e-05,
            -4.5838701332883374e-05,
            0.0003587896731856295,
            -6.842886773204158e-05,
            1.4635865257192766e-05,
            -3.490329610384953e-05,
            1.7799496399874653e-05,
            7.446098527679758e-05,
            4.32824143010789e-05,
            -6.603536207752519e-05,
            -1.4325503575684982e-05,
            1.254049420640937e-05,
            -1.6513852555127877e-05,
            -1.3071707746732965e-05,
            1.605170166006202e-05,
            4.368847201486901e-05,
            -1.4220561794309636e-05,
            -0.00011802787769997405,
            -6.717286520494979e-05,
            -5.0565827948418864e-05,
            -0.00011953735213469237,
            -7.766459539388046e-05,
            -9.940500950808367e-05,
            -1.9445214059178566e-05,
            4.805937969432667e-06,
            -6.201114873557363e-05,
            3.6099765221613178e-06,
            4.088695646087623e-05,
            -2.9930746827743832e-05,
            9.60248295316175e-05,
            1.8384503034207153e-05,
            -0.001420118596009479,
            0.0032562907756208443,
            -4.595579862663328e-05,
            6.795546108924241e-05,
            4.3336847688001776e-05,
            4.42373950060668e-05,
            -3.1587083068176274e-05,
            4.265885146187502e-05,
            0.0003406864660737009,
            -0.0004516834715157684,
            0.002303521201519449,
            -0.0042330747787370365,
            -1.5949281217255773e-05,
            0.00010290942618697022,
            0.0002603328223769804,
            -0.00010147058019288788,
            -0.0002008168306298731,
            0.00016693085173516843
          ],
          [
            -1.6359285881775756e-06,
            0.00019550047729083298,
            -0.0022189486933613567,
            0.004644701793837467,
            -5.0694624010992976e-05,
            5.625465685177731e-05,
            -3.99844380374069e-05,
            -6.842886773204158e-05,
            0.0006488905360589272,
            1.5160799884047277e-05,
            -2.54429162005233e-05,
            7.186257939368753e-05,
            0.000101071640487365,
            6.492381913854987e-05,
            3.278670948306652e-06,
            -1.3988896069017573e-06,
            7.068351999733428e-05,
            2.030238736593098e-06,
            9.07235998518473e-05,
            4.0051799910640824e-05,
            6.276907372347024e-05,
            0.00015208664537187303,
            4.275122945139584e-05,
            6.948114789287829e-05,
            -2.971771937840754e-05,
            3.9883900998807915e-05,
            -0.00011844257905893863,
            -2.0408146992306126e-05,
            -0.0001598056533252754,
            0.0001367437994639163,
            8.093032923227388e-05,
            -1.539295422293825e-05,
            0.0001874675787291605,
            -0.00017142939381389498,
            -0.00014013989442314198,
            1.527436549528597e-05,
            0.001098839385590193,
            -0.002619156533402525,
            0.00018334591005247876,
            -0.0001744285496337151,
            -0.00012431723437372148,
            4.361408892754346e-05,
            -0.00017522728126925856,
            0.00019007823503265468,
            -0.00022620052181880946,
            0.0001271517257004445,
            0.00030757176889683886,
            -0.0010076422128928414,
            0.00014290049678483737,
            -0.00015535644366814941,
            -8.661061490917943e-05,
            -6.496014599791722e-08,
            -0.00010364745207437466,
            7.823052542025146e-05
          ],
          [
            -0.0001080603685394409,
            0.00020367935526814695,
            -0.0007229671142548546,
            0.0012300609003490816,
            2.760621097637511e-05,
            -0.00010589104838828212,
            -6.112166365341383e-05,
            1.4635865257192766e-05,
            1.5160799884047277e-05,
            0.000645784049361436,
            -4.757042656208456e-05,
            7.016753592164186e-05,
            2.8125208553478197e-05,
            0.00011110470598865167,
            4.2783027663288964e-05,
            5.991326595719726e-05,
            -5.9394803628779754e-05,
            -2.5534608390260913e-05,
            -1.574806046810713e-05,
            -1.59801639218716e-05,
            -9.830679534816098e-06,
            -0.00011000431079116543,
            0.00020984974012470302,
            0.00014264990999151387,
            0.00017538684933178722,
            -5.516638019810034e-05,
            -8.406215998017061e-05,
            -7.048460421848624e-05,
            7.926280926086093e-06,
            -4.550004960300934e-05,
            -2.533437215108894e-06,
            -5.491594881744415e-05,
            9.012626049455069e-06,
            3.214018123429419e-05,
            0.00019107872854019593,
            -0.0002154111578025359,
            0.0003632287486919646,
            -0.0006085297850985264,
            -5.7876611243107656e-05,
            9.294262528023024e-05,
            -1.799872855095797e-05,
            3.796214644294021e-05,
            -3.021383466079941e-05,
            -3.299496240548788e-05,
            0.00024331947132865648,
            -0.0007022792364013681,
            0.005467101114285911,
            -0.011349831617460324,
            -0.00012244023232475796,
            4.07519929806604e-05,
            -0.00019864202076698927,
            0.00036678313831378217,
            -7.659737472821422e-05,
            3.989687558173292e-05
          ],
          [
            5.416370636036033e-05,
            -7.482888096925521e-05,
            0.00013898311358412292,
            -0.000165725234076201,
            -9.367223488957338e-06,
            3.1873738041531423e-06,
            -3.5762050801932103e-06,
            -3.490329610384953e-05,
            -2.54429162005233e-05,
            -4.757042656208456e-05,
            0.00012511160112516697,
            3.716384714369472e-05,
            5.4464940350992615e-05,
            9.43581376340331e-05,
            9.31191651685825e-06,
            8.152290802636698e-07,
            1.567578093818855e-05,
            5.669504780739701e-05,
            2.434767220105984e-05,
            -2.226384279358772e-05,
            2.935624043058675e-05,
            4.6021620739972545e-05,
            2.3559794742858413e-05,
            2.2983176081856222e-05,
            1.4354471583904671e-05,
            5.7819496191209583e-05,
            6.0662041260490585e-05,
            7.47565848186035e-05,
            -2.272308651921196e-05,
            2.884856556671491e-05,
            6.826177625931119e-05,
            -5.547941749375641e-05,
            6.302983083778605e-06,
            -5.178137206342549e-05,
            3.466928191101446e-05,
            -9.69637570216752e-05,
            0.0011661296860295696,
            -0.002422341559125357,
            2.8175241205145847e-05,
            -4.2186906693642e-05,
            -0.00012198052724701609,
            8.498992415488789e-05,
            -6.070181730410974e-06,
            1.9383393360324227e-05,
            -6.588684583853181e-05,
            0.00025890697778193164,
            -0.001669611892502195,
            0.0032550260031707513,
            -2.5210951762113123e-05,
            -1.603428797024832e-05,
            -0.00015074867808945782,
            9.768587383209397e-05,
            3.0669494624972213e-05,
            1.39188110489515e-05
          ],
          [
            -6.1355729272585e-05,
            -1.4349307544927689e-05,
            0.0004051918485358233,
            -0.0009687338648923065,
            3.584170753504361e-05,
            1.229818957833755e-06,
            -4.623712826210406e-05,
            1.7799496399874653e-05,
            7.186257939368753e-05,
            7.016753592164186e-05,
            3.716384714369472e-05,
            0.0004123427988446765,
            0.00033395216625451476,
            0.0003741761504568598,
            -0.00020010425722847837,
            -0.0001777269652777478,
            -0.00017205229768362104,
            1.2876679323771e-05,
            3.362573703504806e-05,
            0.00015116659344943624,
            0.00015614914698823702,
            0.00019547714446902957,
            1.1025351375509342e-05,
            6.577994976844233e-05,
            5.577441062813409e-05,
            2.9933070807487918e-05,
            1.0365549244726489e-05,
            -1.2308776466567692e-06,
            -9.68621131052764e-06,
            -3.230962184306482e-05,
            -7.704457643036722e-06,
            2.5991872611283303e-05,
            2.328905174524663e-05,
            -0.0001246801617776697,
            9.994203423658259e-05,
            -0.00024683038271215344,
            0.0017268470433855826,
            -0.0033301290745655033,
            0.00012136753608575133,
            -6.596340446951356e-05,
            -0.00010986307269436577,
            -3.3355926500636826e-05,
            5.890460212789193e-05,
            4.985642612586819e-05,
            -0.00013790378601710474,
            0.00040516293142387307,
            -0.003214190097494501,
            0.006384801762312011,
            -7.630665514502978e-05,
            0.00010444194086241593,
            -0.00012221071178789342,
            3.394282301447762e-05,
            6.771643905128797e-05,
            7.939310711368517e-05
          ],
          [
            4.0948483270404795e-05,
            -0.0001383137812190351,
            0.0008856924635065952,
            -0.0016469047281561485,
            3.3949495196443787e-06,
            -1.023273192529951e-05,
            4.8171499978581496e-05,
            7.446098527679758e-05,
            0.000101071640487365,
            2.8125208553478197e-05,
            5.4464940350992615e-05,
            0.00033395216625451476,
            0.0006858304968973086,
            0.0006693280549657224,
            -0.0001915132505656856,
            -0.0003190854190849656,
            -0.0002970673743098914,
            1.8794294914291504e-05,
            1.6932498272691485e-05,
            7.415471543599096e-05,
            0.00013097855407957946,
            0.000164918288500224,
            -0.00014957015689072116,
            -8.179393562410729e-05,
            -8.082680477904149e-05,
            9.398606778917545e-05,
            0.00011249177109626428,
            0.00010166016118322188,
            -5.2196708448362894e-05,
            9.153250307181812e-05,
            0.0001282240808399696,
            -8.383240155822015e-06,
            -1.4071434472311333e-05,
            -6.660159916335249e-05,
            0.00011368970036542135,
            -0.00012648449877024484,
            0.0004896687366927515,
            -0.000876574337630975,
            4.7613247803746774e-05,
            -0.00014469645140517126,
            -0.00020597670839690745,
            2.3391044432767053e-05,
            0.00014589344027098432,
            -1.240062704260771e-05,
            0.00010859329389163257,
            1.1458230401291715e-05,
            -0.0006541629130270697,
            0.001490263760985858,
            -6.419137387456158e-05,
            -1.1197516148789328e-05,
            -7.259532935507848e-05,
            -5.617391186358091e-05,
            2.3686027482836475e-05,
            0.00010768420857769081
          ],
          [
            -1.6021109099294327e-06,
            -0.00010176010006066153,
            -0.00039121104016650026,
            0.0012768256151790534,
            3.994439965623537e-05,
            -5.408013625698143e-06,
            2.2878178941254494e-05,
            4.32824143010789e-05,
            6.492381913854987e-05,
            0.00011110470598865167,
            9.43581376340331e-05,
            0.0003741761504568598,
            0.0006693280549657224,
            0.0011367500415863316,
            -0.00015672482349654774,
            -0.00024166820914730901,
            -0.0005270791535163035,
            4.620834773501728e-05,
            2.9725619382861497e-06,
            0.00020454157726850728,
            0.0002971397718215583,
            0.0003330267265744933,
            -7.182052493154975e-05,
            4.971872870191889e-05,
            -1.436265782469126e-05,
            0.00010097570111974123,
            9.982105086057013e-05,
            4.553147585130428e-05,
            5.900529541276264e-06,
            3.7716460747764244e-05,
            0.00030308238712797023,
            -0.0003055931598663805,
            -9.705680782286951e-05,
            8.945206865486614e-06,
            0.0001196349746424435,
            -0.00011719819136222527,
            0.0019064371466388373,
            -0.0041751971345667886,
            2.0040030070137635e-05,
            -0.00018125354572503364,
            -0.0005369796853359626,
            0.0004604510078531183,
            0.00024214661144709721,
            -8.388626083412225e-05,
            9.852227995057496e-05,
            8.515853139496864e-05,
            -0.0006163540832508925,
            0.0011980393587570305,
            -9.969572913695948e-05,
            3.406761337382759e-05,
            -0.0003824819281586356,
            0.000277367875013994,
            0.00022461824310253007,
            -8.939622092247826e-05
          ],
          [
            -3.2327918708636e-05,
            0.00015144778619322703,
            -0.0012166704491878965,
            0.0024507382046347944,
            -1.6144683718770944e-05,
            6.080917100333285e-05,
            7.601383396968016e-05,
            -6.603536207752519e-05,
            3.278670948306652e-06,
            4.2783027663288964e-05,
            9.31191651685825e-06,
            -0.00020010425722847837,
            -0.0001915132505656856,
            -0.00015672482349654774,
            0.0006475053428215965,
            0.000558230543178654,
            0.0005503813232717004,
            9.295081014450588e-05,
            7.420687027298688e-05,
            -9.123971203985832e-05,
            -9.66992952763524e-05,
            -0.00011630973720541552,
            9.47700389245215e-05,
            2.130042307495312e-05,
            1.3486207014178203e-06,
            -4.924459067862633e-05,
            1.68249225404808e-05,
            4.4151980230432595e-05,
            -5.3289787689101645e-05,
            8.02910101634083e-05,
            -3.3846263185944434e-05,
            7.991440839712029e-05,
            2.1362264259893688e-05,
            -5.224519010609428e-05,
            -0.0004679494208353392,
            0.0006787524743483626,
            -0.00484918589968881,
            0.00940744749426731,
            0.0001559262175948975,
            -5.786493779593406e-05,
            0.00013351543777189866,
            -5.4388512062951464e-05,
            -0.00027516244982550456,
            0.00013254718971367498,
            3.082004469307594e-05,
            -5.3724792033487626e-05,
            0.0010609258147052307,
            -0.0024222835316275665,
            4.9189184006038386e-05,
            -0.00010728154806416432,
            5.1174493997238543e-05,
            -2.069425939272618e-05,
            6.048375549895591e-05,
            -0.000173301119681483
          ],
          [
            -0.0001266239279421596,
            0.0003007350550046419,
            -0.0025132526343323094,
            0.005010752009326205,
            -1.0380653623242084e-06,
            7.791058762719754e-05,
            4.9927051433004514e-05,
            -1.4325503575684982e-05,
            -1.3988896069017573e-06,
            5.991326595719726e-05,
            8.152290802636698e-07,
            -0.0001777269652777478,
            -0.0003190854190849656,
            -0.00024166820914730901,
            0.000558230543178654,
            0.00073140841087224,
            0.0006492177800560945,
            6.141027048085879e-05,
            7.739003225216984e-05,
            -7.237423159050057e-05,
            -7.039283920791745e-05,
            -6.979502269371807e-05,
            0.00021583648572706123,
            8.297426093788597e-05,
            7.090623618814031e-05,
            -5.211220126634969e-05,
            -3.8576417574311986e-05,
            -1.8573427406196012e-06,
            -5.233858508449445e-05,
            6.518759510695525e-05,
            -3.647988960159319e-05,
            4.4636921057698634e-05,
            3.997917383885297e-05,
            -7.730999920888545e-05,
            -0.00030924476663346664,
            0.0003656656921598881,
            -0.0019084422453089166,
            0.003462983062478834,
            0.00010157677323555044,
            5.8478041601124975e-05,
            0.00010322211598671945,
            -5.8177742518383254e-05,
            -0.00026953809692300754,
            0.00015275903011578457,
            -5.991064570611555e-06,
            -1.5684211871758718e-05,
            0.0013579941856039055,
            -0.0032220439547583704,
            5.063797753300338e-05,
            -7.64634637714028e-05,
            3.257214612114815e-05,
            7.167628570116396e-05,
            7.064248490293881e-05,
            -0.00014405957412026797
          ],
          [
            4.388621551527477e-05,
            0.00016752685734293534,
            -0.0018988071043329752,
            0.003969704321438779,
            -1.2204146781555183e-05,
            8.595236269867275e-05,
            9.253095292294553e-05,
            1.254049420640937e-05,
            7.068351999733428e-05,
            -5.9394803628779754e-05,
            1.567578093818855e-05,
            -0.00017205229768362104,
            -0.0002970673743098914,
            -0.0005270791535163035,
            0.0005503813232717004,
            0.0006492177800560945,
            0.001175176323441415,
            5.916145171120189e-05,
            7.240924356500843e-05,
            -7.320689552115628e-05,
            -7.427605314383505e-05,
            -0.00013799504569058545,
            0.00012877319110907835,
            2.9242072119177006e-05,
            5.2759029243671355e-05,
            -3.951560340255862e-05,
            7.020936568017184e-06,
            7.78648899590897e-05,
            -9.085504141296743e-05,
            0.00015449016275859942,
            -0.00016695695388546975,
            0.00028561643315817115,
            0.0001167988743069531,
            -0.0002521053284047664,
            -0.0005845443732677581,
            0.0006073799368424785,
            -0.003405051501686656,
            0.006198653782412726,
            5.8092263945639005e-05,
            0.00015593071310107963,
            0.0002714443733685208,
            -0.00040053605383561614,
            -0.0003849858620025037,
            0.0003127915911979289,
            -9.00299892800816e-05,
            -4.341938607831667e-06,
            0.001224060354528535,
            -0.0029264610959932238,
            5.139465306756875e-05,
            -0.0001227919547874933,
            0.00023941392396838515,
            -0.00016173574099848174,
            -0.00018072650446876836,
            0.00010479436896792052
          ],
          [
            -6.126690962437878e-05,
            2.207786392693016e-05,
            0.00031617815459982987,
            -0.0008856375087722996,
            -5.737653646622484e-05,
            1.2268594131526253e-05,
            0.00011152492185246742,
            -1.6513852555127877e-05,
            2.030238736593098e-06,
            -2.5534608390260913e-05,
            5.669504780739701e-05,
            1.2876679323771e-05,
            1.8794294914291504e-05,
            4.620834773501728e-05,
            9.295081014450588e-05,
            6.141027048085879e-05,
            5.916145171120189e-05,
            0.00031987178557787494,
            0.00024637105896125537,
            -5.2990536566427824e-05,
            -4.0862482094947245e-05,
            -3.615789582158041e-05,
            2.6182155173420607e-06,
            1.983154150968426e-05,
            -4.734016187243691e-06,
            4.033669558864993e-05,
            8.810672852531118e-05,
            8.224414613455585e-05,
            -3.591767815924546e-05,
            3.714586618789098e-05,
            -7.67261512725038e-05,
            6.742760337063918e-05,
            -8.250299502858733e-06,
            -6.142438236581543e-05,
            -8.689738036331547e-05,
            0.000113429612703608,
            -0.0008652324135498984,
            0.0018683557899064913,
            -2.0492081278084567e-05,
            2.5271262467355158e-05,
            4.956286029917086e-05,
            4.605558196697238e-05,
            4.8109242765203254e-05,
            4.7928514954043365e-06,
            0.00023513238842585922,
            -0.00016341415695386274,
            0.0004440645277252492,
            -0.00038187991183954284,
            7.914533845308109e-05,
            -8.6336572191821e-05,
            1.0126136066425948e-06,
            -1.693890250548827e-05,
            5.946354558289495e-05,
            -0.00010389402800429873
          ],
          [
            0.00021542892234310937,
            -0.00020333776672616666,
            0.0007764161900118747,
            -0.0013325862519370515,
            -2.862781114833953e-06,
            6.297682780304583e-05,
            0.00017368713054111238,
            -1.3071707746732965e-05,
            9.07235998518473e-05,
            -1.574806046810713e-05,
            2.434767220105984e-05,
            3.362573703504806e-05,
            1.6932498272691485e-05,
            2.9725619382861497e-06,
            7.420687027298688e-05,
            7.739003225216984e-05,
            7.240924356500843e-05,
            0.00024637105896125537,
            0.0012362389964245897,
            -8.850876399769887e-05,
            -4.283243117248095e-05,
            -9.022032895030318e-05,
            4.839178279674586e-05,
            7.594265593244349e-05,
            -5.775997287754463e-06,
            0.0001274557271680855,
            5.569159358714395e-05,
            0.00011085978563098583,
            -0.00037998956946445233,
            0.00028768285895489315,
            0.0002813015521651556,
            1.6923043447483005e-05,
            0.00010556206212447277,
            -0.00021056603770131579,
            -0.0003934907089583837,
            0.0003462923287842909,
            -0.0021047678577257424,
            0.004157125163127462,
            0.00034690795054018446,
            -0.0002790495100566927,
            -0.00020494185316894748,
            2.7164840085569336e-05,
            -5.5671592709735394e-05,
            0.00013637300373264203,
            -5.08774380665773e-05,
            8.146865369056889e-05,
            -0.0008007605293328679,
            0.0017865872075969484,
            0.00042021452823674246,
            -0.0003620963156634692,
            -0.0001694684696492788,
            -5.3694212147459543e-05,
            -0.00021787705930799092,
            0.0002559682611050082
          ],
          [
            -0.00015877061406296844,
            2.001064945469426e-05,
            8.358357835397395e-05,
            -0.00015071413492493728,
            0.00013386496215258382,
            1.8430908568968106e-05,
            9.065454491130024e-06,
            1.605170166006202e-05,
            4.0051799910640824e-05,
            -1.59801639218716e-05,
            -2.226384279358772e-05,
            0.00015116659344943624,
            7.415471543599096e-05,
            0.00020454157726850728,
            -9.123971203985832e-05,
            -7.237423159050057e-05,
            -7.320689552115628e-05,
            -5.2990536566427824e-05,
            -8.850876399769887e-05,
            0.0009250384086194579,
            0.0007484346760143897,
            0.0008493474206391148,
            4.3301472189987676e-05,
            0.00015308691390208788,
            0.00013190444699330377,
            -0.0001577170076598179,
            -0.00019146770655146937,
            -0.0002882192995003266,
            3.5280886899814936e-05,
            -4.458136205428504e-05,
            2.401718503543829e-05,
            -6.981035823743793e-05,
            -1.670540833853208e-05,
            -0.0001305625395837454,
            0.00018655605981350427,
            8.119096775389918e-05,
            -0.0014675105898996458,
            0.003046868935832311,
            -0.00019547887661558347,
            9.693752138410502e-05,
            -7.46717005071496e-05,
            8.015558351620963e-05,
            -5.583157968365047e-06,
            0.00018603357025669614,
            -0.00044620166252411534,
            0.001004308224670213,
            -0.008699429547719512,
            0.0176335886266945,
            6.760857965594886e-06,
            -5.881507356064252e-05,
            -0.00027980248543305454,
            0.00018883538573833097,
            0.000130552958432715,
            0.00011010501760893936
          ],
          [
            -0.00012406867736137876,
            0.00011215880311409794,
            -0.0014115421948952532,
            0.00290486509652166,
            0.00012264249997329249,
            2.939095516594027e-05,
            0.00017191305161828418,
            4.368847201486901e-05,
            6.276907372347024e-05,
            -9.830679534816098e-06,
            2.935624043058675e-05,
            0.00015614914698823702,
            0.00013097855407957946,
            0.0002971397718215583,
            -9.66992952763524e-05,
            -7.039283920791745e-05,
            -7.427605314383505e-05,
            -4.0862482094947245e-05,
            -4.283243117248095e-05,
            0.0007484346760143897,
            0.0009640920603572931,
            0.0009277489379060004,
            -9.168992399596192e-06,
            8.646622004291172e-05,
            3.400034881482978e-05,
            -0.00010058190893221467,
            -0.00020005680370016338,
            -0.0002585994091506531,
            -8.569645463189646e-05,
            0.00011340416743172177,
            -1.0176204430104544e-05,
            -3.6173603757011665e-05,
            4.7652949727779124e-05,
            -0.000164332675096308,
            0.0001712753824216299,
            -0.00020839166908467942,
            0.002390921184335786,
            -0.005122712827109079,
            -8.29335013341735e-05,
            2.4268408264749236e-05,
            -0.0001315806342147286,
            5.449073019933136e-05,
            -5.483567958830877e-05,
            0.00014622840324797108,
            -0.000536013540504411,
            0.0010872562875273736,
            -0.007799937900067942,
            0.015475101581362123,
            9.355597775386506e-05,
            -0.00023282427913450026,
            -0.0003210895119403923,
            0.00011263551378398948,
            0.00015179876739500786,
            0.00011569407467919822
          ],
          [
            -0.00024129549501138598,
            0.0001882125490157513,
            -0.0018932916179070964,
            0.004026912856400652,
            0.00010673382952775043,
            0.00010566015889190833,
            8.419001916941584e-05,
            -1.4220561794309636e-05,
            0.00015208664537187303,
            -0.00011000431079116543,
            4.6021620739972545e-05,
            0.00019547714446902957,
            0.000164918288500224,
            0.0003330267265744933,
            -0.00011630973720541552,
            -6.979502269371807e-05,
            -0.00013799504569058545,
            -3.615789582158041e-05,
            -9.022032895030318e-05,
            0.0008493474206391148,
            0.0009277489379060004,
            0.0012929352372636441,
            3.334751685656337e-05,
            9.078439096727525e-05,
            -2.795246629634877e-05,
            -7.907706829508751e-05,
            -0.00022319005806063725,
            -0.0003594226801152411,
            -7.837251487612993e-05,
            8.499760643026526e-05,
            -9.818789106046797e-05,
            -8.345236241687773e-05,
            2.989116337485847e-05,
            -2.5932281378518025e-05,
            0.0002932384052818257,
            -0.00015646566843653564,
            0.0022315601143580903,
            -0.0050906548905027185,
            -8.536025234649733e-05,
            -4.3775650657797166e-05,
            -0.00016271588616951523,
            0.00014912678914430887,
            6.335498571996834e-05,
            3.3864494476752174e-05,
            -0.0005504165189664395,
            0.0014672474115985808,
            -0.011157242334433857,
            0.02219017027011195,
            6.348711844876676e-05,
            -0.00018083077225657622,
            -0.00021681217775424682,
            5.293209325203238e-05,
            0.0002736716488655545,
            -5.999287822520091e-05
          ],
          [
            -0.00037320629080951097,
            0.00028260704040822574,
            -0.0022733136606703174,
            0.0047371029946469325,
            6.39784021855858e-05,
            -3.3666521542703985e-06,
            0.00012017702891152066,
            -0.00011802787769997405,
            4.275122945139584e-05,
            0.00020984974012470302,
            2.3559794742858413e-05,
            1.1025351375509342e-05,
            -0.00014957015689072116,
            -7.182052493154975e-05,
            9.47700389245215e-05,
            0.00021583648572706123,
            0.00012877319110907835,
            2.6182155173420607e-06,
            4.839178279674586e-05,
            4.3301472189987676e-05,
            -9.168992399596192e-06,
            3.334751685656337e-05,
            0.0016873997599142273,
            0.0015473629680731646,
            0.0015590977961056542,
            -0.00035301430930786753,
            -0.00034554014520974546,
            -0.000314464398380764,
            -8.141695425270887e-05,
            -7.86682790544547e-05,
            -4.5204561540575076e-05,
            1.7388538347765587e-05,
            8.076547630321825e-05,
            2.7092547913921784e-05,
            0.0003021152146290894,
            -0.00019697033675819526,
            0.0012841501017194653,
            -0.0028443622284676268,
            -5.03501101356129e-05,
            0.00034030557064750636,
            3.9050103240450084e-07,
            0.00012492731402490004,
            -0.00024414598572480666,
            -0.00014820635264765035,
            -0.00017010950647885424,
            0.0006319778867446522,
            -0.0019474319966347928,
            0.002286289820260549,
            -7.597725282414955e-05,
            6.735275537457793e-05,
            -0.0001378728236289841,
            0.00029897680756818925,
            -1.227319635989786e-05,
            -5.53028470326004e-05
          ],
          [
            -0.00030863783181224393,
            0.00016638195099468302,
            -0.0018448045552792488,
            0.003988704199993395,
            0.00014051752838817593,
            -2.3635930230901145e-06,
            0.00019359103142057286,
            -6.717286520494979e-05,
            6.948114789287829e-05,
            0.00014264990999151387,
            2.2983176081856222e-05,
            6.577994976844233e-05,
            -8.179393562410729e-05,
            4.971872870191889e-05,
            2.130042307495312e-05,
            8.297426093788597e-05,
            2.9242072119177006e-05,
            1.983154150968426e-05,
            7.594265593244349e-05,
            0.00015308691390208788,
            8.646622004291172e-05,
            9.078439096727525e-05,
            0.0015473629680731646,
            0.0018651057467801617,
            0.001791554504729879,
            -0.0004416161638597202,
            -0.0004981380122433363,
            -0.0004336818985443951,
            -0.0001384767010576149,
            -3.8526712921223355e-05,
            2.0277302101515837e-05,
            6.666320381321194e-06,
            0.00011041336217738712,
            -4.038281666872431e-05,
            0.0004918675965145381,
            -0.0006217351213563813,
            0.005528758613116051,
            -0.011486180412601606,
            8.634110226148193e-06,
            0.00019233299946845188,
            -7.520757087749889e-05,
            0.00030019479645707016,
            -0.0004584240312900489,
            1.0714998994351499e-05,
            1.1362975258943096e-05,
            0.00035046607701873884,
            -6.533646007710493e-05,
            -0.001127323647449027,
            -7.802668084948988e-05,
            0.00017795714388319422,
            -0.00016731017473043904,
            0.00029586776344364343,
            -8.463376127609456e-05,
            -1.6483072127744347e-05
          ],
          [
            -0.00048321550290055415,
            0.00042537849910851447,
            -0.0034321960140964564,
            0.007115069746253268,
            0.0001261941054727591,
            -4.226146255592425e-05,
            0.00018110002277398136,
            -5.0565827948418864e-05,
            -2.971771937840754e-05,
            0.00017538684933178722,
            1.4354471583904671e-05,
            5.577441062813409e-05,
            -8.082680477904149e-05,
            -1.436265782469126e-05,
            1.3486207014178203e-06,
            7.090623618814031e-05,
            5.2759029243671355e-05,
            -4.734016187243691e-06,
            -5.775997287754463e-06,
            0.00013190444699330377,
            3.400034881482978e-05,
            -2.795246629634877e-05,
            0.0015590977961056542,
            0.001791554504729879,
            0.0019334777926448055,
            -0.0004357916721369398,
            -0.000440387970328219,
            -0.00042211962077038474,
            -0.00011610780908162793,
            -4.46225110658431e-05,
            4.364965173740478e-05,
            4.519645118608634e-05,
            6.50953569152635e-05,
            3.663426982884189e-05,
            0.0005777271007277649,
            -0.0007618759025176659,
            0.006213553860546321,
            -0.012934130383931864,
            -3.817563548765399e-05,
            0.000256301892577726,
            -0.0001276499296160175,
            0.00023662844786456776,
            -0.0003195592310515263,
            -8.894921362900182e-05,
            0.0002604939969134833,
            -0.00019116525251179525,
            0.0035619641652420092,
            -0.008428757165554308,
            -0.00014239357510190082,
            0.00023034859388783654,
            -0.00016628996559949123,
            0.00026733289137010133,
            -0.00014082710918030032,
            2.348061159931521e-05
          ],
          [
            0.00021717035739772565,
            -0.00018573251163506724,
            0.0004907095092964988,
            -0.0007211354189675407,
            -0.00012349311679420527,
            -3.579749657960438e-05,
            0.00013603863397480554,
            -0.00011953735213469237,
            3.9883900998807915e-05,
            -5.516638019810034e-05,
            5.7819496191209583e-05,
            2.9933070807487918e-05,
            9.398606778917545e-05,
            0.00010097570111974123,
            -4.924459067862633e-05,
            -5.211220126634969e-05,
            -3.951560340255862e-05,
            4.033669558864993e-05,
            0.0001274557271680855,
            -0.0001577170076598179,
            -0.00010058190893221467,
            -7.907706829508751e-05,
            -0.00035301430930786753,
            -0.0004416161638597202,
            -0.0004357916721369398,
            0.0009137280057824666,
            0.0007127190890179562,
            0.0008037452667604326,
            -7.410030641287385e-05,
            0.0001542874589769089,
            0.00014292784499230556,
            0.00014041162198799505,
            4.8869695590234225e-05,
            -0.00024960996548881425,
            -6.516678369404714e-05,
            1.4039793893217827e-05,
            0.0003205737220497432,
            -0.0006890355627373491,
            0.00017194949802836938,
            -0.0003461155702934348,
            -0.0001678862345207875,
            -0.0002085673500956695,
            0.0002138952869515106,
            0.00018492449898897806,
            -0.0004720312594185511,
            0.00036756387194833716,
            -0.0027471218273936397,
            0.0056401426195687235,
            0.00030650284747943434,
            -0.00030667159309895326,
            -0.00017096481646139276,
            -0.0001533584464260318,
            -0.00015600962517548037,
            0.00018792453657213567
          ],
          [
            0.0002499000015428142,
            -0.000387080778069009,
            0.002488354285315842,
            -0.0046727776888182155,
            -0.00013034642578221985,
            -7.645950229465661e-05,
            3.4932145747188254e-05,
            -7.766459539388046e-05,
            -0.00011844257905893863,
            -8.406215998017061e-05,
            6.0662041260490585e-05,
            1.0365549244726489e-05,
            0.00011249177109626428,
            9.982105086057013e-05,
            1.68249225404808e-05,
            -3.8576417574311986e-05,
            7.020936568017184e-06,
            8.810672852531118e-05,
            5.569159358714395e-05,
            -0.00019146770655146937,
            -0.00020005680370016338,
            -0.00022319005806063725,
            -0.00034554014520974546,
            -0.0004981380122433363,
            -0.000440387970328219,
            0.0007127190890179562,
            0.000946681897492708,
            0.0008690822294226577,
            8.905711685001524e-05,
            2.481346784946824e-05,
            0.00012205120505611696,
            0.00011402823728188907,
            -8.093200997832e-06,
            -0.0002258263237167725,
            -0.00025675066310262775,
            0.00043961383489702044,
            -0.0034338308622006066,
            0.007020032284782506,
            8.798322521109673e-05,
            -0.0002701536140495973,
            -4.594621969974021e-05,
            -0.00019505126070360704,
            0.000222500680419277,
            0.00021992058210325435,
            -0.00043545742057740655,
            0.0006000973468568672,
            -0.00432596091302824,
            0.008339350006211794,
            0.00011396336232778395,
            -0.00019066462066103128,
            -0.00014531573890403266,
            -0.00015516586971629873,
            -0.0002005231339306271,
            0.0002536984835380398
          ],
          [
            0.00032391167330851736,
            -0.0005069033426488045,
            0.003366714943570233,
            -0.006477682698990956,
            -0.00014587195456497768,
            -7.437469863069097e-05,
            8.482460422074025e-05,
            -9.940500950808367e-05,
            -2.0408146992306126e-05,
            -7.048460421848624e-05,
            7.47565848186035e-05,
            -1.2308776466567692e-06,
            0.00010166016118322188,
            4.553147585130428e-05,
            4.4151980230432595e-05,
            -1.8573427406196012e-06,
            7.78648899590897e-05,
            8.224414613455585e-05,
            0.00011085978563098583,
            -0.0002882192995003266,
            -0.0002585994091506531,
            -0.0003594226801152411,
            -0.000314464398380764,
            -0.0004336818985443951,
            -0.00042211962077038474,
            0.0008037452667604326,
            0.0008690822294226577,
            0.0011545831832772704,
            8.195333186763977e-05,
            -2.1880689019456183e-05,
            0.00032430537975878507,
            4.49205697175034e-05,
            -6.215942220972326e-05,
            -0.0002569512338772651,
            -0.0002867325281793562,
            0.0004817662566655788,
            -0.004248803366302213,
            0.008661369183454948,
            0.00011451059000354704,
            -0.00017712817166313125,
            -0.00021819582462798904,
            -0.00014105345693912752,
            0.00024702109926298384,
            0.00015527651043793376,
            -0.0006488845484960055,
            0.0007831526976006716,
            -0.005209835125798111,
            0.01004599836540904,
            0.00012775662826949413,
            -9.694238391450221e-05,
            -0.000277258250923765,
            -8.97887578336574e-05,
            -0.0001564119434744124,
            0.00018805297715136362
          ],
          [
            -0.0003679858814552429,
            0.00037056047370711534,
            -0.001928231676284137,
            0.0036732662147181544,
            2.3074115360584183e-05,
            -3.585330943258327e-05,
            -0.00014506652042628658,
            -1.9445214059178566e-05,
            -0.0001598056533252754,
            7.926280926086093e-06,
            -2.272308651921196e-05,
            -9.68621131052764e-06,
            -5.2196708448362894e-05,
            5.900529541276264e-06,
            -5.3289787689101645e-05,
            -5.233858508449445e-05,
            -9.085504141296743e-05,
            -3.591767815924546e-05,
            -0.00037998956946445233,
            3.5280886899814936e-05,
            -8.569645463189646e-05,
            -7.837251487612993e-05,
            -8.141695425270887e-05,
            -0.0001384767010576149,
            -0.00011610780908162793,
            -7.410030641287385e-05,
            8.905711685001524e-05,
            8.195333186763977e-05,
            0.0013681604932053182,
            -0.0011788848907161092,
            -0.0004125581184478834,
            4.7685987446787804e-05,
            -0.0007955284185113073,
            0.0005675402838166407,
            0.0003993886319992788,
            -0.00041071586437162167,
            0.0022742363266048168,
            -0.004360833840862504,
            -0.001344217628841655,
            0.0011527699280331014,
            0.0004236852274325232,
            -5.3015511587931035e-05,
            0.0008021236705746173,
            -0.000580065790238522,
            0.0004041801174108138,
            -0.0004218911124937737,
            0.002236054801715801,
            -0.004256396184915132,
            -0.0013318293839956364,
            0.001162588688684468,
            0.0004291077937702277,
            -5.8070395562338863e-05,
            0.0007850426566563713,
            -0.0005813469106498057
          ],
          [
            0.00031302190569317174,
            -4.102777944855679e-05,
            -0.0019295220753012413,
            0.004468601149520661,
            -3.902226959652145e-05,
            -1.168668805295391e-05,
            0.0002106289773514195,
            4.805937969432667e-06,
            0.0001367437994639163,
            -4.550004960300934e-05,
            2.884856556671491e-05,
            -3.230962184306482e-05,
            9.153250307181812e-05,
            3.7716460747764244e-05,
            8.02910101634083e-05,
            6.518759510695525e-05,
            0.00015449016275859942,
            3.714586618789098e-05,
            0.00028768285895489315,
            -4.458136205428504e-05,
            0.00011340416743172177,
            8.499760643026526e-05,
            -7.86682790544547e-05,
            -3.8526712921223355e-05,
            -4.46225110658431e-05,
            0.0001542874589769089,
            2.481346784946824e-05,
            -2.1880689019456183e-05,
            -0.0011788848907161092,
            0.0012521111854307122,
            0.00017368670858496847,
            0.00017026186318300972,
            0.0006339106994932657,
            -0.0005306873417831806,
            -0.00029983682689695916,
            1.2051849085906676e-05,
            0.0020938066949835344,
            -0.004786941204597671,
            0.0011699522246244446,
            -0.0012450739039726873,
            -0.00017809084176180595,
            -0.00018718558264275837,
            -0.0006529009322759704,
            0.0005548355529168051,
            -0.00037775537999325525,
            0.00013597705816443913,
            0.001321954329965654,
            -0.0033006741731094894,
            0.0011728733609764294,
            -0.0012607027883628406,
            -0.00020523507301528968,
            -0.00016866822353719124,
            -0.0006075869543657462,
            0.0005302783992623236
          ],
          [
            0.0003204154457399109,
            -0.0008075065514947292,
            0.005242778575242404,
            -0.009788154946060338,
            2.3118853949338676e-05,
            -7.213132610552165e-05,
            -0.00017021657287956442,
            -6.201114873557363e-05,
            8.093032923227388e-05,
            -2.533437215108894e-06,
            6.826177625931119e-05,
            -7.704457643036722e-06,
            0.0001282240808399696,
            0.00030308238712797023,
            -3.3846263185944434e-05,
            -3.647988960159319e-05,
            -0.00016695695388546975,
            -7.67261512725038e-05,
            0.0002813015521651556,
            2.401718503543829e-05,
            -1.0176204430104544e-05,
            -9.818789106046797e-05,
            -4.5204561540575076e-05,
            2.0277302101515837e-05,
            4.364965173740478e-05,
            0.00014292784499230556,
            0.00012205120505611696,
            0.00032430537975878507,
            -0.0004125581184478834,
            0.00017368670858496847,
            0.001997263246535322,
            -0.0013971586599932852,
            -0.00012088321506173677,
            4.193826399809551e-05,
            -0.0003478160616142964,
            0.000830904875903463,
            -0.0057552483695578055,
            0.010949094894343758,
            0.00045369385186111455,
            -0.0002148096552833566,
            -0.0019525789632444132,
            0.0014013677330686678,
            0.00010910993270811823,
            -6.886457671294038e-05,
            -0.00028958694374744146,
            0.0007187558964679393,
            -0.004685513218053132,
            0.008685138593849989,
            0.0004253444192041625,
            -0.0001779373483740537,
            -0.0019670666914530354,
            0.0014211404145416608,
            7.137503043242092e-05,
            -5.287070596245245e-05
          ],
          [
            -6.155669965363206e-05,
            0.00048576789618232964,
            -0.002886487958132361,
            0.005038240022128566,
            -1.5792556382371155e-05,
            1.8602464122296743e-05,
            0.00037551234223083004,
            3.6099765221613178e-06,
            -1.539295422293825e-05,
            -5.491594881744415e-05,
            -5.547941749375641e-05,
            2.5991872611283303e-05,
            -8.383240155822015e-06,
            -0.0003055931598663805,
            7.991440839712029e-05,
            4.4636921057698634e-05,
            0.00028561643315817115,
            6.742760337063918e-05,
            1.6923043447483005e-05,
            -6.981035823743793e-05,
            -3.6173603757011665e-05,
            -8.345236241687773e-05,
            1.7388538347765587e-05,
            6.666320381321194e-06,
            4.519645118608634e-05,
            0.00014041162198799505,
            0.00011402823728188907,
            4.49205697175034e-05,
            4.7685987446787804e-05,
            0.00017026186318300972,
            -0.0013971586599932852,
            0.0015913592253828494,
            0.00025763779045937787,
            -0.0003908668468014775,
            5.775982194724436e-05,
            -0.00047297688239148004,
            0.002680027320359952,
            -0.004593588326984881,
            -6.214036537811349e-05,
            -0.00014920686339485245,
            0.0014318871099629382,
            -0.0016048876149239973,
            -0.0003082994117594429,
            0.0004147326551676422,
            9.135961615880958e-05,
            -0.0005881552110449638,
            0.003720402838704561,
            -0.006702222618510658,
            -5.049250706477019e-05,
            -0.0001704028383248022,
            0.001416464943351914,
            -0.0015824080875363913,
            -0.00031005887028380367,
            0.000419866500669139
          ],
          [
            8.481769672473524e-05,
            -0.00017292253530104052,
            2.5021848258218322e-05,
            0.00030464418447613995,
            -1.0045978336380693e-05,
            4.592827983973972e-06,
            -2.287038773962705e-05,
            4.088695646087623e-05,
            0.0001874675787291605,
            9.012626049455069e-06,
            6.302983083778605e-06,
            2.328905174524663e-05,
            -1.4071434472311333e-05,
            -9.705680782286951e-05,
            2.1362264259893688e-05,
            3.997917383885297e-05,
            0.0001167988743069531,
            -8.250299502858733e-06,
            0.00010556206212447277,
            -1.670540833853208e-05,
            4.7652949727779124e-05,
            2.989116337485847e-05,
            8.076547630321825e-05,
            0.00011041336217738712,
            6.50953569152635e-05,
            4.8869695590234225e-05,
            -8.093200997832e-06,
            -6.215942220972326e-05,
            -0.0007955284185113073,
            0.0006339106994932657,
            -0.00012088321506173677,
            0.00025763779045937787,
            0.0011413273442519383,
            -0.0008957577802004811,
            -5.942072742162368e-05,
            0.00012043844514935529,
            0.0004981057236312385,
            -0.0014145131564670813,
            0.000759984210064862,
            -0.000597951983343576,
            0.00010419081032631523,
            -0.00024494536802805334,
            -0.0011884617150171232,
            0.0009154737542467252,
            -8.830708748606178e-05,
            0.00018917894289286627,
            -0.00012790814209399438,
            -9.536771271842576e-05,
            0.0007655123440111276,
            -0.0006095663722144982,
            0.0001263244882082975,
            -0.0002660518030548428,
            -0.001121606029744801,
            0.0009057591006078376
          ],
          [
            -0.00032048311743979486,
            0.000658188818269165,
            -0.004777515867506198,
            0.009756444646806235,
            -2.4457701174867473e-05,
            2.0089894938632838e-05,
            -5.0626954208887645e-05,
            -2.9930746827743832e-05,
            -0.00017142939381389498,
            3.214018123429419e-05,
            -5.178137206342549e-05,
            -0.0001246801617776697,
            -6.660159916335249e-05,
            8.945206865486614e-06,
            -5.224519010609428e-05,
            -7.730999920888545e-05,
            -0.0002521053284047664,
            -6.142438236581543e-05,
            -0.00021056603770131579,
            -0.0001305625395837454,
            -0.000164332675096308,
            -2.5932281378518025e-05,
            2.7092547913921784e-05,
            -4.038281666872431e-05,
            3.663426982884189e-05,
            -0.00024960996548881425,
            -0.0002258263237167725,
            -0.0002569512338772651,
            0.0005675402838166407,
            -0.0005306873417831806,
            4.193826399809551e-05,
            -0.0003908668468014775,
            -0.0008957577802004811,
            0.0013338535715958133,
            0.0003625810860870832,
            -0.0007072467078276369,
            0.005330150429840719,
            -0.010903270908819079,
            -0.000577672995089418,
            0.0005183485357062086,
            -5.53915639228564e-05,
            0.0003890173448727869,
            0.0009337350607150712,
            -0.0013383816188935783,
            0.0003630961998711863,
            -0.0007042885942805601,
            0.005059173512315629,
            -0.010324092822386242,
            -0.0005743842046747609,
            0.0005349270043153458,
            -4.986656640797713e-05,
            0.00037920958266474,
            0.0009302439590177097,
            -0.0013155534521666183
          ],
          [
            -0.002748292809222142,
            0.00453028282143291,
            -0.03407822469633337,
            0.06766876739352745,
            -0.00010312888507668342,
            -0.00024946570045531055,
            0.00010895909251278232,
            9.60248295316175e-05,
            -0.00014013989442314198,
            0.00019107872854019593,
            3.466928191101446e-05,
            9.994203423658259e-05,
            0.00011368970036542135,
            0.0001196349746424435,
            -0.0004679494208353392,
            -0.00030924476663346664,
            -0.0005845443732677581,
            -8.689738036331547e-05,
            -0.0003934907089583837,
            0.00018655605981350427,
            0.0001712753824216299,
            0.0002932384052818257,
            0.0003021152146290894,
            0.0004918675965145381,
            0.0005777271007277649,
            -6.516678369404714e-05,
            -0.00025675066310262775,
            -0.0002867325281793562,
            0.0003993886319992788,
            -0.00029983682689695916,
            -0.0003478160616142964,
            5.775982194724436e-05,
            -5.942072742162368e-05,
            0.0003625810860870832,
            0.006927953803769207,
            -0.010738522515156789,
            0.07954233030373414,
            -0.15734368510007482,
            -0.0007602239503825662,
            0.00020884885699846116,
            -5.044379185244086e-06,
            4.1041588846635205e-05,
            0.0003995859251537287,
            -0.00022919589143838276,
            0.0027787253172860344,
            -0.004572662097409288,
            0.034127263734156844,
            -0.06763414976743012,
            -0.00040842340146314505,
            0.0003286583030437184,
            0.0002472757425042008,
            -8.025902651361416e-05,
            0.00017724176510181306,
            -0.00036130527688702744
          ],
          [
            0.004524777891883176,
            -0.009925858521421145,
            0.0799484369735671,
            -0.15966043309194883,
            7.634191842610389e-05,
            0.00039626046563408826,
            -0.00025757423075959557,
            1.8384503034207153e-05,
            1.527436549528597e-05,
            -0.0002154111578025359,
            -9.69637570216752e-05,
            -0.00024683038271215344,
            -0.00012648449877024484,
            -0.00011719819136222527,
            0.0006787524743483626,
            0.0003656656921598881,
            0.0006073799368424785,
            0.000113429612703608,
            0.0003462923287842909,
            8.119096775389918e-05,
            -0.00020839166908467942,
            -0.00015646566843653564,
            -0.00019697033675819526,
            -0.0006217351213563813,
            -0.0007618759025176659,
            1.4039793893217827e-05,
            0.00043961383489702044,
            0.0004817662566655788,
            -0.00041071586437162167,
            1.2051849085906676e-05,
            0.000830904875903463,
            -0.00047297688239148004,
            0.00012043844514935529,
            -0.0007072467078276369,
            -0.010738522515156789,
            0.022253174405262737,
            -0.1792127758049117,
            0.3586551599612584,
            -3.284608246675888e-05,
            0.0007878568997940346,
            0.00010580838336626239,
            -0.00028692978883211866,
            -0.0003057332693636163,
            0.0009332482534268466,
            -0.004577590232720563,
            0.00995407541690909,
            -0.07960871345104321,
            0.15874278103338957,
            0.0004291944934753473,
            -3.445248255737087e-05,
            -0.0006805662049516735,
            0.0005009493167314309,
            -0.0003464655756521208,
            0.0007103188484033136
          ],
          [
            -0.03396108384766072,
            0.07953050581495233,
            -0.7068677310338524,
            1.436591273002573,
            -0.0006938501151033363,
            -0.0031430797247089066,
            -0.0006763769762355451,
            -0.001420118596009479,
            0.001098839385590193,
            0.0003632287486919646,
            0.0011661296860295696,
            0.0017268470433855826,
            0.0004896687366927515,
            0.0019064371466388373,
            -0.00484918589968881,
            -0.0019084422453089166,
            -0.003405051501686656,
            -0.0008652324135498984,
            -0.0021047678577257424,
            -0.0014675105898996458,
            0.002390921184335786,
            0.0022315601143580903,
            0.0012841501017194653,
            0.005528758613116051,
            0.006213553860546321,
            0.0003205737220497432,
            -0.0034338308622006066,
            -0.004248803366302213,
            0.0022742363266048168,
            0.0020938066949835344,
            -0.0057552483695578055,
            0.002680027320359952,
            0.0004981057236312385,
            0.005330150429840719,
            0.07954233030373414,
            -0.1792127758049117,
            1.6086788767379676,
            -3.276182999130502,
            0.0004051389083588331,
            -0.009731149732779979,
            -0.0054989682464088585,
            0.007097755398251673,
            0.0027654521679241514,
            -0.007879722268858615,
            0.03420474697118997,
            -0.0794756398916252,
            0.7016710092792803,
            -1.424174607444331,
            -0.002528657253797876,
            -0.0017851918315862111,
            0.004410892737596618,
            -0.003004686511073302,
            0.0014198913322209603,
            -0.0052675020275712945
          ],
          [
            0.06748894826002003,
            -0.15881258169465245,
            1.4368611719487223,
            -2.932066307074427,
            0.0013927265240256015,
            0.006314488160599009,
            0.0024046844955413027,
            0.0032562907756208443,
            -0.002619156533402525,
            -0.0006085297850985264,
            -0.002422341559125357,
            -0.0033301290745655033,
            -0.000876574337630975,
            -0.0041751971345667886,
            0.00940744749426731,
            0.003462983062478834,
            0.006198653782412726,
            0.0018683557899064913,
            0.004157125163127462,
            0.003046868935832311,
            -0.005122712827109079,
            -0.0050906548905027185,
            -0.0028443622284676268,
            -0.011486180412601606,
            -0.012934130383931864,
            -0.0006890355627373491,
            0.007020032284782506,
            0.008661369183454948,
            -0.004360833840862504,
            -0.004786941204597671,
            0.010949094894343758,
            -0.004593588326984881,
            -0.0014145131564670813,
            -0.010903270908819079,
            -0.15734368510007482,
            0.3586551599612584,
            -3.276182999130502,
            6.695390804802447,
            -0.0008798709448873099,
            0.02043076279732847,
            0.013036546548587734,
            -0.01621961270993979,
            -0.005387399178299604,
            0.016389600169480333,
            -0.06794033757768651,
            0.15864611540849125,
            -1.4256457246916647,
            2.90546195092674,
            0.004941484234754958,
            0.004107280662286953,
            -0.00818282538250856,
            0.005281154484574517,
            -0.0024888508763242327,
            0.010733394871523062
          ],
          [
            0.0004138898442541095,
            -0.00042831062295508,
            0.002369949375846468,
            -0.004545383301364702,
            2.697426574466567e-05,
            4.3244487954734596e-05,
            0.0002138939641646393,
            -4.595579862663328e-05,
            0.00018334591005247876,
            -5.7876611243107656e-05,
            2.8175241205145847e-05,
            0.00012136753608575133,
            4.7613247803746774e-05,
            2.0040030070137635e-05,
            0.0001559262175948975,
            0.00010157677323555044,
            5.8092263945639005e-05,
            -2.0492081278084567e-05,
            0.00034690795054018446,
            -0.00019547887661558347,
            -8.29335013341735e-05,
            -8.536025234649733e-05,
            -5.03501101356129e-05,
            8.634110226148193e-06,
            -3.817563548765399e-05,
            0.00017194949802836938,
            8.798322521109673e-05,
            0.00011451059000354704,
            -0.001344217628841655,
            0.0011699522246244446,
            0.00045369385186111455,
            -6.214036537811349e-05,
            0.000759984210064862,
            -0.000577672995089418,
            -0.0007602239503825662,
            -3.284608246675888e-05,
            0.0004051389083588331,
            -0.0008798709448873099,
            0.0026819755909587833,
            -0.002249523597450807,
            -0.0005720417118811275,
            0.00015422970172792704,
            -0.001031456981814666,
            0.0005062995894539006,
            -0.00046635209751054853,
            0.0004954454173195593,
            -0.0028011937374457126,
            0.005363770830164434,
            0.0013312345974114978,
            -0.0011752923203299276,
            -0.0004262779019759573,
            4.9311501529424994e-05,
            -0.000776659639748949,
            0.0005845015530539727
          ],
          [
            -0.0003382763154965156,
            4.6504142372589264e-05,
            0.0019397464164572172,
            -0.004507378703544316,
            5.151552305890582e-05,
            4.3724261825637814e-05,
            -0.00010143855613941504,
            6.795546108924241e-05,
            -0.0001744285496337151,
            9.294262528023024e-05,
            -4.2186906693642e-05,
            -6.596340446951356e-05,
            -0.00014469645140517126,
            -0.00018125354572503364,
            -5.786493779593406e-05,
            5.8478041601124975e-05,
            0.00015593071310107963,
            2.5271262467355158e-05,
            -0.0002790495100566927,
            9.693752138410502e-05,
            2.4268408264749236e-05,
            -4.3775650657797166e-05,
            0.00034030557064750636,
            0.00019233299946845188,
            0.000256301892577726,
            -0.0003461155702934348,
            -0.0002701536140495973,
            -0.00017712817166313125,
            0.0011527699280331014,
            -0.0012450739039726873,
            -0.0002148096552833566,
            -0.00014920686339485245,
            -0.000597951983343576,
            0.0005183485357062086,
            0.00020884885699846116,
            0.0007878568997940346,
            -0.009731149732779979,
            0.02043076279732847,
            -0.002249523597450807,
            0.002836819773493981,
            0.0005481640679410606,
            -0.0002369931850622137,
            0.00047355640780384666,
            -0.0005361405660669956,
            0.00038881209201542137,
            -7.618919614450244e-05,
            -0.001769926101708742,
            0.004191213544427655,
            -0.0011587275813127063,
            0.0012523431545362696,
            0.00019689313339436382,
            0.00017434708159037626,
            0.0006355015183451695,
            -0.0005514469024149532
          ],
          [
            -0.0002578303467760367,
            0.0007450749855183682,
            -0.004736144791210133,
            0.00878350063378169,
            6.179194807642694e-05,
            8.969492725252173e-05,
            0.00015796803305419954,
            4.3336847688001776e-05,
            -0.00012431723437372148,
            -1.799872855095797e-05,
            -0.00012198052724701609,
            -0.00010986307269436577,
            -0.00020597670839690745,
            -0.0005369796853359626,
            0.00013351543777189866,
            0.00010322211598671945,
            0.0002714443733685208,
            4.956286029917086e-05,
            -0.00020494185316894748,
            -7.46717005071496e-05,
            -0.0001315806342147286,
            -0.00016271588616951523,
            3.9050103240450084e-07,
            -7.520757087749889e-05,
            -0.0001276499296160175,
            -0.0001678862345207875,
            -4.594621969974021e-05,
            -0.00021819582462798904,
            0.0004236852274325232,
            -0.00017809084176180595,
            -0.0019525789632444132,
            0.0014318871099629382,
            0.00010419081032631523,
            -5.53915639228564e-05,
            -5.044379185244086e-06,
            0.00010580838336626239,
            -0.0054989682464088585,
            0.013036546548587734,
            -0.0005720417118811275,
            0.0005481640679410606,
            0.003393115716366321,
            -0.0026409489026557303,
            -0.0007568528215303606,
            0.0003843773345069327,
            0.0003352678578329932,
            -0.0008486824605226886,
            0.005452276901417313,
            -0.01014052622893714,
            -0.00042160841620611056,
            0.00017821277386974318,
            0.001989632214660784,
            -0.0014342806531610903,
            -0.00011308377883165646,
            8.03070577936652e-05
          ],
          [
            4.8801029848688173e-05,
            -0.0004857649734602471,
            0.0029602495536888073,
            -0.00523207795218349,
            2.6537180567519053e-05,
            -3.0800595700873825e-05,
            -0.00033757788990782065,
            4.42373950060668e-05,
            4.361408892754346e-05,
            3.796214644294021e-05,
            8.498992415488789e-05,
            -3.3355926500636826e-05,
            2.3391044432767053e-05,
            0.0004604510078531183,
            -5.4388512062951464e-05,
            -5.8177742518383254e-05,
            -0.00040053605383561614,
            4.605558196697238e-05,
            2.7164840085569336e-05,
            8.015558351620963e-05,
            5.449073019933136e-05,
            0.00014912678914430887,
            0.00012492731402490004,
            0.00030019479645707016,
            0.00023662844786456776,
            -0.0002085673500956695,
            -0.00019505126070360704,
            -0.00014105345693912752,
            -5.3015511587931035e-05,
            -0.00018718558264275837,
            0.0014013677330686678,
            -0.0016048876149239973,
            -0.00024494536802805334,
            0.0003890173448727869,
            4.1041588846635205e-05,
            -0.00028692978883211866,
            0.007097755398251673,
            -0.01621961270993979,
            0.00015422970172792704,
            -0.0002369931850622137,
            -0.0026409489026557303,
            0.0033558300891656703,
            0.0004143265025824182,
            -0.0006259235528541052,
            -8.363711657803126e-05,
            0.0005523379196091176,
            -0.0034668119264284073,
            0.006221659440882949,
            4.0733289078458665e-05,
            0.00019502432111103476,
            -0.0014534872656438665,
            0.0016158899017241109,
            0.00030307486375410374,
            -0.00041237473895024243
          ],
          [
            -0.00014842605265000594,
            0.00025943718084360794,
            -0.0006259131082962797,
            0.0008640402122982631,
            -0.00015512895399790225,
            -9.740976058547993e-06,
            -1.9513121792808065e-05,
            -3.1587083068176274e-05,
            -0.00017522728126925856,
            -3.021383466079941e-05,
            -6.070181730410974e-06,
            5.890460212789193e-05,
            0.00014589344027098432,
            0.00024214661144709721,
            -0.00027516244982550456,
            -0.00026953809692300754,
            -0.0003849858620025037,
            4.8109242765203254e-05,
            -5.5671592709735394e-05,
            -5.583157968365047e-06,
            -5.483567958830877e-05,
            6.335498571996834e-05,
            -0.00024414598572480666,
            -0.0004584240312900489,
            -0.0003195592310515263,
            0.0002138952869515106,
            0.000222500680419277,
            0.00024702109926298384,
            0.0008021236705746173,
            -0.0006529009322759704,
            0.00010910993270811823,
            -0.0003082994117594429,
            -0.0011884617150171232,
            0.0009337350607150712,
            0.0003995859251537287,
            -0.0003057332693636163,
            0.0027654521679241514,
            -0.005387399178299604,
            -0.001031456981814666,
            0.00047355640780384666,
            -0.0007568528215303606,
            0.0004143265025824182,
            0.0028540605523384704,
            -0.0013554136708172355,
            0.00013560208298592197,
            -0.0002649880815255893,
            0.0010139354634432281,
            -0.0017986207381079351,
            -0.0007851576038385296,
            0.0006511190810187748,
            -7.885598026450773e-05,
            0.00028147048847492975,
            0.001122324036019244,
            -0.000925247955006351
          ],
          [
            0.0003227783435131598,
            -0.0006286790974878659,
            0.004491415486151883,
            -0.009169915540495763,
            3.749599269613178e-05,
            -1.7336687805714013e-05,
            -5.069098975621187e-05,
            4.265885146187502e-05,
            0.00019007823503265468,
            -3.299496240548788e-05,
            1.9383393360324227e-05,
            4.985642612586819e-05,
            -1.240062704260771e-05,
            -8.388626083412225e-05,
            0.00013254718971367498,
            0.00015275903011578457,
            0.0003127915911979289,
            4.7928514954043365e-06,
            0.00013637300373264203,
            0.00018603357025669614,
            0.00014622840324797108,
            3.3864494476752174e-05,
            -0.00014820635264765035,
            1.0714998994351499e-05,
            -8.894921362900182e-05,
            0.00018492449898897806,
            0.00021992058210325435,
            0.00015527651043793376,
            -0.000580065790238522,
            0.0005548355529168051,
            -6.886457671294038e-05,
            0.0004147326551676422,
            0.0009154737542467252,
            -0.0013383816188935783,
            -0.00022919589143838276,
            0.0009332482534268466,
            -0.007879722268858615,
            0.016389600169480333,
            0.0005062995894539006,
            -0.0005361405660669956,
            0.0003843773345069327,
            -0.0006259235528541052,
            -0.0013554136708172355,
            0.0018608338807077432,
            -0.000333367955800209,
            0.0006268680664430928,
            -0.0047327367763445385,
            0.009790213190885185,
            0.0005969153539314277,
            -0.0005689111809248578,
            6.611330461417291e-05,
            -0.00039630358970797405,
            -0.0009385108903590272,
            0.0013327714165036486
          ],
          [
            -0.0027617306571931614,
            0.004532534772124828,
            -0.03352021496496868,
            0.06645355698767927,
            3.9558031522698605e-05,
            4.454631257977814e-05,
            -0.0002070608449247157,
            0.0003406864660737009,
            -0.00022620052181880946,
            0.00024331947132865648,
            -6.588684583853181e-05,
            -0.00013790378601710474,
            0.00010859329389163257,
            9.852227995057496e-05,
            3.082004469307594e-05,
            -5.991064570611555e-06,
            -9.00299892800816e-05,
            0.00023513238842585922,
            -5.08774380665773e-05,
            -0.00044620166252411534,
            -0.000536013540504411,
            -0.0005504165189664395,
            -0.00017010950647885424,
            1.1362975258943096e-05,
            0.0002604939969134833,
            -0.0004720312594185511,
            -0.00043545742057740655,
            -0.0006488845484960055,
            0.0004041801174108138,
            -0.00037775537999325525,
            -0.00028958694374744146,
            9.135961615880958e-05,
            -8.830708748606178e-05,
            0.0003630961998711863,
            0.0027787253172860344,
            -0.004577590232720563,
            0.03420474697118997,
            -0.06794033757768651,
            -0.00046635209751054853,
            0.00038881209201542137,
            0.0003352678578329932,
            -8.363711657803126e-05,
            0.00013560208298592197,
            -0.000333367955800209,
            0.009870116901603283,
            -0.016489074620011087,
            0.11798568153172018,
            -0.23095816017266346,
            -4.6651776219424915e-05,
            0.0002786624234706033,
            0.0011720221756109754,
            -0.00042772281448268687,
            -0.0007632057149048423,
            0.00023349303693181664
          ],
          [
            0.004539173862662903,
            -0.009946812922458179,
            0.07900410413273173,
            -0.15756017548142298,
            2.5061515459124077e-05,
            2.4812879635704688e-05,
            0.00037714408854900064,
            -0.0004516834715157684,
            0.0001271517257004445,
            -0.0007022792364013681,
            0.00025890697778193164,
            0.00040516293142387307,
            1.1458230401291715e-05,
            8.515853139496864e-05,
            -5.3724792033487626e-05,
            -1.5684211871758718e-05,
            -4.341938607831667e-06,
            -0.00016341415695386274,
            8.146865369056889e-05,
            0.001004308224670213,
            0.0010872562875273736,
            0.0014672474115985808,
            0.0006319778867446522,
            0.00035046607701873884,
            -0.00019116525251179525,
            0.00036756387194833716,
            0.0006000973468568672,
            0.0007831526976006716,
            -0.0004218911124937737,
            0.00013597705816443913,
            0.0007187558964679393,
            -0.0005881552110449638,
            0.00018917894289286627,
            -0.0007042885942805601,
            -0.004572662097409288,
            0.00995407541690909,
            -0.0794756398916252,
            0.15864611540849125,
            0.0004954454173195593,
            -7.618919614450244e-05,
            -0.0008486824605226886,
            0.0005523379196091176,
            -0.0002649880815255893,
            0.0006268680664430928,
            -0.016489074620011087,
            0.03294200801644766,
            -0.2471147015545202,
            0.48732349560665544,
            -0.0005328969245414954,
            0.0001604809953729562,
            -0.002364171798567859,
            0.0011302885013409717,
            0.0017078869031150704,
            -0.0005961772351161652
          ],
          [
            -0.03389397560796569,
            0.079507273503725,
            -0.697790803594972,
            1.416812455697368,
            -0.0005953229675881816,
            -0.00031621233940207043,
            -0.004305166064922044,
            0.002303521201519449,
            0.00030757176889683886,
            0.005467101114285911,
            -0.001669611892502195,
            -0.003214190097494501,
            -0.0006541629130270697,
            -0.0006163540832508925,
            0.0010609258147052307,
            0.0013579941856039055,
            0.001224060354528535,
            0.0004440645277252492,
            -0.0008007605293328679,
            -0.008699429547719512,
            -0.007799937900067942,
            -0.011157242334433857,
            -0.0019474319966347928,
            -6.533646007710493e-05,
            0.0035619641652420092,
            -0.0027471218273936397,
            -0.00432596091302824,
            -0.005209835125798111,
            0.002236054801715801,
            0.001321954329965654,
            -0.004685513218053132,
            0.003720402838704561,
            -0.00012790814209399438,
            0.005059173512315629,
            0.034127263734156844,
            -0.07960871345104321,
            0.7016710092792803,
            -1.4256457246916647,
            -0.0028011937374457126,
            -0.001769926101708742,
            0.005452276901417313,
            -0.0034668119264284073,
            0.0010139354634432281,
            -0.0047327367763445385,
            0.11798568153172018,
            -0.2471147015545202,
            2.0055894106601007,
            -4.0174217098444505,
            0.0028499509623747307,
            -0.0013355284596144861,
            0.01802403766514249,
            -0.009160120525684164,
            -0.014125985471824056,
            0.0044585901457554035
          ],
          [
            0.06728004764267584,
            -0.1586845411506403,
            1.4179443568975127,
            -2.890971811943225,
            0.0012829382697134963,
            0.0007850850358655122,
            0.009491284339545276,
            -0.0042330747787370365,
            -0.0010076422128928414,
            -0.011349831617460324,
            0.0032550260031707513,
            0.006384801762312011,
            0.001490263760985858,
            0.0011980393587570305,
            -0.0024222835316275665,
            -0.0032220439547583704,
            -0.0029264610959932238,
            -0.00038187991183954284,
            0.0017865872075969484,
            0.0176335886266945,
            0.015475101581362123,
            0.02219017027011195,
            0.002286289820260549,
            -0.001127323647449027,
            -0.008428757165554308,
            0.0056401426195687235,
            0.008339350006211794,
            0.01004599836540904,
            -0.004256396184915132,
            -0.0033006741731094894,
            0.008685138593849989,
            -0.006702222618510658,
            -9.536771271842576e-05,
            -0.010324092822386242,
            -0.06763414976743012,
            0.15874278103338957,
            -1.424174607444331,
            2.90546195092674,
            0.005363770830164434,
            0.004191213544427655,
            -0.01014052622893714,
            0.006221659440882949,
            -0.0017986207381079351,
            0.009790213190885185,
            -0.23095816017266346,
            0.48732349560665544,
            -4.0174217098444505,
            8.076324795716175,
            -0.004767066092574469,
            0.0023569351876496286,
            -0.03506826480090794,
            0.017659151231101046,
            0.02891891696664153,
            -0.008933718636029441
          ],
          [
            0.0004058708571522048,
            -0.0004292930817489161,
            0.002369785380078748,
            -0.00455176972008755,
            -7.5791812996102e-05,
            -1.3177898317254224e-05,
            6.906766706830902e-05,
            -1.5949281217255773e-05,
            0.00014290049678483737,
            -0.00012244023232475796,
            -2.5210951762113123e-05,
            -7.630665514502978e-05,
            -6.419137387456158e-05,
            -9.969572913695948e-05,
            4.9189184006038386e-05,
            5.063797753300338e-05,
            5.139465306756875e-05,
            7.914533845308109e-05,
            0.00042021452823674246,
            6.760857965594886e-06,
            9.355597775386506e-05,
            6.348711844876676e-05,
            -7.597725282414955e-05,
            -7.802668084948988e-05,
            -0.00014239357510190082,
            0.00030650284747943434,
            0.00011396336232778395,
            0.00012775662826949413,
            -0.0013318293839956364,
            0.0011728733609764294,
            0.0004253444192041625,
            -5.049250706477019e-05,
            0.0007655123440111276,
            -0.0005743842046747609,
            -0.00040842340146314505,
            0.0004291944934753473,
            -0.002528657253797876,
            0.004941484234754958,
            0.0013312345974114978,
            -0.0011587275813127063,
            -0.00042160841620611056,
            4.0733289078458665e-05,
            -0.0007851576038385296,
            0.0005969153539314277,
            -4.6651776219424915e-05,
            -0.0005328969245414954,
            0.0028499509623747307,
            -0.004767066092574469,
            0.0022552512205253204,
            -0.0019309311162360068,
            -0.0006676443219227618,
            0.00011229076592580174,
            -0.0008851249568944863,
            0.00041851239917532854
          ],
          [
            -0.00031855406953668747,
            4.632622226247546e-05,
            0.0018292588624123367,
            -0.004252489363209549,
            6.294528891085547e-05,
            -2.6117698732325618e-05,
            -0.00021782057521347844,
            0.00010290942618697022,
            -0.00015535644366814941,
            4.07519929806604e-05,
            -1.603428797024832e-05,
            0.00010444194086241593,
            -1.1197516148789328e-05,
            3.406761337382759e-05,
            -0.00010728154806416432,
            -7.64634637714028e-05,
            -0.0001227919547874933,
            -8.6336572191821e-05,
            -0.0003620963156634692,
            -5.881507356064252e-05,
            -0.00023282427913450026,
            -0.00018083077225657622,
            6.735275537457793e-05,
            0.00017795714388319422,
            0.00023034859388783654,
            -0.00030667159309895326,
            -0.00019066462066103128,
            -9.694238391450221e-05,
            0.001162588688684468,
            -0.0012607027883628406,
            -0.0001779373483740537,
            -0.0001704028383248022,
            -0.0006095663722144982,
            0.0005349270043153458,
            0.0003286583030437184,
            -3.445248255737087e-05,
            -0.0017851918315862111,
            0.004107280662286953,
            -0.0011752923203299276,
            0.0012523431545362696,
            0.00017821277386974318,
            0.00019502432111103476,
            0.0006511190810187748,
            -0.0005689111809248578,
            0.0002786624234706033,
            0.0001604809953729562,
            -0.0013355284596144861,
            0.0023569351876496286,
            -0.0019309311162360068,
            0.0024155501306123628,
            0.00046579064745312204,
            -2.6270933915628904e-05,
            0.0007052478261446579,
            -0.0005193466181381441
          ],
          [
            -0.0002532034555977568,
            0.0007375148836428347,
            -0.004687184518401172,
            0.008681856205202204,
            -3.1223818942618034e-05,
            0.00013143559037897694,
            0.0002820613439810748,
            0.0002603328223769804,
            -8.661061490917943e-05,
            -0.00019864202076698927,
            -0.00015074867808945782,
            -0.00012221071178789342,
            -7.259532935507848e-05,
            -0.0003824819281586356,
            5.1174493997238543e-05,
            3.257214612114815e-05,
            0.00023941392396838515,
            1.0126136066425948e-06,
            -0.0001694684696492788,
            -0.00027980248543305454,
            -0.0003210895119403923,
            -0.00021681217775424682,
            -0.0001378728236289841,
            -0.00016731017473043904,
            -0.00016628996559949123,
            -0.00017096481646139276,
            -0.00014531573890403266,
            -0.000277258250923765,
            0.0004291077937702277,
            -0.00020523507301528968,
            -0.0019670666914530354,
            0.001416464943351914,
            0.0001263244882082975,
            -4.986656640797713e-05,
            0.0002472757425042008,
            -0.0006805662049516735,
            0.004410892737596618,
            -0.00818282538250856,
            -0.0004262779019759573,
            0.00019689313339436382,
            0.001989632214660784,
            -0.0014534872656438665,
            -7.885598026450773e-05,
            6.611330461417291e-05,
            0.0011720221756109754,
            -0.002364171798567859,
            0.01802403766514249,
            -0.03506826480090794,
            -0.0006676443219227618,
            0.00046579064745312204,
            0.003897224351766362,
            -0.0027469700595725687,
            -0.0005064926853424912,
            0.0005301631671155186
          ],
          [
            5.730251121694275e-05,
            -0.0005031885371014433,
            0.003115054286992969,
            -0.005529779971493617,
            6.184596157873866e-05,
            -3.128280097463101e-05,
            -0.0004406456818651542,
            -0.00010147058019288788,
            -6.496014599791722e-08,
            0.00036678313831378217,
            9.768587383209397e-05,
            3.394282301447762e-05,
            -5.617391186358091e-05,
            0.000277367875013994,
            -2.069425939272618e-05,
            7.167628570116396e-05,
            -0.00016173574099848174,
            -1.693890250548827e-05,
            -5.3694212147459543e-05,
            0.00018883538573833097,
            0.00011263551378398948,
            5.293209325203238e-05,
            0.00029897680756818925,
            0.00029586776344364343,
            0.00026733289137010133,
            -0.0001533584464260318,
            -0.00015516586971629873,
            -8.97887578336574e-05,
            -5.8070395562338863e-05,
            -0.00016866822353719124,
            0.0014211404145416608,
            -0.0015824080875363913,
            -0.0002660518030548428,
            0.00037920958266474,
            -8.025902651361416e-05,
            0.0005009493167314309,
            -0.003004686511073302,
            0.005281154484574517,
            4.9311501529424994e-05,
            0.00017434708159037626,
            -0.0014342806531610903,
            0.0016158899017241109,
            0.00028147048847492975,
            -0.00039630358970797405,
            -0.00042772281448268687,
            0.0011302885013409717,
            -0.009160120525684164,
            0.017659151231101046,
            0.00011229076592580174,
            -2.6270933915628904e-05,
            -0.0027469700595725687,
            0.003109715745453691,
            0.0003598827219464864,
            -0.0006464728569895785
          ],
          [
            -0.0001523023308030526,
            0.00025742413437933017,
            -0.0006475517717142046,
            0.0009089375800295718,
            5.0995911974201515e-05,
            -3.1110957778241156e-05,
            0.00011246216079418655,
            -0.0002008168306298731,
            -0.00010364745207437466,
            -7.659737472821422e-05,
            3.0669494624972213e-05,
            6.771643905128797e-05,
            2.3686027482836475e-05,
            0.00022461824310253007,
            6.048375549895591e-05,
            7.064248490293881e-05,
            -0.00018072650446876836,
            5.946354558289495e-05,
            -0.00021787705930799092,
            0.000130552958432715,
            0.00015179876739500786,
            0.0002736716488655545,
            -1.227319635989786e-05,
            -8.463376127609456e-05,
            -0.00014082710918030032,
            -0.00015600962517548037,
            -0.0002005231339306271,
            -0.0001564119434744124,
            0.0007850426566563713,
            -0.0006075869543657462,
            7.137503043242092e-05,
            -0.00031005887028380367,
            -0.001121606029744801,
            0.0009302439590177097,
            0.00017724176510181306,
            -0.0003464655756521208,
            0.0014198913322209603,
            -0.0024888508763242327,
            -0.000776659639748949,
            0.0006355015183451695,
            -0.00011308377883165646,
            0.00030307486375410374,
            0.001122324036019244,
            -0.0009385108903590272,
            -0.0007632057149048423,
            0.0017078869031150704,
            -0.014125985471824056,
            0.02891891696664153,
            -0.0008851249568944863,
            0.0007052478261446579,
            -0.0005064926853424912,
            0.0003598827219464864,
            0.003147016180787279,
            -0.002479971923898809
          ],
          [
            0.00032236551380100946,
            -0.0006342505477438023,
            0.004543523672412456,
            -0.009274937146754533,
            9.194318980832997e-05,
            6.95991057733706e-06,
            3.4489985418151715e-05,
            0.00016693085173516843,
            7.823052542025146e-05,
            3.989687558173292e-05,
            1.39188110489515e-05,
            7.939310711368517e-05,
            0.00010768420857769081,
            -8.939622092247826e-05,
            -0.000173301119681483,
            -0.00014405957412026797,
            0.00010479436896792052,
            -0.00010389402800429873,
            0.0002559682611050082,
            0.00011010501760893936,
            0.00011569407467919822,
            -5.999287822520091e-05,
            -5.53028470326004e-05,
            -1.6483072127744347e-05,
            2.348061159931521e-05,
            0.00018792453657213567,
            0.0002536984835380398,
            0.00018805297715136362,
            -0.0005813469106498057,
            0.0005302783992623236,
            -5.287070596245245e-05,
            0.000419866500669139,
            0.0009057591006078376,
            -0.0013155534521666183,
            -0.00036130527688702744,
            0.0007103188484033136,
            -0.0052675020275712945,
            0.010733394871523062,
            0.0005845015530539727,
            -0.0005514469024149532,
            8.03070577936652e-05,
            -0.00041237473895024243,
            -0.000925247955006351,
            0.0013327714165036486,
            0.00023349303693181664,
            -0.0005961772351161652,
            0.0044585901457554035,
            -0.008933718636029441,
            0.00041851239917532854,
            -0.0005193466181381441,
            0.0005301631671155186,
            -0.0006464728569895785,
            -0.002479971923898809,
            0.0029421607847758225
          ]
        ],
        "interaction_joint_test": {
          "F": 0.7595026247452491,
          "df1": 8,
          "df2": 111,
          "p": 0.6389928816127252,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.11378453660682379,
              0.2474827850998799,
              -1.9319371667516272,
              3.825188005941155
            ],
            "exposure_covariance": [
              [
                0.0027810003981878495,
                -0.004581661850419012,
                0.03421965912135261,
                -0.06792605995236795
              ],
              [
                -0.004581661850419012,
                0.010031161971715151,
                -0.08005660411914446,
                0.15973961046409804
              ],
              [
                0.03421965912135261,
                -0.08005660411914446,
                0.7049669786677187,
                -1.4317634167231181
              ],
              [
                -0.06792605995236795,
                0.15973961046409804,
                -1.4317634167231181,
                2.9197670476426505
              ]
            ],
            "exercise_joint_test": {
              "F": 1.5479785478831494,
              "df1": 4,
              "df2": 111,
              "p": 0.19331312821092533
            },
            "contrasts": {
              "0": {
                "estimate": -0.03628881204622911,
                "se": 0.0285380065091102,
                "lower": -0.09283877705786901,
                "upper": 0.020261152965410797
              },
              "30": {
                "estimate": -0.030749910775732803,
                "se": 0.016768162023258513,
                "lower": -0.06397714321826768,
                "upper": 0.0024773216668020764
              },
              "90": {
                "estimate": -0.039318733097883085,
                "se": 0.023266146372118532,
                "lower": -0.08542215531411197,
                "upper": 0.006784689118345802
              },
              "120": {
                "estimate": -0.057395509325048,
                "se": 0.03274645689610041,
                "lower": -0.12228479972234671,
                "upper": 0.00749378107225071
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.0022448539002731943,
              -0.03063519687320046,
              0.37020134186252385,
              -0.8210290410535128
            ],
            "exposure_covariance": [
              [
                0.004212368583512773,
                -0.006265123652259716,
                0.04572268088109266,
                -0.09011202939889529
              ],
              [
                -0.006265123652259716,
                0.012432619334135598,
                -0.09979043713553674,
                0.19992175563875517
              ],
              [
                0.04572268088109266,
                -0.09979043713553674,
                0.8999103933379816,
                -1.8344939709023247
              ],
              [
                -0.09011202939889529,
                0.19992175563875517,
                -1.8344939709023247,
                3.751025238296243
              ]
            ],
            "exercise_joint_test": {
              "F": 0.23786481026384354,
              "df1": 4,
              "df2": 111,
              "p": 0.9164082798405035
            },
            "contrasts": {
              "0": {
                "estimate": 0.009985947670942304,
                "se": 0.030838125263439382,
                "lower": -0.05112185620160084,
                "upper": 0.07109375154348545
              },
              "30": {
                "estimate": -0.0022402202912398805,
                "se": 0.019540788292499753,
                "lower": -0.040961596778695805,
                "upper": 0.036481156196216044
              },
              "90": {
                "estimate": 0.010899952920121164,
                "se": 0.02773136046218336,
                "lower": -0.04405158910020264,
                "upper": 0.06585149494044497
              },
              "120": {
                "estimate": 0.009642957391480023,
                "se": 0.038705691211466046,
                "lower": -0.06705495362276724,
                "upper": 0.08634086840572729
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.06538735506385403,
              -0.06298227769487905,
              0.5220117839202314,
              -1.088719863186748
            ],
            "exposure_covariance": [
              [
                0.00712765598540481,
                -0.011999027835642367,
                0.0847911500801384,
                -0.1651506154946763
              ],
              [
                -0.011999027835642368,
                0.02307954414324645,
                -0.16865992803720792,
                0.33081838943869024
              ],
              [
                0.0847911500801384,
                -0.16865992803720792,
                1.3149747821378752,
                -2.614428313972688
              ],
              [
                -0.1651506154946763,
                0.33081838943869024,
                -2.614428313972688,
                5.214148219472376
              ]
            ],
            "exercise_joint_test": {
              "F": 0.5887101322825197,
              "df1": 4,
              "df2": 111,
              "p": 0.6714867936105875
            },
            "contrasts": {
              "0": {
                "estimate": -0.028561493758378215,
                "se": 0.03300427847983837,
                "lower": -0.09396167483526846,
                "upper": 0.03683868731851203
              },
              "30": {
                "estimate": 0.006528459210774863,
                "se": 0.026192307093176298,
                "lower": -0.04537334581616041,
                "upper": 0.05843026423771014
              },
              "90": {
                "estimate": 0.00941807873376252,
                "se": 0.0259320304212853,
                "lower": -0.041967970692511465,
                "upper": 0.060804128160036504
              },
              "120": {
                "estimate": 0.00803102240018061,
                "se": 0.03597350363835167,
                "lower": -0.06325287654509004,
                "upper": 0.07931492134545126
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      }
    },
    "eng": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 44,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1",
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.042381394172925,
        "variable": "fs",
        "outcome": "z_eng",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": -0.019125970962208645,
          "ex1": 0.03175168831109085,
          "ex2": -0.28960063580097783,
          "ex3": 0.5814734120285279,
          "age": -0.03086064831589325,
          "fs": 0.1857946131209913,
          "minority": -0.0330308096464833,
          "agrhk": 0.017380772108944113,
          "migrant": -0.03134812020386336,
          "livinsch": -0.04053332920660507,
          "nsibling": 0.021178744007670766,
          "medul_2.0": -0.030769005033347365,
          "medul_3.0": -0.036745345745133995,
          "medul_4.0": -0.024737391721790583,
          "fedul_2.0": 0.0026315247627092166,
          "fedul_3.0": 0.03010492841603265,
          "fedul_4.0": 0.07536820521135473,
          "steco_3c_2.0": 0.0048344721390172415,
          "steco_3c_3.0": -0.023593747985896567,
          "diffmat_2.0": -0.018994388767528982,
          "diffmat_3.0": -0.01654868298226891,
          "diffmat_4.0": -0.006286510895329406,
          "diffchn_2.0": -0.01892779154648946,
          "diffchn_3.0": -0.05492901756491303,
          "diffchn_4.0": -0.06766444589245517,
          "diffeng_2.0": 0.04076183250023133,
          "diffeng_3.0": 0.11387494550158522,
          "diffeng_4.0": 0.1930850296090694,
          "y0_chn_0": 0.10303100116719927,
          "y0_chn_1": 0.07242634580319011,
          "y0_mat_0": 0.11365724917389346,
          "y0_mat_1": 0.03349644283858681,
          "y0_eng_0": 0.43636194228826547,
          "y0_eng_1": 0.17504818414650805,
          "ex0_X_fs_1": 0.09592004961657093,
          "ex1_X_fs_1": -0.1423152270556836,
          "ex2_X_fs_1": 0.9994560247248537,
          "ex3_X_fs_1": -1.9897078835681654,
          "y0_chn_0_X_fs_1": 0.029296960503493712,
          "y0_chn_1_X_fs_1": -0.06284490683610239,
          "y0_mat_0_X_fs_1": 0.006651308848157429,
          "y0_mat_1_X_fs_1": 0.012574724619798831,
          "y0_eng_0_X_fs_1": 0.05900656910159486,
          "y0_eng_1_X_fs_1": -0.06749966953427237
        },
        "covariance": [
          [
            0.002556279688687669,
            -0.00394327975839886,
            0.026501598396742574,
            -0.051083068327889634,
            -0.0001016750905074156,
            0.0008671597451642689,
            9.07494184546822e-05,
            -3.3736101736543035e-05,
            3.200393795056487e-05,
            -0.00012118435717119775,
            -2.7084699544292366e-05,
            9.509378317061983e-05,
            0.00017719796776097946,
            0.00018002775540025453,
            -3.954131825491232e-05,
            -0.00011734144057369176,
            -1.7838538112811442e-05,
            -1.5143194605930282e-05,
            0.0002635444147334689,
            0.00016432202473701696,
            -6.416639805845899e-05,
            7.856303469167461e-05,
            -0.00011252152585450106,
            -0.00022592593747811603,
            -0.00017014785786429923,
            0.000233157807545446,
            0.0002582518169393488,
            0.00016075650967723002,
            -1.8149936898214018e-05,
            0.00013062770440759993,
            -0.0003277559167631073,
            0.0003600715851347725,
            -0.0001042564486545624,
            -3.856251930097767e-05,
            -0.0024451719027501146,
            0.003772706716239183,
            -0.024356594698918477,
            0.04647075323366147,
            0.00010223111190353444,
            -0.00035580729533045717,
            0.00034766841682136055,
            -0.0001982833149886447,
            0.00021954006236750754,
            -7.57352472354888e-05
          ],
          [
            -0.00394327975839886,
            0.007883239929497632,
            -0.0584989657861988,
            0.11493454922271484,
            0.00012081734302362691,
            -0.00044750953156200894,
            -0.0003406438745748755,
            6.169046146386784e-05,
            3.5128704794205846e-05,
            0.0002200743257567177,
            3.11760581123216e-06,
            5.452369600196047e-05,
            -0.00019733630225872296,
            -0.00016993643834119747,
            8.81220039939835e-05,
            0.0001841891318547091,
            -9.507712102851727e-05,
            4.390909557946364e-05,
            -0.0003460957129366146,
            -0.00022225521915941095,
            7.858085245786219e-05,
            -0.00015445922658916374,
            -8.14718915341937e-05,
            3.905976009104352e-05,
            -5.671058369507595e-05,
            -0.0004596855010890532,
            -0.0004869094263878713,
            -0.00021288980126844603,
            6.902310530054211e-05,
            -0.00012637495079625396,
            0.00037192026064482146,
            -0.0002887884082987171,
            0.0002208126823462577,
            -3.9281191756449944e-05,
            0.0035384918260640955,
            -0.006982044461180264,
            0.04960181231209541,
            -0.0965098399800427,
            -0.00021768365453331024,
            0.0005015855813334313,
            -0.00010873585869420146,
            -0.00017119319661033564,
            -0.00038081187629831207,
            6.480628755817226e-05
          ],
          [
            0.026501598396742574,
            -0.0584989657861988,
            0.4823756086907333,
            -0.9665143768498143,
            -0.0008546602448189671,
            0.0009842205236873574,
            0.0029556882253236284,
            -0.0001770353133298107,
            -0.0004561988882456638,
            -0.002881485775563581,
            6.416062307314025e-05,
            -0.0013757300382005121,
            0.0008602009742591727,
            0.0005440586208629039,
            -0.00041285159311374236,
            -0.0011846797100828123,
            0.0008673254429491301,
            0.00018305998919126624,
            0.002538201858758934,
            0.0008170517450886989,
            -0.0011009507248208787,
            0.00038268362999206815,
            0.0006895286841362424,
            -0.0002418549606939001,
            0.0002551921106006556,
            0.002494543709348771,
            0.0025095267958454293,
            0.0006371788102775896,
            -0.0009445172351744633,
            0.0005588380264278316,
            -0.0013525246754734817,
            0.0006562077398110274,
            -0.0016809191275411204,
            0.0005311676275798593,
            -0.02330464622388457,
            0.051555594955174644,
            -0.4140327071921332,
            0.824412624303327,
            0.0031162837832576463,
            -0.003993894225091505,
            -0.001012885094728285,
            0.00284415672069945,
            0.002013133471463948,
            0.00046921321803962055
          ],
          [
            -0.051083068327889634,
            0.11493454922271484,
            -0.9665143768498143,
            1.9441815621206868,
            0.0016061293311386785,
            -0.0010981409549218348,
            -0.005816485924831974,
            0.00018287134497955992,
            0.000945864439404357,
            0.006033165907445022,
            -0.0001223175590470074,
            0.0030567741779439477,
            -0.0013548436352281128,
            -0.0005313270313672034,
            0.0007100581296396621,
            0.0022298569572505593,
            -0.0018892269658392843,
            -0.0006094908376420454,
            -0.004926115477155461,
            -0.0014393645663365313,
            0.002207663683006813,
            -0.0006168884198351611,
            -0.0013613484112491644,
            0.0004960300820119071,
            -0.00040923373309991547,
            -0.004502341586346972,
            -0.00447624762073494,
            -0.0008286498834555819,
            0.0020409399378915494,
            -0.0009904541735029637,
            0.0022342208887697872,
            -0.0007603055089151893,
            0.0035144649430684776,
            -0.0012869033121111798,
            0.04465614920474317,
            -0.1012460672573537,
            0.8328250441311256,
            -1.6663857473315762,
            -0.006758551050022854,
            0.008004551920442225,
            0.0025379364462768997,
            -0.006114420022517678,
            -0.0036897156449107356,
            -0.0012552224319004924
          ],
          [
            -0.0001016750905074156,
            0.00012081734302362691,
            -0.0008546602448189671,
            0.0016061293311386785,
            0.0001660471277904792,
            -2.459279990045891e-05,
            7.248721915884529e-05,
            4.0819124381831335e-05,
            -3.7124955621125355e-05,
            -1.517034615407414e-05,
            2.505410577341839e-05,
            2.6358826415957166e-05,
            2.541488900602775e-05,
            2.535112040367025e-07,
            -3.7908354444720528e-06,
            -1.3641196659043305e-05,
            4.037241258941593e-05,
            -1.542754599722675e-06,
            4.3940826070151576e-05,
            -3.6557128126245706e-05,
            1.7163013031385878e-05,
            -1.4031903666677198e-06,
            8.590206637976238e-05,
            7.852601490444241e-05,
            7.679651150754453e-05,
            1.3666414402404255e-05,
            2.782528176474954e-05,
            -7.009696052738319e-07,
            1.8176096204023267e-05,
            -7.403404815950479e-05,
            2.068573847112935e-05,
            -4.271530040516588e-05,
            2.013397931118303e-05,
            2.4395348755137494e-05,
            -1.9215115260401902e-05,
            4.556628564415346e-05,
            -0.0002663943624355321,
            0.0004876923598453412,
            -4.767416810314633e-05,
            0.00010472798553431021,
            -2.6130667559015067e-05,
            3.543607110376639e-05,
            6.419789118018354e-05,
            -9.521450054830014e-05
          ],
          [
            0.0008671597451642689,
            -0.00044750953156200894,
            0.0009842205236873574,
            -0.0010981409549218348,
            -2.459279990045891e-05,
            0.002643160429794957,
            -0.00011153427990470234,
            -4.488078012510041e-05,
            5.427588287018105e-05,
            -0.00021319593698971434,
            -4.945614993764186e-07,
            0.00013643233599542178,
            4.5605160271324445e-05,
            9.459266723988629e-05,
            3.6432062402072414e-05,
            5.4964982997282074e-05,
            0.0001010827523138352,
            1.16125397646532e-05,
            1.4454187525829535e-05,
            4.487113161747214e-05,
            -5.847008889060199e-05,
            5.0992618069166325e-05,
            5.711059662030581e-05,
            -0.0001070160486675129,
            -9.209087117881985e-05,
            1.7420210247589195e-05,
            -8.114347635289828e-05,
            -0.00012006106243914294,
            -0.00010037669918610452,
            0.00021124406337161186,
            -0.00034236055341242363,
            0.0005040146526851389,
            -0.00041588937326279384,
            0.0005768760037026393,
            -0.0012636878869598512,
            0.0007953461627904392,
            -0.004982440284592422,
            0.009249151197641782,
            0.00022214381921197094,
            -0.0004258263556956509,
            0.0007478572556718118,
            -0.0007167816658199003,
            0.0008297227646829361,
            -0.0009796702240205965
          ],
          [
            9.07494184546822e-05,
            -0.0003406438745748755,
            0.0029556882253236284,
            -0.005816485924831974,
            7.248721915884529e-05,
            -0.00011153427990470234,
            0.0010098181444448534,
            -2.3894289201940335e-06,
            -0.00010311731599706294,
            2.887211964014959e-05,
            4.7403539910404545e-05,
            7.4583781728866915e-06,
            1.5011919971787493e-05,
            -7.326419956338334e-05,
            -5.992839241399904e-05,
            -4.061651369306742e-05,
            -6.02035684768026e-05,
            -7.702518597631532e-05,
            3.4824085797445417e-06,
            -3.541316888112593e-05,
            2.808045541387572e-05,
            -8.913159067184408e-05,
            0.00021950283639709479,
            0.0001340669466016951,
            0.0001617207992501078,
            0.00012859636174805244,
            0.00013790037930699742,
            0.00019940948900123322,
            0.00012641980479838013,
            -0.00015462059320575698,
            -2.5760045432219653e-05,
            6.985793291814011e-05,
            0.00012738403480640903,
            -3.0716572717135864e-05,
            -0.00028358301539327987,
            0.0006643358229719482,
            -0.006114277383068558,
            0.012317379808587891,
            -1.2025909589948169e-05,
            8.705210255364593e-05,
            -0.00012915561631267385,
            0.00012047309407618378,
            8.163513303110436e-05,
            -0.00011796715037461997
          ],
          [
            -3.3736101736543035e-05,
            6.169046146386784e-05,
            -0.0001770353133298107,
            0.00018287134497955992,
            4.0819124381831335e-05,
            -4.488078012510041e-05,
            -2.3894289201940335e-06,
            0.00035030888450766136,
            -0.00013646449772085313,
            1.9915386189153754e-05,
            -1.0062944947255829e-05,
            2.3974774849278786e-05,
            -3.05019893183512e-06,
            -1.347332932229189e-05,
            -4.6325963943332234e-05,
            -1.5393351014748212e-05,
            -7.467768964634821e-07,
            -6.913999294855243e-06,
            -4.704293302534788e-05,
            5.636408119065693e-05,
            -4.577356892203868e-05,
            1.0397677417921622e-05,
            5.586510401595933e-05,
            3.905686618797316e-05,
            2.4081653235754838e-05,
            -5.211942822392922e-05,
            -8.309466916639122e-05,
            -7.469257864920736e-05,
            5.028963767702371e-05,
            -0.0001396959332588592,
            9.465964407919753e-06,
            -7.205032764592609e-05,
            -7.59987646839544e-05,
            3.777506169405059e-05,
            5.782699557237313e-05,
            -4.6977185667943166e-05,
            6.360584491817308e-05,
            2.3744787758207178e-05,
            6.849175826411426e-05,
            6.911218052266687e-05,
            -4.974458123450248e-05,
            5.086875521480767e-05,
            3.924313072475512e-05,
            -3.2371882172458807e-05
          ],
          [
            3.200393795056487e-05,
            3.5128704794205846e-05,
            -0.0004561988882456638,
            0.000945864439404357,
            -3.7124955621125355e-05,
            5.427588287018105e-05,
            -0.00010311731599706294,
            -0.00013646449772085313,
            0.00043072200543733225,
            3.283610364702372e-05,
            -2.0867581798025516e-05,
            1.2931000252617609e-05,
            0.00012107013141948752,
            0.00013255597825233975,
            3.175439562153045e-05,
            -8.209530717206322e-06,
            -4.1497859192565835e-05,
            -3.0682764847535514e-05,
            9.62254480026784e-06,
            4.716321961918809e-05,
            8.641658228296175e-05,
            6.452133955772187e-05,
            -3.615725892099518e-05,
            1.6070317820426644e-05,
            2.1818346044461623e-05,
            -5.195769291913657e-05,
            -0.00014717939809099465,
            -0.0001116629561100549,
            -3.7833658156241815e-05,
            4.00683135062836e-05,
            -7.086591312669557e-05,
            8.39330924672612e-05,
            0.00010216505780632159,
            -2.9929117130797924e-05,
            -4.277488562048252e-05,
            -8.311344331846373e-05,
            0.0012799358989084848,
            -0.002800267813235364,
            1.5194473798177096e-05,
            -4.077861003603676e-05,
            6.0661615463196135e-05,
            -8.581290971458697e-05,
            -3.166374647608778e-05,
            6.370574026353534e-05
          ],
          [
            -0.00012118435717119775,
            0.0002200743257567177,
            -0.002881485775563581,
            0.006033165907445022,
            -1.517034615407414e-05,
            -0.00021319593698971434,
            2.887211964014959e-05,
            1.9915386189153754e-05,
            3.283610364702372e-05,
            0.0008629577790979819,
            -7.54619265207405e-06,
            9.560803169378915e-05,
            -4.2363188873678186e-05,
            8.151090306407846e-05,
            1.7665340863733575e-05,
            3.1534423611750305e-05,
            -1.7243195213068564e-05,
            9.545734918250977e-05,
            8.93318413164169e-05,
            0.00014456681959601136,
            0.0001469165252566231,
            0.0002576060057283041,
            5.743865106056449e-05,
            4.2224320106749356e-05,
            9.19122432292036e-06,
            -1.9407044641294065e-05,
            -2.729657771586497e-05,
            -9.513381319816451e-05,
            9.979051069048664e-06,
            -4.5463188842414655e-05,
            -6.739470135628533e-05,
            -7.369267476281427e-05,
            3.442864353839083e-05,
            3.1338039431090775e-05,
            0.00020912457197794942,
            -0.00020187435637016873,
            0.0019371854006578807,
            -0.003940718148641647,
            2.0010869081156453e-05,
            3.3293972433682536e-05,
            6.065684389387135e-05,
            -3.644572026984833e-05,
            -0.00022472280359404952,
            0.0001223972448825473
          ],
          [
            -2.7084699544292366e-05,
            3.11760581123216e-06,
            6.416062307314025e-05,
            -0.0001223175590470074,
            2.505410577341839e-05,
            -4.945614993764186e-07,
            4.7403539910404545e-05,
            -1.0062944947255829e-05,
            -2.0867581798025516e-05,
            -7.54619265207405e-06,
            9.456888757944194e-05,
            -1.3232379029579087e-06,
            -9.928760025543752e-06,
            1.1166923831496526e-05,
            1.636078315056895e-05,
            1.0312281015907053e-05,
            5.250067009297168e-05,
            1.4185972801788843e-08,
            2.6019715558494394e-05,
            -7.765063834031902e-05,
            -5.8830699265961166e-05,
            -8.43461947714361e-05,
            0.00010893743355772773,
            7.060964875088319e-05,
            8.608913819662978e-05,
            2.6150002880958495e-05,
            7.312484118424852e-05,
            6.777846022518468e-05,
            1.9285028773135146e-05,
            -4.6865939664026574e-05,
            5.446727327085413e-05,
            -5.588058118020115e-05,
            -6.359301581224696e-05,
            8.463234975480862e-05,
            4.31530780929356e-05,
            -9.172872675240408e-05,
            0.0005835049002635734,
            -0.0011726810080626758,
            -5.656484823333216e-05,
            6.402604113086777e-05,
            -1.8020266338042634e-05,
            3.010176931661695e-05,
            2.7147786877087102e-05,
            -6.694096596762726e-05
          ],
          [
            9.509378317061983e-05,
            5.452369600196047e-05,
            -0.0013757300382005121,
            0.0030567741779439477,
            2.6358826415957166e-05,
            0.00013643233599542178,
            7.4583781728866915e-06,
            2.3974774849278786e-05,
            1.2931000252617609e-05,
            9.560803169378915e-05,
            -1.3232379029579087e-06,
            0.0004241342965691658,
            0.00033095300914618906,
            0.0003307795166748075,
            -1.3669785451391987e-05,
            -3.2871568357630576e-05,
            -1.4087212934491798e-05,
            1.741850884183803e-05,
            6.855716881203563e-05,
            3.5139251719833352e-06,
            6.765492048267888e-05,
            2.9911918347949578e-05,
            -8.454451372790944e-06,
            -1.6380203546442084e-05,
            1.2908627772886848e-05,
            -8.140709500412246e-05,
            -0.00011453207203717632,
            -0.00014307267671893463,
            -2.1095576025107282e-05,
            -1.707223509414791e-05,
            2.207020166859833e-06,
            4.908390412077948e-06,
            -6.395249003929738e-05,
            0.00013085609517917232,
            -0.00019358763627423838,
            5.190437927751308e-05,
            0.0012992652929793096,
            -0.0032339061088001476,
            6.99841175860658e-05,
            -2.4789139635589823e-05,
            3.2986215821503205e-05,
            -2.4600069267997976e-05,
            2.1159240311756763e-06,
            -6.39727090230342e-05
          ],
          [
            0.00017719796776097946,
            -0.00019733630225872296,
            0.0008602009742591727,
            -0.0013548436352281128,
            2.541488900602775e-05,
            4.5605160271324445e-05,
            1.5011919971787493e-05,
            -3.05019893183512e-06,
            0.00012107013141948752,
            -4.2363188873678186e-05,
            -9.928760025543752e-06,
            0.00033095300914618906,
            0.0006036544824380291,
            0.0005432784047626408,
            -1.4256359852937413e-05,
            -0.00014133631445492596,
            -0.00013397509996137454,
            -2.9891310654792142e-05,
            7.354537656100346e-05,
            -1.6260452103593685e-05,
            2.6583530394728716e-05,
            -6.968218444791712e-05,
            -3.1907094988207734e-05,
            4.237546833261815e-05,
            7.77748336226991e-05,
            -2.026039797109791e-05,
            -8.491225277028995e-05,
            -5.7862626450803594e-05,
            -0.00011103162586179975,
            7.61481089176418e-05,
            1.3045449351578505e-05,
            1.7764569494377547e-05,
            8.935122077079457e-05,
            1.891275859133131e-05,
            -0.0002572519601334748,
            0.00014319413009651082,
            0.0011910124503791144,
            -0.0034742030769090108,
            8.84569372089141e-06,
            6.274436442231382e-06,
            -6.1214045991058594e-06,
            2.6068657474383756e-05,
            -4.4725438987980146e-05,
            5.323593132115966e-06
          ],
          [
            0.00018002775540025453,
            -0.00016993643834119747,
            0.0005440586208629039,
            -0.0005313270313672034,
            2.535112040367025e-07,
            9.459266723988629e-05,
            -7.326419956338334e-05,
            -1.347332932229189e-05,
            0.00013255597825233975,
            8.151090306407846e-05,
            1.1166923831496526e-05,
            0.0003307795166748075,
            0.0005432784047626408,
            0.0009354607646493839,
            -4.4116114920620435e-06,
            -0.00014339859720798444,
            -0.000293898915793562,
            -3.970812817098309e-05,
            6.659308291888093e-06,
            -9.589269939434445e-05,
            -9.894688130537477e-05,
            -8.226931904240532e-05,
            -6.258832155519098e-05,
            -1.5080423453497183e-07,
            1.945606777903119e-06,
            3.152290646062729e-05,
            -6.362627345289519e-05,
            -4.39547897480815e-05,
            -0.0001076781621133122,
            1.9374874924165572e-05,
            1.9755682824186302e-05,
            -3.040947794223648e-05,
            0.0001265286250325307,
            7.194142469653985e-06,
            -0.00024708168498836064,
            4.133443357519166e-05,
            0.002537722549218333,
            -0.006563439049488527,
            1.3458715570628688e-05,
            7.744497121820002e-05,
            -1.0141636829891589e-05,
            3.5413080417477766e-05,
            -8.044804811247734e-05,
            -4.4323173304655744e-05
          ],
          [
            -3.954131825491232e-05,
            8.81220039939835e-05,
            -0.00041285159311374236,
            0.0007100581296396621,
            -3.7908354444720528e-06,
            3.6432062402072414e-05,
            -5.992839241399904e-05,
            -4.6325963943332234e-05,
            3.175439562153045e-05,
            1.7665340863733575e-05,
            1.636078315056895e-05,
            -1.3669785451391987e-05,
            -1.4256359852937413e-05,
            -4.4116114920620435e-06,
            0.0004638457861404763,
            0.0003449351950027106,
            0.00037756560251970823,
            0.0001289040278318317,
            0.00010337472994601085,
            -3.562897701990926e-05,
            5.261884704566564e-06,
            5.1569870265676675e-05,
            0.0001158769893778217,
            3.128266790671869e-05,
            -1.5457841288277464e-05,
            7.750371620182103e-06,
            6.190517089857173e-05,
            0.0001099507309832097,
            -1.739298804232941e-05,
            1.580318662581264e-05,
            5.067699239017404e-05,
            -3.196450419201708e-05,
            6.745297861338932e-05,
            -0.0001409861816944149,
            -6.8175329087898835e-06,
            -4.939345181886785e-05,
            -0.0003895718502377716,
            0.0011412819304471207,
            -3.195334169574369e-05,
            6.234848449285913e-05,
            -7.400070808656698e-07,
            -2.7872218247956247e-05,
            7.217854432457577e-05,
            -6.471067234573079e-05
          ],
          [
            -0.00011734144057369176,
            0.0001841891318547091,
            -0.0011846797100828123,
            0.0022298569572505593,
            -1.3641196659043305e-05,
            5.4964982997282074e-05,
            -4.061651369306742e-05,
            -1.5393351014748212e-05,
            -8.209530717206322e-06,
            3.1534423611750305e-05,
            1.0312281015907053e-05,
            -3.2871568357630576e-05,
            -0.00014133631445492596,
            -0.00014339859720798444,
            0.0003449351950027106,
            0.0004896162757840898,
            0.0004294550437388777,
            0.00014217052451097537,
            4.566297220179636e-05,
            -3.300261580378508e-06,
            1.874529203568199e-05,
            7.02206486079429e-05,
            7.977051855738345e-05,
            -1.3630333862722917e-05,
            -4.741125590180348e-05,
            9.052869513091828e-05,
            0.00011956924189791555,
            0.00011434139846598006,
            2.4700613361124732e-05,
            -2.1172365692789757e-05,
            7.127027839511893e-05,
            -4.653523760267251e-05,
            -6.963261719792284e-05,
            -3.909353561094611e-05,
            0.0001561713037771637,
            -0.00021001851367218172,
            0.00013453077246161502,
            0.0005152328697384077,
            -3.349281048280233e-05,
            3.9181131258307395e-05,
            -6.063256690695504e-05,
            2.7318669545547082e-05,
            0.00016175360289738742,
            -0.0001227529117558247
          ],
          [
            -1.7838538112811442e-05,
            -9.507712102851727e-05,
            0.0008673254429491301,
            -0.0018892269658392843,
            4.037241258941593e-05,
            0.0001010827523138352,
            -6.02035684768026e-05,
            -7.467768964634821e-07,
            -4.1497859192565835e-05,
            -1.7243195213068564e-05,
            5.250067009297168e-05,
            -1.4087212934491798e-05,
            -0.00013397509996137454,
            -0.000293898915793562,
            0.00037756560251970823,
            0.0004294550437388777,
            0.000900185854930941,
            0.00012707561645548788,
            4.377662387865487e-05,
            -1.8466669089813217e-05,
            7.727194233336153e-05,
            9.33738485235088e-05,
            0.0002817777327311032,
            0.00015783684641864203,
            0.00012404894203152828,
            9.052799481673899e-05,
            8.58284037960685e-05,
            0.00011293937130399921,
            1.6047549031921872e-05,
            3.5332867466486263e-05,
            0.00011793018774683426,
            -6.902124054893047e-05,
            -0.0002037755878824514,
            3.01387660577907e-05,
            8.384879141083383e-05,
            -7.2730270568760535e-06,
            -0.0014038886735630433,
            0.0036583151756863124,
            -2.875766108957933e-05,
            -2.253561009255511e-05,
            -0.00013509902145530229,
            7.060655943492487e-05,
            0.0002643978754446998,
            -0.00017434971210377175
          ],
          [
            -1.5143194605930282e-05,
            4.390909557946364e-05,
            0.00018305998919126624,
            -0.0006094908376420454,
            -1.542754599722675e-06,
            1.16125397646532e-05,
            -7.702518597631532e-05,
            -6.913999294855243e-06,
            -3.0682764847535514e-05,
            9.545734918250977e-05,
            1.4185972801788843e-08,
            1.741850884183803e-05,
            -2.9891310654792142e-05,
            -3.970812817098309e-05,
            0.0001289040278318317,
            0.00014217052451097537,
            0.00012707561645548788,
            0.0003533184566302558,
            0.0002727984960988533,
            -4.175809803931758e-05,
            -2.289893279305206e-05,
            -4.532552584492646e-06,
            -7.072157213684492e-05,
            -8.246377457759766e-05,
            -0.00011926183851292637,
            -2.5161028044896426e-06,
            2.385699465761156e-05,
            1.1560881229163064e-05,
            -5.1808540199028334e-05,
            7.493198259040913e-05,
            -2.1357580424745368e-05,
            -7.300106778715922e-06,
            6.434098325484356e-06,
            -4.063831208439363e-05,
            5.816614180530307e-05,
            -7.112286398897565e-05,
            -0.00030870927322609887,
            0.0008782312964799998,
            1.421449350898375e-05,
            -3.593373352998011e-05,
            -6.241179674712037e-07,
            -2.252626733924959e-05,
            1.4016761762248637e-05,
            -3.8101752192122495e-07
          ],
          [
            0.0002635444147334689,
            -0.0003460957129366146,
            0.002538201858758934,
            -0.004926115477155461,
            4.3940826070151576e-05,
            1.4454187525829535e-05,
            3.4824085797445417e-06,
            -4.704293302534788e-05,
            9.62254480026784e-06,
            8.93318413164169e-05,
            2.6019715558494394e-05,
            6.855716881203563e-05,
            7.354537656100346e-05,
            6.659308291888093e-06,
            0.00010337472994601085,
            4.566297220179636e-05,
            4.377662387865487e-05,
            0.0002727984960988533,
            0.0009757059193299463,
            -4.4666881033083954e-05,
            -3.740259928806907e-05,
            -7.853834450778809e-05,
            -1.2457290848703546e-06,
            -4.949170997852872e-05,
            -5.074170405277012e-05,
            0.00017360856498879979,
            0.00020487064125260005,
            0.00023670434451733495,
            -4.262505089389242e-05,
            8.002194353834007e-05,
            0.000139144349360447,
            -7.320441898794685e-05,
            3.8004813624210415e-05,
            -4.617930311183749e-05,
            -0.00024453987113040896,
            0.0005234887188469095,
            -0.004777366308967476,
            0.009567993698688385,
            -4.421781503561478e-05,
            -1.7105438425498027e-05,
            -9.870595449035672e-05,
            3.0087424403804975e-05,
            0.00016248144770341993,
            -8.351262235001642e-05
          ],
          [
            0.00016432202473701696,
            -0.00022225521915941095,
            0.0008170517450886989,
            -0.0014393645663365313,
            -3.6557128126245706e-05,
            4.487113161747214e-05,
            -3.541316888112593e-05,
            5.636408119065693e-05,
            4.716321961918809e-05,
            0.00014456681959601136,
            -7.765063834031902e-05,
            3.5139251719833352e-06,
            -1.6260452103593685e-05,
            -9.589269939434445e-05,
            -3.562897701990926e-05,
            -3.300261580378508e-06,
            -1.8466669089813217e-05,
            -4.175809803931758e-05,
            -4.4666881033083954e-05,
            0.0006894445377277952,
            0.0005075376474448579,
            0.0006125431517914259,
            1.4283159043912453e-05,
            1.943648829876919e-05,
            7.537902411090586e-05,
            -0.00019123919448427174,
            -0.00021747248377802873,
            -0.00029685779435530395,
            6.379638236064514e-05,
            -0.00015063872726856745,
            -0.00016612293377966963,
            0.00015803185677302687,
            -5.489336392839875e-06,
            -1.303852416277546e-06,
            -0.00020724118298068436,
            0.00043212500657044894,
            -0.0028354948344126527,
            0.005793131740656306,
            -9.652304099716723e-06,
            3.091847975234467e-05,
            0.0001705933714391677,
            -0.0002041165568721071,
            -8.609275221823108e-05,
            0.00012481389238734808
          ],
          [
            -6.416639805845899e-05,
            7.858085245786219e-05,
            -0.0011009507248208787,
            0.002207663683006813,
            1.7163013031385878e-05,
            -5.847008889060199e-05,
            2.808045541387572e-05,
            -4.577356892203868e-05,
            8.641658228296175e-05,
            0.0001469165252566231,
            -5.8830699265961166e-05,
            6.765492048267888e-05,
            2.6583530394728716e-05,
            -9.894688130537477e-05,
            5.261884704566564e-06,
            1.874529203568199e-05,
            7.727194233336153e-05,
            -2.289893279305206e-05,
            -3.740259928806907e-05,
            0.0005075376474448579,
            0.0006743161504702955,
            0.0005996888511404626,
            8.888366377890998e-05,
            9.127560479826553e-05,
            0.00012926808943341267,
            -0.0001737734835802832,
            -0.00024717383433327857,
            -0.00025044141274990946,
            4.741040370939157e-05,
            -0.00013050864613347386,
            -9.490163559942456e-05,
            9.770935159618082e-05,
            -1.4583097839238799e-05,
            1.9987812656961673e-05,
            -0.00013290218677727985,
            0.0002656329915407399,
            -0.0017218048684074063,
            0.0035156191010738986,
            -1.9919547843096643e-05,
            7.829327138606253e-05,
            2.6746704229509137e-05,
            -5.941058399103505e-05,
            -7.389136276793969e-05,
            7.803930430044198e-05
          ],
          [
            7.856303469167461e-05,
            -0.00015445922658916374,
            0.00038268362999206815,
            -0.0006168884198351611,
            -1.4031903666677198e-06,
            5.0992618069166325e-05,
            -8.913159067184408e-05,
            1.0397677417921622e-05,
            6.452133955772187e-05,
            0.0002576060057283041,
            -8.43461947714361e-05,
            2.9911918347949578e-05,
            -6.968218444791712e-05,
            -8.226931904240532e-05,
            5.1569870265676675e-05,
            7.02206486079429e-05,
            9.33738485235088e-05,
            -4.532552584492646e-06,
            -7.853834450778809e-05,
            0.0006125431517914259,
            0.0005996888511404626,
            0.0008748743312862068,
            8.895356767080157e-05,
            4.894991983698593e-05,
            5.529054748577889e-05,
            -0.0002017350901284584,
            -0.00027039117864453865,
            -0.0003923423578119002,
            7.101915195880556e-05,
            -0.0001567353079818215,
            -0.00021659787521927673,
            0.00011685969315449398,
            -4.32813487243309e-05,
            5.800719467177407e-05,
            -0.00028972642987585217,
            0.0007007830912431282,
            -0.0055351182281904165,
            0.011426721330293661,
            7.592364412667227e-05,
            2.1765468230824138e-05,
            0.00013106386667892524,
            -0.00013425850029674224,
            -0.0001446003118128906,
            0.00010914508455933731
          ],
          [
            -0.00011252152585450106,
            -8.14718915341937e-05,
            0.0006895286841362424,
            -0.0013613484112491644,
            8.590206637976238e-05,
            5.711059662030581e-05,
            0.00021950283639709479,
            5.586510401595933e-05,
            -3.615725892099518e-05,
            5.743865106056449e-05,
            0.00010893743355772773,
            -8.454451372790944e-06,
            -3.1907094988207734e-05,
            -6.258832155519098e-05,
            0.0001158769893778217,
            7.977051855738345e-05,
            0.0002817777327311032,
            -7.072157213684492e-05,
            -1.2457290848703546e-06,
            1.4283159043912453e-05,
            8.888366377890998e-05,
            8.895356767080157e-05,
            0.0012807435215112255,
            0.0010656471875984414,
            0.0010585436487504812,
            -3.278009932803357e-05,
            -4.6917595390578824e-05,
            1.1572357782731915e-05,
            -3.0733751449447303e-06,
            -0.00010458853653808815,
            6.757873372461746e-05,
            -0.00014735652824262408,
            -6.304704918652713e-05,
            0.00014188017043225023,
            -0.00010182879111592612,
            0.00036299917854220324,
            -0.003161185317588297,
            0.006390419816209384,
            -9.50408595390581e-05,
            0.0001556294208823798,
            -6.522044792679684e-05,
            0.0001665471577591115,
            0.00023361369191967097,
            -0.0003148641014895661
          ],
          [
            -0.00022592593747811603,
            3.905976009104352e-05,
            -0.0002418549606939001,
            0.0004960300820119071,
            7.852601490444241e-05,
            -0.0001070160486675129,
            0.0001340669466016951,
            3.905686618797316e-05,
            1.6070317820426644e-05,
            4.2224320106749356e-05,
            7.060964875088319e-05,
            -1.6380203546442084e-05,
            4.237546833261815e-05,
            -1.5080423453497183e-07,
            3.128266790671869e-05,
            -1.3630333862722917e-05,
            0.00015783684641864203,
            -8.246377457759766e-05,
            -4.949170997852872e-05,
            1.943648829876919e-05,
            9.127560479826553e-05,
            4.894991983698593e-05,
            0.0010656471875984414,
            0.0012073019002515869,
            0.0011318828055199056,
            -1.0124280012514958e-05,
            -7.176041914483584e-05,
            -5.079417995746891e-05,
            -0.00011032988286277801,
            -3.672325662818784e-05,
            3.8798998823203756e-05,
            -7.443608658423536e-05,
            7.177836415726453e-05,
            2.5025594338223437e-05,
            -2.4761094348536622e-05,
            0.0002089185426376199,
            -0.0011053238112188396,
            0.0019814362427601736,
            -6.469483968021497e-05,
            0.0001177778234548916,
            -0.00011602241063963785,
            0.00013374214758755232,
            0.00015424823720188244,
            -0.00015650564088133282
          ],
          [
            -0.00017014785786429923,
            -5.671058369507595e-05,
            0.0002551921106006556,
            -0.00040923373309991547,
            7.679651150754453e-05,
            -9.209087117881985e-05,
            0.0001617207992501078,
            2.4081653235754838e-05,
            2.1818346044461623e-05,
            9.19122432292036e-06,
            8.608913819662978e-05,
            1.2908627772886848e-05,
            7.77748336226991e-05,
            1.945606777903119e-06,
            -1.5457841288277464e-05,
            -4.741125590180348e-05,
            0.00012404894203152828,
            -0.00011926183851292637,
            -5.074170405277012e-05,
            7.537902411090586e-05,
            0.00012926808943341267,
            5.529054748577889e-05,
            0.0010585436487504812,
            0.0011318828055199056,
            0.0012373289028978069,
            -4.6552049794078404e-05,
            -0.00010530307682230902,
            -0.00012133846744295871,
            -7.722145765237743e-05,
            -3.2606827641873254e-05,
            6.23419368942448e-05,
            -8.012929490427367e-05,
            -5.21416468030203e-06,
            0.00013551245841363183,
            -9.458389837160544e-05,
            0.0003748169442030493,
            -0.002422340419281665,
            0.004633230423720748,
            -0.0001510281194846256,
            0.0001353254858601313,
            -6.577958821283377e-05,
            0.00011569309549569159,
            0.00020692611771807256,
            -0.00020769751432281683
          ],
          [
            0.000233157807545446,
            -0.0004596855010890532,
            0.002494543709348771,
            -0.004502341586346972,
            1.3666414402404255e-05,
            1.7420210247589195e-05,
            0.00012859636174805244,
            -5.211942822392922e-05,
            -5.195769291913657e-05,
            -1.9407044641294065e-05,
            2.6150002880958495e-05,
            -8.140709500412246e-05,
            -2.026039797109791e-05,
            3.152290646062729e-05,
            7.750371620182103e-06,
            9.052869513091828e-05,
            9.052799481673899e-05,
            -2.5161028044896426e-06,
            0.00017360856498879979,
            -0.00019123919448427174,
            -0.0001737734835802832,
            -0.0002017350901284584,
            -3.278009932803357e-05,
            -1.0124280012514958e-05,
            -4.6552049794078404e-05,
            0.0008879986996344296,
            0.0007457199109074124,
            0.0007729695937490678,
            2.12291139621835e-05,
            4.9612385073425565e-05,
            0.00012405545215599597,
            -2.888202992807385e-05,
            -0.00012563570862778836,
            5.181186701744664e-05,
            -8.540380205539032e-06,
            -2.4632182226342062e-05,
            0.000749299843029221,
            -0.0016589247398142166,
            -4.5778778835159066e-05,
            -1.908290228840897e-05,
            -0.0001918996058705118,
            0.00019733605841639932,
            0.00027867342655487,
            -0.00022485125185335537
          ],
          [
            0.0002582518169393488,
            -0.0004869094263878713,
            0.0025095267958454293,
            -0.00447624762073494,
            2.782528176474954e-05,
            -8.114347635289828e-05,
            0.00013790037930699742,
            -8.309466916639122e-05,
            -0.00014717939809099465,
            -2.729657771586497e-05,
            7.312484118424852e-05,
            -0.00011453207203717632,
            -8.491225277028995e-05,
            -6.362627345289519e-05,
            6.190517089857173e-05,
            0.00011956924189791555,
            8.58284037960685e-05,
            2.385699465761156e-05,
            0.00020487064125260005,
            -0.00021747248377802873,
            -0.00024717383433327857,
            -0.00027039117864453865,
            -4.6917595390578824e-05,
            -7.176041914483584e-05,
            -0.00010530307682230902,
            0.0007457199109074124,
            0.0010063795108531865,
            0.0009515784722819811,
            6.072451277242075e-05,
            4.7788242944802056e-05,
            0.00013732554050871525,
            -2.0407296448876358e-05,
            -0.00010347502986220026,
            -8.118472851597044e-05,
            -0.00011170629384102481,
            0.00026616371502155084,
            -0.0017289071652086955,
            0.00345360198993844,
            -0.00018013917942908021,
            3.7459868105146383e-05,
            -7.555117961127007e-05,
            8.790635273662277e-05,
            0.00019831623762658023,
            -0.00012778526922156344
          ],
          [
            0.00016075650967723002,
            -0.00021288980126844603,
            0.0006371788102775896,
            -0.0008286498834555819,
            -7.009696052738319e-07,
            -0.00012006106243914294,
            0.00019940948900123322,
            -7.469257864920736e-05,
            -0.0001116629561100549,
            -9.513381319816451e-05,
            6.777846022518468e-05,
            -0.00014307267671893463,
            -5.7862626450803594e-05,
            -4.39547897480815e-05,
            0.0001099507309832097,
            0.00011434139846598006,
            0.00011293937130399921,
            1.1560881229163064e-05,
            0.00023670434451733495,
            -0.00029685779435530395,
            -0.00025044141274990946,
            -0.0003923423578119002,
            1.1572357782731915e-05,
            -5.079417995746891e-05,
            -0.00012133846744295871,
            0.0007729695937490678,
            0.0009515784722819811,
            0.0012108339948264804,
            4.6602569904934604e-05,
            9.586966058924024e-05,
            0.00023250421125728204,
            -4.876092576514987e-05,
            -3.508497984640892e-05,
            -0.00020171171194465696,
            8.464210034609539e-05,
            -0.00017663666150288804,
            0.0012014336656578268,
            -0.0023545887483474763,
            -0.00014625151016043562,
            -6.746569277984583e-06,
            -0.00021103356177227443,
            0.00020537541094718743,
            0.00016562090849220231,
            -9.715161609141952e-05
          ],
          [
            -1.8149936898214018e-05,
            6.902310530054211e-05,
            -0.0009445172351744633,
            0.0020409399378915494,
            1.8176096204023267e-05,
            -0.00010037669918610452,
            0.00012641980479838013,
            5.028963767702371e-05,
            -3.7833658156241815e-05,
            9.979051069048664e-06,
            1.9285028773135146e-05,
            -2.1095576025107282e-05,
            -0.00011103162586179975,
            -0.0001076781621133122,
            -1.739298804232941e-05,
            2.4700613361124732e-05,
            1.6047549031921872e-05,
            -5.1808540199028334e-05,
            -4.262505089389242e-05,
            6.379638236064514e-05,
            4.741040370939157e-05,
            7.101915195880556e-05,
            -3.0733751449447303e-06,
            -0.00011032988286277801,
            -7.722145765237743e-05,
            2.12291139621835e-05,
            6.072451277242075e-05,
            4.6602569904934604e-05,
            0.0003751174437612369,
            -0.00039905013289538764,
            -4.479380776753844e-05,
            5.442841494294642e-05,
            -0.00017355571554764158,
            0.00010423313160361065,
            -5.59452311981257e-05,
            0.00015474843556527318,
            -0.0016057974766484843,
            0.0034764473316783243,
            -0.0003241234170311457,
            0.00039151895414195077,
            7.448111397833929e-05,
            -7.347566614373372e-05,
            0.00018947121081297713,
            -0.00016784715872163582
          ],
          [
            0.00013062770440759993,
            -0.00012637495079625396,
            0.0005588380264278316,
            -0.0009904541735029637,
            -7.403404815950479e-05,
            0.00021124406337161186,
            -0.00015462059320575698,
            -0.0001396959332588592,
            4.00683135062836e-05,
            -4.5463188842414655e-05,
            -4.6865939664026574e-05,
            -1.707223509414791e-05,
            7.61481089176418e-05,
            1.9374874924165572e-05,
            1.580318662581264e-05,
            -2.1172365692789757e-05,
            3.5332867466486263e-05,
            7.493198259040913e-05,
            8.002194353834007e-05,
            -0.00015063872726856745,
            -0.00013050864613347386,
            -0.0001567353079818215,
            -0.00010458853653808815,
            -3.672325662818784e-05,
            -3.2606827641873254e-05,
            4.9612385073425565e-05,
            4.7788242944802056e-05,
            9.586966058924024e-05,
            -0.00039905013289538764,
            0.0007707756671818069,
            7.95918762424806e-05,
            -8.267006259129797e-05,
            0.00014975380831889812,
            -0.00017582260196761696,
            1.4834691951438378e-05,
            -0.00016719893498046175,
            0.002219910004802087,
            -0.004749475284364961,
            0.0003339103877438856,
            -0.000721531516490496,
            -3.76322952914879e-05,
            0.0001135651909866951,
            -0.00021070993709337033,
            0.00023563696069656598
          ],
          [
            -0.0003277559167631073,
            0.00037192026064482146,
            -0.0013525246754734817,
            0.0022342208887697872,
            2.068573847112935e-05,
            -0.00034236055341242363,
            -2.5760045432219653e-05,
            9.465964407919753e-06,
            -7.086591312669557e-05,
            -6.739470135628533e-05,
            5.446727327085413e-05,
            2.207020166859833e-06,
            1.3045449351578505e-05,
            1.9755682824186302e-05,
            5.067699239017404e-05,
            7.127027839511893e-05,
            0.00011793018774683426,
            -2.1357580424745368e-05,
            0.000139144349360447,
            -0.00016612293377966963,
            -9.490163559942456e-05,
            -0.00021659787521927673,
            6.757873372461746e-05,
            3.8798998823203756e-05,
            6.23419368942448e-05,
            0.00012405545215599597,
            0.00013732554050871525,
            0.00023250421125728204,
            -4.479380776753844e-05,
            7.95918762424806e-05,
            0.0006795872536038389,
            -0.0005022088132286176,
            -0.00021454037250307362,
            0.00013500227996279666,
            0.0003715214328088428,
            -0.00042077710158038245,
            0.0016694277855940742,
            -0.0027840432060884795,
            -2.006605525257529e-05,
            -2.8793796057928642e-05,
            -0.0006774939747527509,
            0.0005769073495868006,
            0.0003354441936843458,
            -0.00021140932775177903
          ],
          [
            0.0003600715851347725,
            -0.0002887884082987171,
            0.0006562077398110274,
            -0.0007603055089151893,
            -4.271530040516588e-05,
            0.0005040146526851389,
            6.985793291814011e-05,
            -7.205032764592609e-05,
            8.39330924672612e-05,
            -7.369267476281427e-05,
            -5.588058118020115e-05,
            4.908390412077948e-06,
            1.7764569494377547e-05,
            -3.040947794223648e-05,
            -3.196450419201708e-05,
            -4.653523760267251e-05,
            -6.902124054893047e-05,
            -7.300106778715922e-06,
            -7.320441898794685e-05,
            0.00015803185677302687,
            9.770935159618082e-05,
            0.00011685969315449398,
            -0.00014735652824262408,
            -7.443608658423536e-05,
            -8.012929490427367e-05,
            -2.888202992807385e-05,
            -2.0407296448876358e-05,
            -4.876092576514987e-05,
            5.442841494294642e-05,
            -8.267006259129797e-05,
            -0.0005022088132286176,
            0.0006590157450001869,
            0.00015480116709533592,
            -0.0001757388813232771,
            -0.0004038448768791746,
            0.0004040962070066069,
            -0.0014534758587403957,
            0.00228706564312734,
            -2.734786325170002e-05,
            3.238718326047836e-05,
            0.0005221219251535121,
            -0.0006581926540941919,
            -0.00012686161434619943,
            0.0001444457579993168
          ],
          [
            -0.0001042564486545624,
            0.0002208126823462577,
            -0.0016809191275411204,
            0.0035144649430684776,
            2.013397931118303e-05,
            -0.00041588937326279384,
            0.00012738403480640903,
            -7.59987646839544e-05,
            0.00010216505780632159,
            3.442864353839083e-05,
            -6.359301581224696e-05,
            -6.395249003929738e-05,
            8.935122077079457e-05,
            0.0001265286250325307,
            6.745297861338932e-05,
            -6.963261719792284e-05,
            -0.0002037755878824514,
            6.434098325484356e-06,
            3.8004813624210415e-05,
            -5.489336392839875e-06,
            -1.4583097839238799e-05,
            -4.32813487243309e-05,
            -6.304704918652713e-05,
            7.177836415726453e-05,
            -5.21416468030203e-06,
            -0.00012563570862778836,
            -0.00010347502986220026,
            -3.508497984640892e-05,
            -0.00017355571554764158,
            0.00014975380831889812,
            -0.00021454037250307362,
            0.00015480116709533592,
            0.0010136591355436539,
            -0.0009413976794537481,
            7.893856154631763e-05,
            -0.0001598090620265545,
            0.0019613603840034546,
            -0.004494420794129966,
            0.00013407058674560918,
            -0.00012891900425262827,
            0.0001904798254727048,
            -0.00026847027540043134,
            -0.0005452408980862655,
            0.0006033197334722085
          ],
          [
            -3.856251930097767e-05,
            -3.9281191756449944e-05,
            0.0005311676275798593,
            -0.0012869033121111798,
            2.4395348755137494e-05,
            0.0005768760037026393,
            -3.0716572717135864e-05,
            3.777506169405059e-05,
            -2.9929117130797924e-05,
            3.1338039431090775e-05,
            8.463234975480862e-05,
            0.00013085609517917232,
            1.891275859133131e-05,
            7.194142469653985e-06,
            -0.0001409861816944149,
            -3.909353561094611e-05,
            3.01387660577907e-05,
            -4.063831208439363e-05,
            -4.617930311183749e-05,
            -1.303852416277546e-06,
            1.9987812656961673e-05,
            5.800719467177407e-05,
            0.00014188017043225023,
            2.5025594338223437e-05,
            0.00013551245841363183,
            5.181186701744664e-05,
            -8.118472851597044e-05,
            -0.00020171171194465696,
            0.00010423313160361065,
            -0.00017582260196761696,
            0.00013500227996279666,
            -0.0001757388813232771,
            -0.0009413976794537481,
            0.0012377138577043302,
            -2.4045760941999805e-05,
            -2.130569551803036e-06,
            -0.00056083318867541,
            0.0014353893724639451,
            -5.9265727922611574e-05,
            0.00018608832671393138,
            -9.252947743034192e-05,
            0.00022502504066383852,
            0.0005152347635306591,
            -0.0007966502784448658
          ],
          [
            -0.0024451719027501146,
            0.0035384918260640955,
            -0.02330464622388457,
            0.04465614920474317,
            -1.9215115260401902e-05,
            -0.0012636878869598512,
            -0.00028358301539327987,
            5.782699557237313e-05,
            -4.277488562048252e-05,
            0.00020912457197794942,
            4.31530780929356e-05,
            -0.00019358763627423838,
            -0.0002572519601334748,
            -0.00024708168498836064,
            -6.8175329087898835e-06,
            0.0001561713037771637,
            8.384879141083383e-05,
            5.816614180530307e-05,
            -0.00024453987113040896,
            -0.00020724118298068436,
            -0.00013290218677727985,
            -0.00028972642987585217,
            -0.00010182879111592612,
            -2.4761094348536622e-05,
            -9.458389837160544e-05,
            -8.540380205539032e-06,
            -0.00011170629384102481,
            8.464210034609539e-05,
            -5.59452311981257e-05,
            1.4834691951438378e-05,
            0.0003715214328088428,
            -0.0004038448768791746,
            7.893856154631763e-05,
            -2.4045760941999805e-05,
            0.004081819546658626,
            -0.006052578344538541,
            0.04082811748830485,
            -0.07869185380413089,
            -2.5811354345320334e-06,
            0.0001888246736940639,
            -0.00046122959967552924,
            0.0003536234200031354,
            -0.0003410498201687288,
            0.00014041568910963325
          ],
          [
            0.003772706716239183,
            -0.006982044461180264,
            0.051555594955174644,
            -0.1012460672573537,
            4.556628564415346e-05,
            0.0007953461627904392,
            0.0006643358229719482,
            -4.6977185667943166e-05,
            -8.311344331846373e-05,
            -0.00020187435637016873,
            -9.172872675240408e-05,
            5.190437927751308e-05,
            0.00014319413009651082,
            4.133443357519166e-05,
            -4.939345181886785e-05,
            -0.00021001851367218172,
            -7.2730270568760535e-06,
            -7.112286398897565e-05,
            0.0005234887188469095,
            0.00043212500657044894,
            0.0002656329915407399,
            0.0007007830912431282,
            0.00036299917854220324,
            0.0002089185426376199,
            0.0003748169442030493,
            -2.4632182226342062e-05,
            0.00026616371502155084,
            -0.00017663666150288804,
            0.00015474843556527318,
            -0.00016719893498046175,
            -0.00042077710158038245,
            0.0004040962070066069,
            -0.0001598090620265545,
            -2.130569551803036e-06,
            -0.006052578344538541,
            0.01152106565755463,
            -0.08650712303079122,
            0.17087211669983077,
            -1.4331621228578933e-05,
            -0.00019030626619446117,
            0.0004436032678086047,
            -0.0002706551845575114,
            0.00044700636880125235,
            -5.419227098486384e-05
          ],
          [
            -0.024356594698918477,
            0.04960181231209541,
            -0.4140327071921332,
            0.8328250441311256,
            -0.0002663943624355321,
            -0.004982440284592422,
            -0.006114277383068558,
            6.360584491817308e-05,
            0.0012799358989084848,
            0.0019371854006578807,
            0.0005835049002635734,
            0.0012992652929793096,
            0.0011910124503791144,
            0.002537722549218333,
            -0.0003895718502377716,
            0.00013453077246161502,
            -0.0014038886735630433,
            -0.00030870927322609887,
            -0.004777366308967476,
            -0.0028354948344126527,
            -0.0017218048684074063,
            -0.0055351182281904165,
            -0.003161185317588297,
            -0.0011053238112188396,
            -0.002422340419281665,
            0.000749299843029221,
            -0.0017289071652086955,
            0.0012014336656578268,
            -0.0016057974766484843,
            0.002219910004802087,
            0.0016694277855940742,
            -0.0014534758587403957,
            0.0019613603840034546,
            -0.00056083318867541,
            0.04082811748830485,
            -0.08650712303079122,
            0.7442285839679464,
            -1.5080510875918778,
            -0.00023988521418084503,
            0.0008023964084558562,
            -0.0022542611928227894,
            0.0013853261275809212,
            -0.0041427462839592095,
            0.0006581034189301592
          ],
          [
            0.04647075323366147,
            -0.0965098399800427,
            0.824412624303327,
            -1.6663857473315762,
            0.0004876923598453412,
            0.009249151197641782,
            0.012317379808587891,
            2.3744787758207178e-05,
            -0.002800267813235364,
            -0.003940718148641647,
            -0.0011726810080626758,
            -0.0032339061088001476,
            -0.0034742030769090108,
            -0.006563439049488527,
            0.0011412819304471207,
            0.0005152328697384077,
            0.0036583151756863124,
            0.0008782312964799998,
            0.009567993698688385,
            0.005793131740656306,
            0.0035156191010738986,
            0.011426721330293661,
            0.006390419816209384,
            0.0019814362427601736,
            0.004633230423720748,
            -0.0016589247398142166,
            0.00345360198993844,
            -0.0023545887483474763,
            0.0034764473316783243,
            -0.004749475284364961,
            -0.0027840432060884795,
            0.00228706564312734,
            -0.004494420794129966,
            0.0014353893724639451,
            -0.07869185380413089,
            0.17087211669983077,
            -1.5080510875918778,
            3.0724255496559425,
            0.0006428036878946937,
            -0.0014296487448837891,
            0.004208202974131245,
            -0.002505743466194983,
            0.008490233985720633,
            -0.0013790583605363827
          ],
          [
            0.00010223111190353444,
            -0.00021768365453331024,
            0.0031162837832576463,
            -0.006758551050022854,
            -4.767416810314633e-05,
            0.00022214381921197094,
            -1.2025909589948169e-05,
            6.849175826411426e-05,
            1.5194473798177096e-05,
            2.0010869081156453e-05,
            -5.656484823333216e-05,
            6.99841175860658e-05,
            8.84569372089141e-06,
            1.3458715570628688e-05,
            -3.195334169574369e-05,
            -3.349281048280233e-05,
            -2.875766108957933e-05,
            1.421449350898375e-05,
            -4.421781503561478e-05,
            -9.652304099716723e-06,
            -1.9919547843096643e-05,
            7.592364412667227e-05,
            -9.50408595390581e-05,
            -6.469483968021497e-05,
            -0.0001510281194846256,
            -4.5778778835159066e-05,
            -0.00018013917942908021,
            -0.00014625151016043562,
            -0.0003241234170311457,
            0.0003339103877438856,
            -2.006605525257529e-05,
            -2.734786325170002e-05,
            0.00013407058674560918,
            -5.9265727922611574e-05,
            -2.5811354345320334e-06,
            -1.4331621228578933e-05,
            -0.00023988521418084503,
            0.0006428036878946937,
            0.001317205424653258,
            -0.0011132810493680637,
            -0.00025162142331531926,
            0.00016825329776254074,
            -0.0007121598946404635,
            0.000507824616729071
          ],
          [
            -0.00035580729533045717,
            0.0005015855813334313,
            -0.003993894225091505,
            0.008004551920442225,
            0.00010472798553431021,
            -0.0004258263556956509,
            8.705210255364593e-05,
            6.911218052266687e-05,
            -4.077861003603676e-05,
            3.3293972433682536e-05,
            6.402604113086777e-05,
            -2.4789139635589823e-05,
            6.274436442231382e-06,
            7.744497121820002e-05,
            6.234848449285913e-05,
            3.9181131258307395e-05,
            -2.253561009255511e-05,
            -3.593373352998011e-05,
            -1.7105438425498027e-05,
            3.091847975234467e-05,
            7.829327138606253e-05,
            2.1765468230824138e-05,
            0.0001556294208823798,
            0.0001177778234548916,
            0.0001353254858601313,
            -1.908290228840897e-05,
            3.7459868105146383e-05,
            -6.746569277984583e-06,
            0.00039151895414195077,
            -0.000721531516490496,
            -2.8793796057928642e-05,
            3.238718326047836e-05,
            -0.00012891900425262827,
            0.00018608832671393138,
            0.0001888246736940639,
            -0.00019030626619446117,
            0.0008023964084558562,
            -0.0014296487448837891,
            -0.0011132810493680637,
            0.0014157694008726245,
            0.0001322173880156806,
            -0.00013148893906448353,
            0.0005578650210248403,
            -0.0005559425969479184
          ],
          [
            0.00034766841682136055,
            -0.00010873585869420146,
            -0.001012885094728285,
            0.0025379364462768997,
            -2.6130667559015067e-05,
            0.0007478572556718118,
            -0.00012915561631267385,
            -4.974458123450248e-05,
            6.0661615463196135e-05,
            6.065684389387135e-05,
            -1.8020266338042634e-05,
            3.2986215821503205e-05,
            -6.1214045991058594e-06,
            -1.0141636829891589e-05,
            -7.400070808656698e-07,
            -6.063256690695504e-05,
            -0.00013509902145530229,
            -6.241179674712037e-07,
            -9.870595449035672e-05,
            0.0001705933714391677,
            2.6746704229509137e-05,
            0.00013106386667892524,
            -6.522044792679684e-05,
            -0.00011602241063963785,
            -6.577958821283377e-05,
            -0.0001918996058705118,
            -7.555117961127007e-05,
            -0.00021103356177227443,
            7.448111397833929e-05,
            -3.76322952914879e-05,
            -0.0006774939747527509,
            0.0005221219251535121,
            0.0001904798254727048,
            -9.252947743034192e-05,
            -0.00046122959967552924,
            0.0004436032678086047,
            -0.0022542611928227894,
            0.004208202974131245,
            -0.00025162142331531926,
            0.0001322173880156806,
            0.0013106158798710276,
            -0.0010663816599294888,
            -0.0003965894642876113,
            0.00018716736916533902
          ],
          [
            -0.0001982833149886447,
            -0.00017119319661033564,
            0.00284415672069945,
            -0.006114420022517678,
            3.543607110376639e-05,
            -0.0007167816658199003,
            0.00012047309407618378,
            5.086875521480767e-05,
            -8.581290971458697e-05,
            -3.644572026984833e-05,
            3.010176931661695e-05,
            -2.4600069267997976e-05,
            2.6068657474383756e-05,
            3.5413080417477766e-05,
            -2.7872218247956247e-05,
            2.7318669545547082e-05,
            7.060655943492487e-05,
            -2.252626733924959e-05,
            3.0087424403804975e-05,
            -0.0002041165568721071,
            -5.941058399103505e-05,
            -0.00013425850029674224,
            0.0001665471577591115,
            0.00013374214758755232,
            0.00011569309549569159,
            0.00019733605841639932,
            8.790635273662277e-05,
            0.00020537541094718743,
            -7.347566614373372e-05,
            0.0001135651909866951,
            0.0005769073495868006,
            -0.0006581926540941919,
            -0.00026847027540043134,
            0.00022502504066383852,
            0.0003536234200031354,
            -0.0002706551845575114,
            0.0013853261275809212,
            -0.002505743466194983,
            0.00016825329776254074,
            -0.00013148893906448353,
            -0.0010663816599294888,
            0.0012340238373801365,
            0.00034971718649700354,
            -0.0003428068950877886
          ],
          [
            0.00021954006236750754,
            -0.00038081187629831207,
            0.002013133471463948,
            -0.0036897156449107356,
            6.419789118018354e-05,
            0.0008297227646829361,
            8.163513303110436e-05,
            3.924313072475512e-05,
            -3.166374647608778e-05,
            -0.00022472280359404952,
            2.7147786877087102e-05,
            2.1159240311756763e-06,
            -4.4725438987980146e-05,
            -8.044804811247734e-05,
            7.217854432457577e-05,
            0.00016175360289738742,
            0.0002643978754446998,
            1.4016761762248637e-05,
            0.00016248144770341993,
            -8.609275221823108e-05,
            -7.389136276793969e-05,
            -0.0001446003118128906,
            0.00023361369191967097,
            0.00015424823720188244,
            0.00020692611771807256,
            0.00027867342655487,
            0.00019831623762658023,
            0.00016562090849220231,
            0.00018947121081297713,
            -0.00021070993709337033,
            0.0003354441936843458,
            -0.00012686161434619943,
            -0.0005452408980862655,
            0.0005152347635306591,
            -0.0003410498201687288,
            0.00044700636880125235,
            -0.0041427462839592095,
            0.008490233985720633,
            -0.0007121598946404635,
            0.0005578650210248403,
            -0.0003965894642876113,
            0.00034971718649700354,
            0.0022283103233406106,
            -0.0017355621797466348
          ],
          [
            -7.57352472354888e-05,
            6.480628755817226e-05,
            0.00046921321803962055,
            -0.0012552224319004924,
            -9.521450054830014e-05,
            -0.0009796702240205965,
            -0.00011796715037461997,
            -3.2371882172458807e-05,
            6.370574026353534e-05,
            0.0001223972448825473,
            -6.694096596762726e-05,
            -6.39727090230342e-05,
            5.323593132115966e-06,
            -4.4323173304655744e-05,
            -6.471067234573079e-05,
            -0.0001227529117558247,
            -0.00017434971210377175,
            -3.8101752192122495e-07,
            -8.351262235001642e-05,
            0.00012481389238734808,
            7.803930430044198e-05,
            0.00010914508455933731,
            -0.0003148641014895661,
            -0.00015650564088133282,
            -0.00020769751432281683,
            -0.00022485125185335537,
            -0.00012778526922156344,
            -9.715161609141952e-05,
            -0.00016784715872163582,
            0.00023563696069656598,
            -0.00021140932775177903,
            0.0001444457579993168,
            0.0006033197334722085,
            -0.0007966502784448658,
            0.00014041568910963325,
            -5.419227098486384e-05,
            0.0006581034189301592,
            -0.0013790583605363827,
            0.000507824616729071,
            -0.0005559425969479184,
            0.00018716736916533902,
            -0.0003428068950877886,
            -0.0017355621797466348,
            0.001808823132751915
          ]
        ],
        "interaction_joint_test": {
          "F": 0.7295883468200183,
          "df1": 4,
          "df2": 111,
          "p": 0.5736044584029363,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              -0.019125970962208645,
              0.03175168831109085,
              -0.28960063580097783,
              0.5814734120285279
            ],
            "exposure_covariance": [
              [
                0.002556279688687669,
                -0.00394327975839886,
                0.026501598396742574,
                -0.051083068327889634
              ],
              [
                -0.00394327975839886,
                0.007883239929497632,
                -0.0584989657861988,
                0.11493454922271484
              ],
              [
                0.026501598396742574,
                -0.0584989657861988,
                0.4823756086907333,
                -0.9665143768498143
              ],
              [
                -0.051083068327889634,
                0.11493454922271484,
                -0.9665143768498143,
                1.9441815621206868
              ]
            ],
            "exercise_joint_test": {
              "F": 0.09403106582388697,
              "df1": 4,
              "df2": 111,
              "p": 0.9841711985255374
            },
            "contrasts": {
              "0": {
                "estimate": 0.0019521585171715233,
                "se": 0.023499445463226316,
                "lower": -0.04461356142245233,
                "upper": 0.04851787845679538
              },
              "30": {
                "estimate": -0.001960227137320525,
                "se": 0.016333623259600437,
                "lower": -0.03432639201113013,
                "upper": 0.03040593773648908
              },
              "90": {
                "estimate": -0.008106156198454395,
                "se": 0.01828539610935348,
                "lower": -0.044339889268695976,
                "upper": 0.028127576871787185
              },
              "120": {
                "estimate": -0.012286750717082656,
                "se": 0.02563942358290401,
                "lower": -0.0630929801595275,
                "upper": 0.038519478725362176
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              0.07679407865436227,
              -0.11056353874459277,
              0.7098553889238759,
              -1.4082344715396375
            ],
            "exposure_covariance": [
              [
                0.0017477554298460656,
                -0.0026846595606341227,
                0.01966847496224438,
                -0.038648019693615886
              ],
              [
                -0.0026846595606341227,
                0.005440216664691733,
                -0.04384868154971997,
                0.08805075868514921
              ],
              [
                0.01966847496224438,
                -0.04384868154971997,
                0.39853877827441336,
                -0.8173277960072396
              ],
              [
                -0.038648019693615886,
                0.08805075868514921,
                -0.8173277960072396,
                1.683835617113477
              ]
            ],
            "exercise_joint_test": {
              "F": 1.3010520765125022,
              "df1": 4,
              "df2": 111,
              "p": 0.27408544263183576
            },
            "contrasts": {
              "0": {
                "estimate": -0.002013746828359919,
                "se": 0.019853694807689812,
                "lower": -0.041355168464388616,
                "upper": 0.03732767480766878
              },
              "30": {
                "estimate": 0.0211218600362323,
                "se": 0.012980085548380487,
                "lower": -0.004599045990426806,
                "upper": 0.04684276606289141
              },
              "90": {
                "estimate": 0.0044753305109633545,
                "se": 0.01810666867867766,
                "lower": -0.03140424222407361,
                "upper": 0.04035490324600032
              },
              "120": {
                "estimate": 0.0008941734059431106,
                "se": 0.024638832770636523,
                "lower": -0.0479293185454779,
                "upper": 0.04971766535736412
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_fs_1",
          "y0_chn_1_X_fs_1",
          "y0_mat_0_X_fs_1",
          "y0_mat_1_X_fs_1",
          "y0_eng_0_X_fs_1",
          "y0_eng_1_X_fs_1"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 54,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0436889473517672,
        "variable": "schloc_3c",
        "outcome": "z_eng",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.06419075510552494,
          "ex1": 0.19954751964265513,
          "ex2": -1.8234273392455091,
          "ex3": 3.7120778690985095,
          "age": -0.03230379975180761,
          "fs": 0.11576050927854706,
          "minority": -0.035235288069525084,
          "agrhk": 0.01739109301237951,
          "migrant": -0.028725092064642133,
          "livinsch": -0.039938415260267646,
          "nsibling": 0.02013612864985148,
          "medul_2.0": -0.030742258611596823,
          "medul_3.0": -0.038213857726801526,
          "medul_4.0": -0.024351117270876837,
          "fedul_2.0": 0.002183959994329243,
          "fedul_3.0": 0.029935901229586726,
          "fedul_4.0": 0.07170880558117204,
          "steco_3c_2.0": 0.0038316652280590002,
          "steco_3c_3.0": -0.027895898931994845,
          "diffmat_2.0": -0.01702599151847317,
          "diffmat_3.0": -0.01505594197352278,
          "diffmat_4.0": -0.005016632060031778,
          "diffchn_2.0": -0.02974230537178002,
          "diffchn_3.0": -0.06368109177445125,
          "diffchn_4.0": -0.07528246325013277,
          "diffeng_2.0": 0.0504506140300347,
          "diffeng_3.0": 0.12102956709212997,
          "diffeng_4.0": 0.19910771719971587,
          "y0_chn_0": 0.11780888331281897,
          "y0_chn_1": 0.030843180745707327,
          "y0_mat_0": 0.12878542422042796,
          "y0_mat_1": 0.022335712079322584,
          "y0_eng_0": 0.5374467184036905,
          "y0_eng_1": 0.06387831030543384,
          "ex0_X_schloc_3c_2": 0.13347123483680878,
          "ex1_X_schloc_3c_2": -0.4190492386419124,
          "ex2_X_schloc_3c_2": 3.40388645142284,
          "ex3_X_schloc_3c_2": -6.825988260648638,
          "y0_chn_0_X_schloc_3c_2": -0.007064523224967707,
          "y0_chn_1_X_schloc_3c_2": 0.029191969758995365,
          "y0_mat_0_X_schloc_3c_2": -0.021664074749232508,
          "y0_mat_1_X_schloc_3c_2": -0.01227708066637288,
          "y0_eng_0_X_schloc_3c_2": -0.1157305901097951,
          "y0_eng_1_X_schloc_3c_2": 0.13137994782680387,
          "ex0_X_schloc_3c_3": 0.20291574524286088,
          "ex1_X_schloc_3c_3": -0.4444726442654068,
          "ex2_X_schloc_3c_3": 3.7824947578473127,
          "ex3_X_schloc_3c_3": -7.660923191997898,
          "y0_chn_0_X_schloc_3c_3": -0.013897161602912031,
          "y0_chn_1_X_schloc_3c_3": 0.011809058781923454,
          "y0_mat_0_X_schloc_3c_3": -0.02498649126699834,
          "y0_mat_1_X_schloc_3c_3": 0.06560190586375678,
          "y0_eng_0_X_schloc_3c_3": -0.1953320720581277,
          "y0_eng_1_X_schloc_3c_3": 0.1663109306589103
        },
        "covariance": [
          [
            0.00233865372215618,
            -0.0036608342154646352,
            0.023766786527823575,
            -0.0455866915812462,
            -2.2927000376848233e-06,
            0.0001067039085871099,
            1.632948923178032e-05,
            -0.0001021462748840446,
            4.523701739011913e-05,
            -7.918424987514536e-05,
            -3.830309757579695e-06,
            -1.1954012244013418e-05,
            0.00014420961472240938,
            4.538491585995078e-05,
            -5.6225945581293615e-05,
            -0.00013351364378712906,
            1.3716306609850741e-05,
            -4.003592783735918e-05,
            0.0002917708179849038,
            0.00020022481936927603,
            -1.2213050173254923e-05,
            4.524580685985407e-05,
            0.00028940517433818415,
            0.0003149167654393876,
            0.0002662102349788348,
            0.0004707352318147396,
            0.0004533907988813565,
            0.00041121020723995584,
            -0.00043489170893851387,
            0.000300736298768877,
            -9.811106021925486e-05,
            0.00035486736198929935,
            0.0003916037737305449,
            -0.000385750526734674,
            -0.0023560434187945515,
            0.0036287694941672393,
            -0.023582987533860355,
            0.04525071698492424,
            0.00041812075691266966,
            -0.00033204685012825264,
            0.0001634155535271973,
            -0.00036766881936950836,
            -0.0005120503699556256,
            0.00043594298870133763,
            -0.0023562564150577453,
            0.003665401407187907,
            -0.023592129754826212,
            0.045197383257881744,
            0.00045294444285281143,
            -0.0003373192931327911,
            0.00013774599869988065,
            -0.00034272093066286743,
            -0.0004909399628793,
            0.00038605206752763513
          ],
          [
            -0.0036608342154646352,
            0.007502531936612531,
            -0.05580138084266799,
            0.10997871284570285,
            -3.279947921714902e-05,
            -5.276530296131503e-05,
            -0.0004010243963647933,
            0.00035501027638822237,
            -9.337161697312576e-05,
            0.00030237400901690886,
            -3.0289794801427704e-05,
            7.027986830229904e-05,
            -0.00022373212463710492,
            -3.0099892466140718e-05,
            8.649887417872459e-05,
            0.00016513379409980656,
            -0.00012164934276653223,
            0.00010270086002509381,
            -0.00026215675073686443,
            -0.00025476594242303816,
            -4.701642298317655e-05,
            -2.7836512870293495e-05,
            -0.00047614693000145404,
            -0.0006200382480911349,
            -0.0006065522604419545,
            -0.0009193033583054706,
            -0.0007004823455303967,
            -0.0005898758490786109,
            0.0008258922100827069,
            -0.0005181599021969052,
            0.0003557793607580754,
            -0.0008479200714792453,
            -0.001038935150006696,
            0.0006172862147844063,
            0.003667500579682326,
            -0.007444997327995325,
            0.05550834481676113,
            -0.10946421008200125,
            -0.0008017951366634664,
            0.0005798135450275169,
            -0.00045561683932751574,
            0.0008825065631180116,
            0.0012014510418682676,
            -0.0007338687888361057,
            0.0037425840130846898,
            -0.0075966050210871825,
            0.05623740593004094,
            -0.1107782999059874,
            -0.0008515641376814166,
            0.0005952038363429217,
            -0.00041789100461635747,
            0.0008337192424310062,
            0.0011658385608200642,
            -0.0006389235641823686
          ],
          [
            0.023766786527823575,
            -0.05580138084266799,
            0.47319541343149374,
            -0.9561225846108546,
            0.00031075689917517375,
            -0.0004077943321354016,
            0.0037304391529199123,
            -0.002390457987781161,
            0.00011945295364905635,
            -0.0036501800664538384,
            0.00040701374989557555,
            -0.000869211308433602,
            0.0014684671842519936,
            0.0004218968867932116,
            -0.000582916385953054,
            -0.0013566410014199484,
            0.0007238425122066593,
            -0.0005508544970322082,
            0.0013087618909803284,
            0.0012441064992241289,
            0.0002056368649333008,
            -0.0003502483264054152,
            0.00304852784037125,
            0.004076458911886135,
            0.0040209725864534755,
            0.00624118194626884,
            0.004204089306424644,
            0.0035130465010877374,
            -0.00496288672740317,
            0.0025389813387009606,
            -0.002148024043886286,
            0.005067450117683831,
            0.00906226098116585,
            -0.005494286143528621,
            -0.02360805670479828,
            0.05478367293054019,
            -0.4662433997306571,
            0.9426384267857357,
            0.00488766677387596,
            -0.002992995380901446,
            0.00275583542417796,
            -0.005326775421809392,
            -0.010097809037358838,
            0.006545431485666924,
            -0.02417816345040342,
            0.05618919228358509,
            -0.47501574816915176,
            0.9595473294676511,
            0.005359844548909591,
            -0.0031759249338869106,
            0.002455668768193435,
            -0.0050104724816739925,
            -0.009733567183485493,
            0.0057021126091482965
          ],
          [
            -0.0455866915812462,
            0.10997871284570285,
            -0.9561225846108546,
            1.9414178700618632,
            -0.0006666216937692368,
            0.0011523198570261106,
            -0.007592046937632688,
            0.004490845913066602,
            -4.782829702950749e-06,
            0.007701405034096341,
            -0.0008387292133026578,
            0.001830971138452051,
            -0.0028014314639757095,
            -0.00073364984118891,
            0.0011661786116865637,
            0.002736838502104203,
            -0.0013868669040685623,
            0.0009344076945543328,
            -0.0023273738089534196,
            -0.0023154330194486952,
            -0.00046470187184082944,
            0.0008219011767127233,
            -0.005839247791894563,
            -0.007852094812666147,
            -0.007729293643960494,
            -0.011804952887560609,
            -0.007720862485694485,
            -0.0064320503783817295,
            0.00929308362089977,
            -0.004315812634322146,
            0.0040616493473551365,
            -0.009322716443673346,
            -0.018088886776463812,
            0.011134353421640378,
            0.04520279149837706,
            -0.10783472407080272,
            0.9413842185697721,
            -1.9127638550593302,
            -0.009195994295632587,
            0.005196006096558506,
            -0.005172764991119124,
            0.009822921394445301,
            0.019986492821571465,
            -0.01322563935601284,
            0.04629346031272118,
            -0.11058624443746812,
            0.9590647293629861,
            -1.9470793341834076,
            -0.01015521761192199,
            0.005589110162636079,
            -0.004552599346055593,
            0.009207014076112118,
            0.019243508721532514,
            -0.011538337752946895
          ],
          [
            -2.2927000376848233e-06,
            -3.279947921714902e-05,
            0.00031075689917517375,
            -0.0006666216937692368,
            0.00016673667254753642,
            -2.285126507411996e-06,
            7.39110552826423e-05,
            5.038502801847884e-05,
            -3.690018713828073e-05,
            -1.7001019372916562e-05,
            2.488468902439905e-05,
            2.0955796181451658e-05,
            1.8910931551826665e-05,
            -3.066328351773274e-06,
            5.079830145090117e-06,
            -5.885824294432288e-06,
            5.200820633066494e-05,
            -3.76490872912949e-06,
            3.847997616388644e-05,
            -3.263966821791905e-05,
            1.1218679484486309e-05,
            -5.226448373025007e-06,
            8.418483948760789e-05,
            6.877578993995685e-05,
            6.86599505793805e-05,
            1.2268624603913772e-05,
            1.8072410865553293e-05,
            -7.45624084799243e-06,
            1.7906581990583493e-06,
            1.039275457856205e-05,
            2.562770859220055e-05,
            -2.1762230357900275e-05,
            2.2483131463506166e-05,
            -4.471303871024818e-05,
            -0.00021538498529961018,
            0.00019807160773097077,
            -0.0015609857349645926,
            0.0032357442943392123,
            3.768977206055256e-05,
            -0.00012938480920532717,
            1.4301509840143882e-05,
            -2.5317623048711705e-05,
            -2.094307307563592e-05,
            8.588437102672904e-05,
            -0.00017453735341703834,
            0.00038558066753477036,
            -0.002712699027024845,
            0.005102144542770063,
            -3.299722000650269e-05,
            2.747699261100569e-05,
            -4.568397881939175e-05,
            2.598426956535647e-06,
            3.1571644137134805e-05,
            2.842404214867003e-05
          ],
          [
            0.0001067039085871099,
            -5.276530296131503e-05,
            -0.0004077943321354016,
            0.0011523198570261106,
            -2.285126507411996e-06,
            0.0003449775080032537,
            -7.491970316594224e-05,
            4.3720753840884045e-05,
            -2.3746016400666885e-05,
            -2.8358552712977175e-05,
            -5.174959962381614e-06,
            -1.3638325731417845e-05,
            7.345457538056863e-06,
            4.2081991435410805e-05,
            -4.510066401937826e-05,
            -3.1505029722096347e-06,
            2.5846564216582027e-05,
            -5.162839605623462e-05,
            -7.988018924468755e-05,
            4.837503765132619e-05,
            3.517712779926502e-05,
            0.00011330959559625978,
            7.604881079961639e-05,
            1.997207411837539e-05,
            -3.7392819588557886e-06,
            -4.4210727310579305e-06,
            -6.304793896833597e-05,
            -6.128259409763883e-05,
            -5.36516532219672e-05,
            2.5791900067603705e-05,
            -5.405086026337708e-05,
            6.420085018839935e-05,
            -0.00012896508211492587,
            0.0001145615483043837,
            -0.00017918472649471094,
            -0.00019308688109594862,
            0.0023842970635475184,
            -0.005161819232833879,
            1.5528508495771075e-05,
            -5.4985297030978924e-05,
            8.294229480469946e-05,
            -5.1931766037707234e-05,
            -0.000138677282003637,
            9.077565355638064e-05,
            -0.00012359971055208753,
            0.000146596350869293,
            0.00012707910946882392,
            -0.0006838723184750539,
            5.3736200742812566e-05,
            -4.1651938502757664e-05,
            0.00010694550362585594,
            -6.620939054365745e-05,
            1.2905728265227328e-05,
            -7.592254668666251e-05
          ],
          [
            1.632948923178032e-05,
            -0.0004010243963647933,
            0.0037304391529199123,
            -0.007592046937632688,
            7.39110552826423e-05,
            -7.491970316594224e-05,
            0.0009911718451848866,
            -1.0910457719915915e-05,
            -0.00010382931007428229,
            7.290119858883235e-06,
            6.31942486946184e-05,
            -1.834695733156004e-05,
            -4.2062498853505404e-06,
            -0.00010405035283318108,
            -4.4664110578613816e-05,
            -2.4239399537847105e-05,
            -3.667690036594703e-05,
            -6.315722826421041e-05,
            7.969482250100145e-06,
            -6.336641767649185e-05,
            1.0471687488548058e-05,
            -0.00011059707768873691,
            0.00019866673285640876,
            0.0001251054462045197,
            0.00015076709592775966,
            0.00017058143501953713,
            0.00017710382087119666,
            0.0002212975802313387,
            4.544492825200037e-05,
            5.2505537836596155e-05,
            -0.00024633448380638576,
            0.00037838113715833136,
            0.00021617689075773054,
            -9.556862657843852e-05,
            -0.0004322330525089298,
            0.0008803439144290313,
            -0.007639612674369232,
            0.015730826911429074,
            2.7309830436351414e-05,
            -0.00026678860353829113,
            0.0003800493684747928,
            -0.0005450659041328139,
            -6.226302761870134e-05,
            0.00015245317382683144,
            0.00013477146264968197,
            0.0003719833518377831,
            -0.0042039919858364635,
            0.008803695219807336,
            0.00016131624381661495,
            -0.0002276985786441804,
            0.00015055712634976572,
            -0.00023110886827450012,
            -0.00017270450716020593,
            8.847826943589033e-06
          ],
          [
            -0.0001021462748840446,
            0.00035501027638822237,
            -0.002390457987781161,
            0.004490845913066602,
            5.038502801847884e-05,
            4.3720753840884045e-05,
            -1.0910457719915915e-05,
            0.00033197173159105284,
            -0.00013329005867692464,
            2.478144488594018e-05,
            -1.0483476150695665e-05,
            2.2614327094184404e-05,
            5.825674784885179e-06,
            8.949241284771207e-06,
            -4.7646906705827834e-05,
            -1.0376370042779503e-05,
            9.797638632313856e-06,
            3.43822653625041e-06,
            -2.271764318776862e-05,
            6.126313227268388e-05,
            -2.990210622755557e-05,
            2.9977933759778694e-05,
            4.464211832000412e-05,
            2.7758344493917748e-05,
            6.0228011742505265e-06,
            -7.001991683447055e-05,
            -8.911250567727804e-05,
            -6.857740423423756e-05,
            5.795323100342081e-05,
            -4.970863386680737e-05,
            3.785312650959845e-05,
            -0.00016784698450365685,
            -9.688142340236696e-05,
            -7.320760318055365e-05,
            -0.0001300400372599673,
            -0.0002922730766883924,
            0.002258620254511382,
            -0.004395381251832019,
            -3.168290067402553e-05,
            -3.3005527533672615e-05,
            -6.31790773328923e-06,
            8.53517911214303e-05,
            2.7927655216876217e-05,
            0.00020687263436067508,
            0.00036745989940577327,
            -0.0007169982416575049,
            0.004830779726132703,
            -0.009184351298668864,
            -2.106801086964542e-05,
            4.276853629277383e-05,
            -0.00010092014804873946,
            0.00019729187787741244,
            0.00014674908860337195,
            2.9032921604218758e-05
          ],
          [
            4.523701739011913e-05,
            -9.337161697312576e-05,
            0.00011945295364905635,
            -4.782829702950749e-06,
            -3.690018713828073e-05,
            -2.3746016400666885e-05,
            -0.00010382931007428229,
            -0.00013329005867692464,
            0.00043520415022764105,
            2.6935985092524468e-05,
            -1.9740179830069947e-05,
            1.4930759251423466e-05,
            0.00012166677930250001,
            0.0001214429601120016,
            3.557786498198194e-05,
            -7.1979375682117735e-06,
            -3.244863859601961e-05,
            -3.349729769525439e-05,
            -9.981671778961785e-06,
            3.550967666465637e-05,
            7.909231728458547e-05,
            5.4949250730465475e-05,
            -1.6471107014383546e-05,
            3.857630939518612e-05,
            4.722805672053638e-05,
            -4.2687299984069154e-05,
            -0.00014109696960536356,
            -0.000103529918926035,
            -3.215659766131396e-05,
            -3.630671303010397e-05,
            -4.599698635006594e-05,
            0.00012312412763114405,
            0.00011617132155296265,
            4.2531916555074015e-05,
            1.246402295896553e-05,
            0.0001975647829314922,
            -0.00016252268707286818,
            -0.00036266779233041244,
            -2.44799631721428e-05,
            0.0001280689602127626,
            -4.919889439402696e-05,
            -5.028346083819106e-05,
            -4.268109817825417e-06,
            -0.00015003146377708668,
            -0.00020074613378513945,
            0.00034321631383471833,
            -0.0018666026188829388,
            0.003457989920255083,
            1.2452635211823161e-05,
            5.742765119878522e-05,
            2.608084957944816e-05,
            -0.00011822635219142184,
            -4.630893592456041e-05,
            -3.0017910472447206e-05
          ],
          [
            -7.918424987514536e-05,
            0.00030237400901690886,
            -0.0036501800664538384,
            0.007701405034096341,
            -1.7001019372916562e-05,
            -2.8358552712977175e-05,
            7.290119858883235e-06,
            2.478144488594018e-05,
            2.6935985092524468e-05,
            0.0007886011581319326,
            -1.6089660892488557e-05,
            0.00010357809676512512,
            -3.80832475708683e-05,
            7.77568920064114e-05,
            1.0783567956965299e-05,
            1.4688311329998974e-05,
            -3.020088655651434e-05,
            9.341056749933103e-05,
            9.785695970114774e-05,
            0.00014836104494503672,
            0.00014849886063967495,
            0.00026483886775612367,
            5.9623841036095484e-05,
            4.669528048834257e-05,
            2.226667190635304e-05,
            -6.983432879455594e-06,
            -2.6755559119555746e-05,
            -9.490084939876696e-05,
            6.62581756602403e-05,
            -9.98653195768274e-05,
            -2.5637712008883647e-05,
            -7.341216648970667e-05,
            -0.0001812923000779446,
            0.0001223663580052685,
            0.00011420433313298137,
            -0.00032261414305116123,
            0.0035320675530141226,
            -0.007440603899377036,
            -0.00012825060815836026,
            0.0002157076729190841,
            -5.7386734562425246e-05,
            2.3188338319364655e-05,
            0.00017388025567922175,
            -4.104432329360793e-06,
            0.00024061992782581856,
            -0.0006244022580518091,
            0.0051315397837322415,
            -0.010528524820964873,
            -0.00010788434196516685,
            0.0001224940930911257,
            -5.373593129866637e-05,
            2.3248573938767512e-05,
            4.486643886924367e-05,
            4.219465903533731e-05
          ],
          [
            -3.830309757579695e-06,
            -3.0289794801427704e-05,
            0.00040701374989557555,
            -0.0008387292133026578,
            2.488468902439905e-05,
            -5.174959962381614e-06,
            6.31942486946184e-05,
            -1.0483476150695665e-05,
            -1.9740179830069947e-05,
            -1.6089660892488557e-05,
            0.00010005945945923579,
            -1.2094935651098056e-05,
            -1.5525124248162904e-05,
            7.1404281638477394e-06,
            2.0791717366002116e-05,
            9.610358558207598e-06,
            4.939732702491208e-05,
            -2.168874604461502e-06,
            2.5587348217488875e-05,
            -7.677601584722514e-05,
            -6.089089258836457e-05,
            -8.804514857405535e-05,
            0.00010140013114509213,
            6.226615198682647e-05,
            7.993126759512029e-05,
            4.0580658012330456e-05,
            8.080363466120828e-05,
            7.772556567237006e-05,
            4.129409536581258e-06,
            1.5108551268449094e-05,
            5.480879864569526e-05,
            -3.237333698633834e-05,
            3.1239919792380834e-05,
            -2.768595460967134e-05,
            -4.6307472079126837e-05,
            -0.00013664678341297144,
            0.0009238801933452014,
            -0.0017174560701215483,
            1.926056717117022e-05,
            -9.034109449707657e-05,
            -5.055939149592021e-05,
            2.464935483659939e-05,
            -0.00012151999254500545,
            0.00012670044438174987,
            2.9344204509096093e-07,
            0.00010179799626039166,
            -0.0010846509681021633,
            0.002189160785388861,
            -8.481908505212211e-06,
            -6.071249423906925e-05,
            -7.141549387239629e-08,
            -1.672175607034469e-05,
            -0.00015134207448981558,
            0.00013467061614854024
          ],
          [
            -1.1954012244013418e-05,
            7.027986830229904e-05,
            -0.000869211308433602,
            0.001830971138452051,
            2.0955796181451658e-05,
            -1.3638325731417845e-05,
            -1.834695733156004e-05,
            2.2614327094184404e-05,
            1.4930759251423466e-05,
            0.00010357809676512512,
            -1.2094935651098056e-05,
            0.00044691942437591846,
            0.000352490674075517,
            0.0003553727423067194,
            -1.7741815452200385e-05,
            -4.172147261157377e-05,
            -1.5323633867916735e-05,
            1.2345815759544966e-05,
            7.241794163319662e-05,
            1.5182570972569653e-06,
            6.185971961033388e-05,
            2.9251983014065864e-05,
            -2.2901670648428436e-06,
            -9.850978440476107e-06,
            1.5189614375617293e-05,
            -8.729317819123711e-05,
            -0.00011552667417906787,
            -0.00013512334651253125,
            1.0712198352278718e-05,
            -3.985249759249743e-05,
            -7.462679408409389e-07,
            -3.575136802310775e-05,
            -8.144244844269323e-05,
            7.719034506893654e-05,
            -2.9360203872976918e-05,
            0.00010049108386349018,
            -0.0011557212342701818,
            0.002576378363681557,
            7.633551848799353e-05,
            -2.1552602080481784e-05,
            -6.172087203652139e-05,
            0.0001380387848927607,
            0.00010178465950993276,
            -0.0001049958441285993,
            0.00010150581693286899,
            -0.00016494384314634527,
            0.0019209612295188454,
            -0.004181867362506997,
            -0.000143802935730843,
            0.0001567157319199203,
            0.00013081843693231901,
            -6.236502106640729e-05,
            -0.0001014077910904934,
            0.0001680955492645133
          ],
          [
            0.00014420961472240938,
            -0.00022373212463710492,
            0.0014684671842519936,
            -0.0028014314639757095,
            1.8910931551826665e-05,
            7.345457538056863e-06,
            -4.2062498853505404e-06,
            5.825674784885179e-06,
            0.00012166677930250001,
            -3.80832475708683e-05,
            -1.5525124248162904e-05,
            0.000352490674075517,
            0.0006145025310653957,
            0.0005427284156752422,
            -1.8865681995651406e-05,
            -0.00014190326103567883,
            -0.00013335384697113543,
            -2.7853933424304117e-05,
            6.500601259630965e-05,
            -1.5816537803459067e-05,
            2.7380111893638268e-05,
            -6.123387422789314e-05,
            -2.2419479514287377e-05,
            4.353838840068022e-05,
            7.722043983143741e-05,
            -1.736939159242714e-05,
            -7.818987413124679e-05,
            -5.371777991580536e-05,
            -8.576057353972908e-05,
            5.3792939586901124e-05,
            -3.380857892347883e-05,
            0.00011045986308404397,
            0.00013495396384945022,
            -4.4689982901614386e-05,
            -0.0002332009123999167,
            0.0003032323416056749,
            -0.001307481554774999,
            0.002205884686005125,
            -1.6120132094130693e-05,
            -2.4786328776597794e-06,
            -3.286875266295361e-05,
            -3.2087266875713714e-05,
            5.7903254512233186e-05,
            -0.00011579805552394165,
            -0.0001319775903277984,
            0.00013063598086501203,
            -0.00010969222137697593,
            -9.817379680683927e-05,
            -4.748482938625119e-05,
            0.00010048057736269474,
            0.00013618345053291998,
            -0.00018933753919223197,
            -0.0002758448258074434,
            0.00028392440710180253
          ],
          [
            4.538491585995078e-05,
            -3.0099892466140718e-05,
            0.0004218968867932116,
            -0.00073364984118891,
            -3.066328351773274e-06,
            4.2081991435410805e-05,
            -0.00010405035283318108,
            8.949241284771207e-06,
            0.0001214429601120016,
            7.77568920064114e-05,
            7.1404281638477394e-06,
            0.0003553727423067194,
            0.0005427284156752422,
            0.0009002619334028673,
            -8.378221199781768e-06,
            -0.00015131500288663848,
            -0.0002969187776579162,
            -3.988045166015965e-05,
            5.145220260779593e-06,
            -7.298348848130642e-05,
            -7.884579776318625e-05,
            -5.1331648034212026e-05,
            -3.8042655658176094e-05,
            5.915296923710365e-06,
            1.4815233383862613e-05,
            1.2264016923563482e-05,
            -6.635286871870257e-05,
            -6.677836069760917e-05,
            -8.785447469233492e-05,
            2.236628987288393e-05,
            9.06831082846306e-05,
            -5.217371507373813e-05,
            0.00018194176233227882,
            -0.00010365705913469516,
            -6.957046213696769e-05,
            -7.518428021794969e-05,
            0.001322547798534533,
            -0.0030342214086294577,
            -8.563304539589562e-05,
            0.00013658852771754204,
            -0.0002454441332491778,
            0.00018232870120165403,
            -7.353983627267198e-05,
            -1.1171022538858748e-05,
            0.00010026402130992538,
            -0.00023096415847526184,
            0.001677014109937683,
            -0.0034119903818122456,
            -2.4006194649177002e-05,
            8.798016404216094e-05,
            -5.575186793206209e-05,
            -1.2270879142820215e-05,
            -0.00027401258020417,
            0.0002687917132406716
          ],
          [
            -5.6225945581293615e-05,
            8.649887417872459e-05,
            -0.000582916385953054,
            0.0011661786116865637,
            5.079830145090117e-06,
            -4.510066401937826e-05,
            -4.4664110578613816e-05,
            -4.7646906705827834e-05,
            3.557786498198194e-05,
            1.0783567956965299e-05,
            2.0791717366002116e-05,
            -1.7741815452200385e-05,
            -1.8865681995651406e-05,
            -8.378221199781768e-06,
            0.0004552580419816847,
            0.0003377477381896326,
            0.0003720535617109461,
            0.00012995297864988635,
            9.405047178131381e-05,
            -5.1327802550467934e-05,
            -4.8690273516994545e-06,
            3.8590338289023565e-05,
            0.00011025848013591073,
            2.9913530736679177e-05,
            -1.3871078478964561e-05,
            2.8095969443211188e-05,
            7.747177910403583e-05,
            0.00012355985737096136,
            -1.0612924174092905e-05,
            3.93688937805982e-05,
            1.133873445266675e-05,
            -4.646570153766026e-05,
            0.00011058431491706586,
            -0.00011296043756235612,
            2.186386401789883e-06,
            3.779515603090564e-05,
            -0.0002701293780161667,
            0.0004712777744522813,
            -3.438239271150067e-05,
            6.561518596143648e-05,
            2.0944959700929947e-05,
            5.021807254658827e-05,
            -4.238300997230353e-05,
            -8.546190842665326e-05,
            6.896713946034732e-05,
            -0.00023008470314011279,
            0.0013601667695794686,
            -0.002592079513540486,
            -2.52856062642501e-05,
            -4.6813329567458475e-05,
            0.00012146395897354513,
            -5.18025744954022e-05,
            -5.978788286423484e-05,
            -2.8082127778147194e-05
          ],
          [
            -0.00013351364378712906,
            0.00016513379409980656,
            -0.0013566410014199484,
            0.002736838502104203,
            -5.885824294432288e-06,
            -3.1505029722096347e-06,
            -2.4239399537847105e-05,
            -1.0376370042779503e-05,
            -7.1979375682117735e-06,
            1.4688311329998974e-05,
            9.610358558207598e-06,
            -4.172147261157377e-05,
            -0.00014190326103567883,
            -0.00015131500288663848,
            0.0003377477381896326,
            0.0004753132869284721,
            0.0004170566383336228,
            0.00014190125966527016,
            3.63642507398574e-05,
            -1.035852397921725e-05,
            2.1147745998578323e-05,
            6.999424154767918e-05,
            6.580622660866853e-05,
            -1.731999136142487e-05,
            -5.148322108295059e-05,
            9.117319103020872e-05,
            0.00010647135431817302,
            9.868052228000749e-05,
            2.8739385185040944e-05,
            -4.591406579629919e-06,
            -4.530375894282333e-05,
            -1.4627953804791322e-05,
            -1.4076324220379787e-05,
            2.7480366590603557e-05,
            9.692249766408479e-05,
            3.5271414149449514e-06,
            -0.0009804679299272765,
            0.0023455425489643383,
            3.7001923510580803e-06,
            4.658000368613477e-05,
            9.360194635553686e-05,
            -9.01710972153021e-06,
            -1.3154029159020284e-05,
            -0.00012411066170825723,
            0.0001664214033656532,
            -0.00025511604647735083,
            0.0020393209456667115,
            -0.0040853850729605165,
            -5.5149749136655565e-05,
            -7.244166880540135e-05,
            0.00019361336957581914,
            -9.211667979151194e-05,
            3.7843968639450655e-05,
            -0.00017881952457749408
          ],
          [
            1.3716306609850741e-05,
            -0.00012164934276653223,
            0.0007238425122066593,
            -0.0013868669040685623,
            5.200820633066494e-05,
            2.5846564216582027e-05,
            -3.667690036594703e-05,
            9.797638632313856e-06,
            -3.244863859601961e-05,
            -3.020088655651434e-05,
            4.939732702491208e-05,
            -1.5323633867916735e-05,
            -0.00013335384697113543,
            -0.0002969187776579162,
            0.0003720535617109461,
            0.0004170566383336228,
            0.0008719782119836191,
            0.00013038845144354002,
            2.2864387881501532e-05,
            -2.5536258339805048e-05,
            7.535162338294575e-05,
            8.393779745938192e-05,
            0.0002540692099671632,
            0.00014193713355579183,
            0.00011200188353979607,
            7.672054533591617e-05,
            6.229732039731299e-05,
            8.552616134197959e-05,
            6.0225424019252856e-06,
            5.418193029318854e-05,
            -1.8420841707393105e-05,
            6.22409433367327e-06,
            -0.00012098216218832782,
            3.9022954144499e-05,
            -3.836984024302463e-05,
            5.510921761627045e-05,
            -0.0009136406616969061,
            0.002006479490661669,
            8.440403840684551e-05,
            -9.824062981012596e-05,
            8.897854419283439e-05,
            -3.150530570281402e-05,
            -8.984139691548215e-05,
            2.068291295646504e-05,
            -4.78699527568321e-05,
            0.00012989378277074217,
            -0.0011880580427832163,
            0.0023984436475082797,
            -3.0075327876590582e-05,
            -0.00012348439170712733,
            0.0001945296582013796,
            -0.00013876327811163794,
            0.0001217799847807983,
            -0.00017235056665776985
          ],
          [
            -4.003592783735918e-05,
            0.00010270086002509381,
            -0.0005508544970322082,
            0.0009344076945543328,
            -3.76490872912949e-06,
            -5.162839605623462e-05,
            -6.315722826421041e-05,
            3.43822653625041e-06,
            -3.349729769525439e-05,
            9.341056749933103e-05,
            -2.168874604461502e-06,
            1.2345815759544966e-05,
            -2.7853933424304117e-05,
            -3.988045166015965e-05,
            0.00012995297864988635,
            0.00014190125966527016,
            0.00013038845144354002,
            0.0003396667973541573,
            0.0002775635788980855,
            -4.908153611297507e-05,
            -3.243264358204618e-05,
            -8.624895422205987e-06,
            -7.095881117183723e-05,
            -9.09088953981393e-05,
            -0.00012465072038047288,
            -1.8517002629907664e-05,
            1.591729661604598e-05,
            1.141425076661012e-05,
            3.2691241170793415e-05,
            -2.216692004873266e-05,
            -2.354699294866247e-05,
            -8.400014248822953e-05,
            -5.856489010518687e-05,
            1.1690821493118695e-05,
            3.2137841726335273e-05,
            0.00010288070327478006,
            -0.0013320738341859126,
            0.002932978155016406,
            -9.337656035847075e-05,
            0.00013881033618670272,
            3.0115177668220216e-05,
            7.479606249492457e-05,
            0.0001285867323532779,
            -7.181820965552484e-05,
            0.0001468843932006344,
            -0.00036957994340394934,
            0.002679079527329436,
            -0.005285738602577773,
            -0.00013252670495004744,
            0.00010719586017259646,
            5.985244784730461e-06,
            4.6547775090645366e-05,
            0.00018192526365827923,
            -0.00014465763816649385
          ],
          [
            0.0002917708179849038,
            -0.00026215675073686443,
            0.0013087618909803284,
            -0.0023273738089534196,
            3.847997616388644e-05,
            -7.988018924468755e-05,
            7.969482250100145e-06,
            -2.271764318776862e-05,
            -9.981671778961785e-06,
            9.785695970114774e-05,
            2.5587348217488875e-05,
            7.241794163319662e-05,
            6.500601259630965e-05,
            5.145220260779593e-06,
            9.405047178131381e-05,
            3.63642507398574e-05,
            2.2864387881501532e-05,
            0.0002775635788980855,
            0.0010059433399064253,
            -6.549474426846089e-05,
            -6.368079088269095e-05,
            -9.003641241471027e-05,
            -8.798144301901394e-06,
            -6.923411232023129e-05,
            -6.567518347083194e-05,
            0.000157765751897848,
            0.00017734703097046882,
            0.00021946842478904794,
            2.6640267445909558e-05,
            1.8782124297320162e-05,
            0.00013711734851049447,
            -0.0001289618788864464,
            2.5559179946213417e-05,
            -3.198633895218087e-05,
            -0.0003775410824482744,
            0.0006332469889221877,
            -0.0035346109174634885,
            0.006625720482379544,
            -0.00012253070995073067,
            5.015274218546186e-05,
            -5.665930145271686e-05,
            7.369954763678465e-05,
            0.0001890909911282224,
            -0.00010441021161488952,
            -0.0001366520005190274,
            4.134905987232548e-05,
            -0.00011920527417857011,
            5.623226357159531e-06,
            -8.719120363106223e-05,
            1.3160583715712634e-05,
            -8.050538882108815e-05,
            8.134808946601533e-05,
            6.270473595016256e-05,
            -3.1706598197182955e-05
          ],
          [
            0.00020022481936927603,
            -0.00025476594242303816,
            0.0012441064992241289,
            -0.0023154330194486952,
            -3.263966821791905e-05,
            4.837503765132619e-05,
            -6.336641767649185e-05,
            6.126313227268388e-05,
            3.550967666465637e-05,
            0.00014836104494503672,
            -7.677601584722514e-05,
            1.5182570972569653e-06,
            -1.5816537803459067e-05,
            -7.298348848130642e-05,
            -5.1327802550467934e-05,
            -1.035852397921725e-05,
            -2.5536258339805048e-05,
            -4.908153611297507e-05,
            -6.549474426846089e-05,
            0.0006903375167596737,
            0.0005074812801942777,
            0.0006056132475586674,
            5.1332653578249026e-05,
            6.562190001961697e-05,
            0.00011333022839584675,
            -0.00020015522684015347,
            -0.00023293689012000873,
            -0.00029384692386691673,
            2.4964714054814992e-05,
            -0.00015779616022407826,
            -0.00010442835639842937,
            0.00011331861885432423,
            -0.00010860862877001761,
            5.848355066254244e-05,
            -0.0002962146294597508,
            0.00034735112024951236,
            -0.0016415764397258682,
            0.0029263055891659336,
            1.9795090649342602e-05,
            9.97196163655356e-05,
            9.197680272482594e-05,
            -0.00016922831762217525,
            9.130514150736128e-06,
            0.0001307738032700535,
            -5.2681130787806305e-05,
            0.00011218767240105229,
            -0.0012970319593158851,
            0.0028707590140988836,
            2.3656045061539202e-05,
            4.065426678037693e-05,
            -3.0664286758666844e-05,
            -1.992079853612967e-05,
            0.0002661778627830216,
            -0.00015185975845193167
          ],
          [
            -1.2213050173254923e-05,
            -4.701642298317655e-05,
            0.0002056368649333008,
            -0.00046470187184082944,
            1.1218679484486309e-05,
            3.517712779926502e-05,
            1.0471687488548058e-05,
            -2.990210622755557e-05,
            7.909231728458547e-05,
            0.00014849886063967495,
            -6.089089258836457e-05,
            6.185971961033388e-05,
            2.7380111893638268e-05,
            -7.884579776318625e-05,
            -4.8690273516994545e-06,
            2.1147745998578323e-05,
            7.535162338294575e-05,
            -3.243264358204618e-05,
            -6.368079088269095e-05,
            0.0005074812801942777,
            0.000656734975174634,
            0.0005926412133352696,
            0.00010068247320901196,
            0.00011271695258481941,
            0.000140012928735631,
            -0.00017006762387847127,
            -0.00024660390389999963,
            -0.00025026824816536293,
            9.398931642411262e-05,
            -0.00019978172305733173,
            -0.0001337615761614549,
            0.00015896028412408248,
            -6.192568013448421e-05,
            3.298312680847551e-05,
            -0.00011714196500028166,
            0.00018483097290709953,
            -0.0014183155170154915,
            0.002895473533149777,
            -4.269777315749999e-05,
            0.00015513061939357727,
            0.00011305889846508583,
            -0.00024321490721458222,
            -6.054391975119947e-05,
            0.000140638542283238,
            -0.00018734220954743573,
            0.0004310698844371355,
            -0.003572268087458755,
            0.007195451414725064,
            -0.00016605297020410524,
            0.00022597247118903813,
            3.374696427826789e-05,
            -7.612424884266707e-05,
            0.0002005878421915987,
            -0.00012866640810118744
          ],
          [
            4.524580685985407e-05,
            -2.7836512870293495e-05,
            -0.0003502483264054152,
            0.0008219011767127233,
            -5.226448373025007e-06,
            0.00011330959559625978,
            -0.00011059707768873691,
            2.9977933759778694e-05,
            5.4949250730465475e-05,
            0.00026483886775612367,
            -8.804514857405535e-05,
            2.9251983014065864e-05,
            -6.123387422789314e-05,
            -5.1331648034212026e-05,
            3.8590338289023565e-05,
            6.999424154767918e-05,
            8.393779745938192e-05,
            -8.624895422205987e-06,
            -9.003641241471027e-05,
            0.0006056132475586674,
            0.0005926412133352696,
            0.0008564857701967353,
            0.00010532544747463459,
            7.49442035741243e-05,
            7.172501770777578e-05,
            -0.00022031384117042057,
            -0.00028740422724862855,
            -0.00038575602049170177,
            0.00015719786086481366,
            -0.0002496244614703865,
            -0.0002417393486971427,
            0.0001422480902540143,
            -0.00022140417416214493,
            0.0001702734985464013,
            -0.00014907106732767381,
            0.00010143087728473537,
            -0.0009063667764919647,
            0.0018521958869539266,
            -0.00013720185261491442,
            0.0002943532365199204,
            0.00020356830677354233,
            -0.00025530620913857425,
            4.558707897870084e-05,
            2.576646902720199e-05,
            -9.272206555690655e-05,
            0.00020345306187265195,
            -0.0018662643157684104,
            0.0039047382504628766,
            -0.00021737855927380192,
            0.0002388866848427771,
            0.00011678861932947806,
            -0.00010209335763573419,
            0.00041690853466061137,
            -0.000296343715466973
          ],
          [
            0.00028940517433818415,
            -0.00047614693000145404,
            0.00304852784037125,
            -0.005839247791894563,
            8.418483948760789e-05,
            7.604881079961639e-05,
            0.00019866673285640876,
            4.464211832000412e-05,
            -1.6471107014383546e-05,
            5.9623841036095484e-05,
            0.00010140013114509213,
            -2.2901670648428436e-06,
            -2.2419479514287377e-05,
            -3.8042655658176094e-05,
            0.00011025848013591073,
            6.580622660866853e-05,
            0.0002540692099671632,
            -7.095881117183723e-05,
            -8.798144301901394e-06,
            5.1332653578249026e-05,
            0.00010068247320901196,
            0.00010532544747463459,
            0.0011202405140324232,
            0.0009235381243209731,
            0.0009289579247487351,
            -4.497282747025556e-06,
            -2.6081298199876098e-05,
            3.565781879004917e-06,
            -0.00011797037049753183,
            6.612728547008035e-05,
            1.1085724797569688e-05,
            2.1074740805291678e-05,
            0.00010621085270357932,
            -5.543786773164289e-05,
            -0.0006507369827638393,
            0.000154673387930351,
            -0.0006024951594374018,
            0.0010936857059788065,
            0.00012437959828504863,
            -0.00022699398714143894,
            -9.519368374254314e-05,
            -0.00010944834007735617,
            -0.0003381705710300319,
            0.0004274188381281512,
            -0.0007120406178990771,
            0.0013986143128451403,
            -0.00928064422941138,
            0.01789037900129365,
            6.624285618444828e-05,
            -4.686556065513887e-05,
            0.00010717455656733938,
            -1.154953668645271e-06,
            -0.00010877643632994065,
            -7.718377308159408e-05
          ],
          [
            0.0003149167654393876,
            -0.0006200382480911349,
            0.004076458911886135,
            -0.007852094812666147,
            6.877578993995685e-05,
            1.997207411837539e-05,
            0.0001251054462045197,
            2.7758344493917748e-05,
            3.857630939518612e-05,
            4.669528048834257e-05,
            6.226615198682647e-05,
            -9.850978440476107e-06,
            4.353838840068022e-05,
            5.915296923710365e-06,
            2.9913530736679177e-05,
            -1.731999136142487e-05,
            0.00014193713355579183,
            -9.09088953981393e-05,
            -6.923411232023129e-05,
            6.562190001961697e-05,
            0.00011271695258481941,
            7.49442035741243e-05,
            0.0009235381243209731,
            0.0010796873370751917,
            0.0010239646798098495,
            3.0653235393665315e-06,
            -6.942505653066889e-05,
            -7.732546103314314e-05,
            -0.0002174029363913179,
            0.0001108691950554539,
            -3.005914760305676e-05,
            8.274745482474041e-05,
            0.0001954671205077925,
            -4.8817405840599425e-05,
            -0.0006815999093660139,
            0.0004623463242217626,
            -0.0019765950007580085,
            0.003504578267055712,
            0.00019446536784120704,
            -0.00027777080136366433,
            -0.00012146916429050654,
            -7.640643706820745e-05,
            -0.00027407617808754606,
            0.00027594228343237777,
            -0.0010586214516907072,
            0.001951377039222488,
            -0.012957507028907238,
            0.0249729913182029,
            1.8448904147026898e-05,
            7.515022232255053e-06,
            0.00012904362657775812,
            -7.279131005097737e-05,
            -9.396485152966649e-05,
            -9.483599558403537e-05
          ],
          [
            0.0002662102349788348,
            -0.0006065522604419545,
            0.0040209725864534755,
            -0.007729293643960494,
            6.86599505793805e-05,
            -3.7392819588557886e-06,
            0.00015076709592775966,
            6.0228011742505265e-06,
            4.722805672053638e-05,
            2.226667190635304e-05,
            7.993126759512029e-05,
            1.5189614375617293e-05,
            7.722043983143741e-05,
            1.4815233383862613e-05,
            -1.3871078478964561e-05,
            -5.148322108295059e-05,
            0.00011200188353979607,
            -0.00012465072038047288,
            -6.567518347083194e-05,
            0.00011333022839584675,
            0.000140012928735631,
            7.172501770777578e-05,
            0.0009289579247487351,
            0.0010239646798098495,
            0.0011401909678374817,
            -1.6509053570242057e-05,
            -8.969919065101198e-05,
            -0.00012948752203845008,
            -0.00023296822058622426,
            9.95031807738917e-05,
            -7.838129711831284e-06,
            0.00010199690451094447,
            0.000207076332830356,
            -7.71865840714442e-07,
            -0.0005911633209666207,
            0.0004736993556272523,
            -0.002860396178342086,
            0.00553130389473562,
            0.00022726135917334626,
            -0.0002527768297982435,
            -9.627831141858047e-05,
            -0.00012497831540027066,
            -0.0003526277637110963,
            0.00029414080883893753,
            -0.0008837875000648009,
            0.0017780989598920895,
            -0.0119783071134497,
            0.02306498082251561,
            9.14374407438396e-05,
            -1.4937531031423705e-05,
            0.00014515635647770897,
            -8.067153618052268e-05,
            -0.00025553313736036555,
            9.418615568027063e-06
          ],
          [
            0.0004707352318147396,
            -0.0009193033583054706,
            0.00624118194626884,
            -0.011804952887560609,
            1.2268624603913772e-05,
            -4.4210727310579305e-06,
            0.00017058143501953713,
            -7.001991683447055e-05,
            -4.2687299984069154e-05,
            -6.983432879455594e-06,
            4.0580658012330456e-05,
            -8.729317819123711e-05,
            -1.736939159242714e-05,
            1.2264016923563482e-05,
            2.8095969443211188e-05,
            9.117319103020872e-05,
            7.672054533591617e-05,
            -1.8517002629907664e-05,
            0.000157765751897848,
            -0.00020015522684015347,
            -0.00017006762387847127,
            -0.00022031384117042057,
            -4.497282747025556e-06,
            3.0653235393665315e-06,
            -1.6509053570242057e-05,
            0.0009403259438220235,
            0.0007930171802298109,
            0.000805602451932703,
            -6.514002221651746e-05,
            0.00015523784111250069,
            -1.9236076330338697e-05,
            0.0002578948602675492,
            0.00020546143009711668,
            -0.00014809890514108068,
            -0.0004724397288698442,
            0.000932499707204617,
            -0.007977620391170562,
            0.01592626773478996,
            0.00019393567507098138,
            -0.0003008942786890485,
            0.0001872293738452947,
            -0.0003419431556910498,
            -0.00047577149945667117,
            0.00036161729757562636,
            -0.0005741452320125528,
            0.0010141982583714711,
            -0.006950050153439976,
            0.01307626319409666,
            0.00010363932000976721,
            -0.00021011717818038473,
            8.587843490215007e-05,
            -0.0002817107271571502,
            -0.0003251839448778273,
            0.00010634384409803475
          ],
          [
            0.0004533907988813565,
            -0.0007004823455303967,
            0.004204089306424644,
            -0.007720862485694485,
            1.8072410865553293e-05,
            -6.304793896833597e-05,
            0.00017710382087119666,
            -8.911250567727804e-05,
            -0.00014109696960536356,
            -2.6755559119555746e-05,
            8.080363466120828e-05,
            -0.00011552667417906787,
            -7.818987413124679e-05,
            -6.635286871870257e-05,
            7.747177910403583e-05,
            0.00010647135431817302,
            6.229732039731299e-05,
            1.591729661604598e-05,
            0.00017734703097046882,
            -0.00023293689012000873,
            -0.00024660390389999963,
            -0.00028740422724862855,
            -2.6081298199876098e-05,
            -6.942505653066889e-05,
            -8.969919065101198e-05,
            0.0007930171802298109,
            0.0010336493891571765,
            0.0009767662637474206,
            5.320823783786117e-06,
            0.00011824836522229153,
            8.102170961949768e-05,
            0.00015303983223924697,
            0.0001424799776794518,
            -0.0002493160750046778,
            -0.00036111442302241956,
            0.0006122823087761149,
            -0.005421545886336596,
            0.011027197820682951,
            0.00017515779717950676,
            -0.00026244616006475605,
            0.00010034044878502022,
            -0.000196962339037891,
            -0.00037073473060454415,
            0.00033109320878814424,
            -0.0006071818783029491,
            0.0008221426712380067,
            -0.005121128814720575,
            0.009429660733102314,
            -1.8633515454507815e-05,
            -0.0001691228790645641,
            -1.2077315596271267e-05,
            -0.0001869905159083816,
            -0.0002530886488405663,
            0.00017294760284554303
          ],
          [
            0.00041121020723995584,
            -0.0005898758490786109,
            0.0035130465010877374,
            -0.0064320503783817295,
            -7.45624084799243e-06,
            -6.128259409763883e-05,
            0.0002212975802313387,
            -6.857740423423756e-05,
            -0.000103529918926035,
            -9.490084939876696e-05,
            7.772556567237006e-05,
            -0.00013512334651253125,
            -5.371777991580536e-05,
            -6.677836069760917e-05,
            0.00012355985737096136,
            9.868052228000749e-05,
            8.552616134197959e-05,
            1.141425076661012e-05,
            0.00021946842478904794,
            -0.00029384692386691673,
            -0.00025026824816536293,
            -0.00038575602049170177,
            3.565781879004917e-06,
            -7.732546103314314e-05,
            -0.00012948752203845008,
            0.000805602451932703,
            0.0009767662637474206,
            0.0012034407210301102,
            -8.553658622933855e-06,
            0.00015868504923416873,
            0.00013565650421511574,
            0.00016031084770376595,
            0.0002388176161876376,
            -0.00035430606125452503,
            -0.0004076681097162591,
            0.0006487813434031097,
            -0.005980085833427934,
            0.012112924499997554,
            0.000193674872802973,
            -0.00030905918255750875,
            7.56305172213424e-05,
            -0.00019676184447478583,
            -0.00044581129741970763,
            0.00036020506146682886,
            -0.0003905525289163194,
            0.00048673063687278866,
            -0.003095339308698939,
            0.005686723560924506,
            6.484254836123668e-05,
            -0.0002442072455567622,
            -8.860066447578444e-05,
            -0.00013234182618655034,
            -0.00032697813558949066,
            0.00018424018879039042
          ],
          [
            -0.00043489170893851387,
            0.0008258922100827069,
            -0.00496288672740317,
            0.00929308362089977,
            1.7906581990583493e-06,
            -5.36516532219672e-05,
            4.544492825200037e-05,
            5.795323100342081e-05,
            -3.215659766131396e-05,
            6.62581756602403e-05,
            4.129409536581258e-06,
            1.0712198352278718e-05,
            -8.576057353972908e-05,
            -8.785447469233492e-05,
            -1.0612924174092905e-05,
            2.8739385185040944e-05,
            6.0225424019252856e-06,
            3.2691241170793415e-05,
            2.6640267445909558e-05,
            2.4964714054814992e-05,
            9.398931642411262e-05,
            0.00015719786086481366,
            -0.00011797037049753183,
            -0.0002174029363913179,
            -0.00023296822058622426,
            -6.514002221651746e-05,
            5.320823783786117e-06,
            -8.553658622933855e-06,
            0.0006459945864965939,
            -0.0004779268431927789,
            -4.151048477371904e-05,
            -9.217257505505048e-06,
            -0.0005992735637736158,
            0.00036339972003332635,
            0.0004484593018730039,
            -0.0008017274244240342,
            0.004640918693354959,
            -0.008604579450832081,
            -0.0006194353781186256,
            0.0004905870254659151,
            1.4245830748464926e-05,
            -3.6483131440328527e-06,
            0.0006436534029255154,
            -0.0004002182842048435,
            0.00046731614738409886,
            -0.0008885454135198117,
            0.00526818510989027,
            -0.009842541650368646,
            -0.0006274254444258644,
            0.00048112622876565053,
            -6.526231380382661e-06,
            -3.663822477784677e-06,
            0.0006310345550558404,
            -0.00037065543272539003
          ],
          [
            0.000300736298768877,
            -0.0005181599021969052,
            0.0025389813387009606,
            -0.004315812634322146,
            1.039275457856205e-05,
            2.5791900067603705e-05,
            5.2505537836596155e-05,
            -4.970863386680737e-05,
            -3.630671303010397e-05,
            -9.98653195768274e-05,
            1.5108551268449094e-05,
            -3.985249759249743e-05,
            5.3792939586901124e-05,
            2.236628987288393e-05,
            3.93688937805982e-05,
            -4.591406579629919e-06,
            5.418193029318854e-05,
            -2.216692004873266e-05,
            1.8782124297320162e-05,
            -0.00015779616022407826,
            -0.00019978172305733173,
            -0.0002496244614703865,
            6.612728547008035e-05,
            0.0001108691950554539,
            9.95031807738917e-05,
            0.00015523784111250069,
            0.00011824836522229153,
            0.00015868504923416873,
            -0.0004779268431927789,
            0.0005989701014956746,
            1.2563227388169381e-05,
            2.8559788491478024e-05,
            0.0004178656052909749,
            -0.00023918401945920118,
            -0.00028594870360786187,
            0.00050518116628947,
            -0.002236332503977194,
            0.0036416056633209663,
            0.0004586641029411336,
            -0.0006015301598931524,
            3.8115172644682496e-05,
            -3.387747863783345e-05,
            -0.0004366431501563665,
            0.00022338362696434685,
            -0.0003053418992779546,
            0.0005137785012362767,
            -0.0023934922722257637,
            0.003975035185123051,
            0.0004756232466166173,
            -0.0006091995388231577,
            4.599514812694827e-05,
            -3.047471949010015e-05,
            -0.00044572235394924184,
            0.00021990206744892964
          ],
          [
            -9.811106021925486e-05,
            0.0003557793607580754,
            -0.002148024043886286,
            0.0040616493473551365,
            2.562770859220055e-05,
            -5.405086026337708e-05,
            -0.00024633448380638576,
            3.785312650959845e-05,
            -4.599698635006594e-05,
            -2.5637712008883647e-05,
            5.480879864569526e-05,
            -7.462679408409389e-07,
            -3.380857892347883e-05,
            9.06831082846306e-05,
            1.133873445266675e-05,
            -4.530375894282333e-05,
            -1.8420841707393105e-05,
            -2.354699294866247e-05,
            0.00013711734851049447,
            -0.00010442835639842937,
            -0.0001337615761614549,
            -0.0002417393486971427,
            1.1085724797569688e-05,
            -3.005914760305676e-05,
            -7.838129711831284e-06,
            -1.9236076330338697e-05,
            8.102170961949768e-05,
            0.00013565650421511574,
            -4.151048477371904e-05,
            1.2563227388169381e-05,
            0.0008322154906971194,
            -0.0007398657319257614,
            -8.668862432891026e-05,
            -4.8376176771211695e-05,
            0.00010220302582224889,
            -0.0003930736501420049,
            0.0024247893905816427,
            -0.0045869307270374,
            5.694590992321088e-05,
            -3.658736270136666e-05,
            -0.0008054583682973583,
            0.0007659741534905837,
            8.044010668592538e-05,
            3.257992853276432e-05,
            0.00013148913987766695,
            -0.00040348610054236376,
            0.002428217721343705,
            -0.00461073655909977,
            6.458025247100947e-05,
            -2.6922654471212085e-05,
            -0.0007924586048700953,
            0.0007376099602392314,
            5.360447144749912e-05,
            5.1376432366684025e-05
          ],
          [
            0.00035486736198929935,
            -0.0008479200714792453,
            0.005067450117683831,
            -0.009322716443673346,
            -2.1762230357900275e-05,
            6.420085018839935e-05,
            0.00037838113715833136,
            -0.00016784698450365685,
            0.00012312412763114405,
            -7.341216648970667e-05,
            -3.237333698633834e-05,
            -3.575136802310775e-05,
            0.00011045986308404397,
            -5.217371507373813e-05,
            -4.646570153766026e-05,
            -1.4627953804791322e-05,
            6.22409433367327e-06,
            -8.400014248822953e-05,
            -0.0001289618788864464,
            0.00011331861885432423,
            0.00015896028412408248,
            0.0001422480902540143,
            2.1074740805291678e-05,
            8.274745482474041e-05,
            0.00010199690451094447,
            0.0002578948602675492,
            0.00015303983223924697,
            0.00016031084770376595,
            -9.217257505505048e-06,
            2.8559788491478024e-05,
            -0.0007398657319257614,
            0.0011051887029905627,
            0.0002921551123347978,
            -0.00010670537882599368,
            -0.0003659458962016357,
            0.00086322989142194,
            -0.005171148278604602,
            0.009508049036382634,
            1.1518442658683645e-05,
            -6.48631640433017e-05,
            0.0007519456669457491,
            -0.0011097343761720965,
            -0.0003482063836444953,
            0.0001457358724678764,
            -0.0003900119605229543,
            0.000881908054782637,
            -0.00510794078787567,
            0.009335945730191815,
            6.633531321888871e-06,
            -4.4485267007631715e-05,
            0.0007405219684381123,
            -0.0010938360947588491,
            -0.00034303182646713924,
            0.00013018915800640257
          ],
          [
            0.0003916037737305449,
            -0.001038935150006696,
            0.00906226098116585,
            -0.018088886776463812,
            2.2483131463506166e-05,
            -0.00012896508211492587,
            0.00021617689075773054,
            -9.688142340236696e-05,
            0.00011617132155296265,
            -0.0001812923000779446,
            3.1239919792380834e-05,
            -8.144244844269323e-05,
            0.00013495396384945022,
            0.00018194176233227882,
            0.00011058431491706586,
            -1.4076324220379787e-05,
            -0.00012098216218832782,
            -5.856489010518687e-05,
            2.5559179946213417e-05,
            -0.00010860862877001761,
            -6.192568013448421e-05,
            -0.00022140417416214493,
            0.00010621085270357932,
            0.0001954671205077925,
            0.000207076332830356,
            0.00020546143009711668,
            0.0001424799776794518,
            0.0002388176161876376,
            -0.0005992735637736158,
            0.0004178656052909749,
            -8.668862432891026e-05,
            0.0002921551123347978,
            0.001629450215649668,
            -0.001329955088815247,
            -0.00038577052902021063,
            0.0010217494359593218,
            -0.008833076214524005,
            0.017586227683489032,
            0.0005810251297301033,
            -0.0004165088077887867,
            0.00011368660754854345,
            -0.0002949647521671512,
            -0.0016442992708108634,
            0.0013218743535842097,
            -0.00042874783169043825,
            0.0010895107709113362,
            -0.009373689640613352,
            0.018635688724203407,
            0.0006107635352840479,
            -0.00041531585379883836,
            0.0001329294612941218,
            -0.0002912425430598414,
            -0.0016652176419986535,
            0.0013458891549816589
          ],
          [
            -0.000385750526734674,
            0.0006172862147844063,
            -0.005494286143528621,
            0.011134353421640378,
            -4.471303871024818e-05,
            0.0001145615483043837,
            -9.556862657843852e-05,
            -7.320760318055365e-05,
            4.2531916555074015e-05,
            0.0001223663580052685,
            -2.768595460967134e-05,
            7.719034506893654e-05,
            -4.4689982901614386e-05,
            -0.00010365705913469516,
            -0.00011296043756235612,
            2.7480366590603557e-05,
            3.9022954144499e-05,
            1.1690821493118695e-05,
            -3.198633895218087e-05,
            5.848355066254244e-05,
            3.298312680847551e-05,
            0.0001702734985464013,
            -5.543786773164289e-05,
            -4.8817405840599425e-05,
            -7.71865840714442e-07,
            -0.00014809890514108068,
            -0.0002493160750046778,
            -0.00035430606125452503,
            0.00036339972003332635,
            -0.00023918401945920118,
            -4.8376176771211695e-05,
            -0.00010670537882599368,
            -0.001329955088815247,
            0.001660617984117718,
            0.0003721113882493522,
            -0.0005657533160554788,
            0.005332466073633866,
            -0.010877000340707103,
            -0.0003866173098841303,
            0.00024378544605099025,
            1.77784907075346e-05,
            9.087046225925247e-05,
            0.001381526591225506,
            -0.0016422739621328691,
            0.0003609464400342634,
            -0.0005592431621059797,
            0.005171231935680339,
            -0.01052562052448743,
            -0.0003955857743067163,
            0.00024835899535442265,
            2.3444392049014802e-05,
            9.719309053092433e-05,
            0.0013599910432351354,
            -0.0016279155103377002
          ],
          [
            -0.0023560434187945515,
            0.003667500579682326,
            -0.02360805670479828,
            0.04520279149837706,
            -0.00021538498529961018,
            -0.00017918472649471094,
            -0.0004322330525089298,
            -0.0001300400372599673,
            1.246402295896553e-05,
            0.00011420433313298137,
            -4.6307472079126837e-05,
            -2.9360203872976918e-05,
            -0.0002332009123999167,
            -6.957046213696769e-05,
            2.186386401789883e-06,
            9.692249766408479e-05,
            -3.836984024302463e-05,
            3.2137841726335273e-05,
            -0.0003775410824482744,
            -0.0002962146294597508,
            -0.00011714196500028166,
            -0.00014907106732767381,
            -0.0006507369827638393,
            -0.0006815999093660139,
            -0.0005911633209666207,
            -0.0004724397288698442,
            -0.00036111442302241956,
            -0.0004076681097162591,
            0.0004484593018730039,
            -0.00028594870360786187,
            0.00010220302582224889,
            -0.0003659458962016357,
            -0.00038577052902021063,
            0.0003721113882493522,
            0.005244781705130221,
            -0.0075490257278019186,
            0.05315042728375846,
            -0.10421639931875812,
            -0.0006713560251931899,
            0.0009794743458636896,
            -0.0007960802683277203,
            0.0009065264518213032,
            0.0006725954711432986,
            -0.0006933928084357992,
            0.0023675116562853586,
            -0.003675190421631326,
            0.02352055915131208,
            -0.04498990922451433,
            -0.0004467972291309035,
            0.00032429071912181274,
            -0.00014343520710460704,
            0.0003466116147258705,
            0.0004724564967101139,
            -0.00036478325523340357
          ],
          [
            0.0036287694941672393,
            -0.007444997327995325,
            0.05478367293054019,
            -0.10783472407080272,
            0.00019807160773097077,
            -0.00019308688109594862,
            0.0008803439144290313,
            -0.0002922730766883924,
            0.0001975647829314922,
            -0.00032261414305116123,
            -0.00013664678341297144,
            0.00010049108386349018,
            0.0003032323416056749,
            -7.518428021794969e-05,
            3.779515603090564e-05,
            3.5271414149449514e-06,
            5.510921761627045e-05,
            0.00010288070327478006,
            0.0006332469889221877,
            0.00034735112024951236,
            0.00018483097290709953,
            0.00010143087728473537,
            0.000154673387930351,
            0.0004623463242217626,
            0.0004736993556272523,
            0.000932499707204617,
            0.0006122823087761149,
            0.0006487813434031097,
            -0.0008017274244240342,
            0.00050518116628947,
            -0.0003930736501420049,
            0.00086322989142194,
            0.0010217494359593218,
            -0.0005657533160554788,
            -0.0075490257278019186,
            0.016737792169432768,
            -0.1340983867832022,
            0.26904722970035044,
            0.001536036540209837,
            -0.0013685340531284897,
            0.001760647447542087,
            -0.0013367888750226305,
            -0.00038425720246444803,
            -0.00026970720554264844,
            -0.0037328467838622483,
            0.0075729380950687215,
            -0.055860391446083346,
            0.11000078968464563,
            0.0008313686527635873,
            -0.0005797980362106981,
            0.00041427644065004465,
            -0.0008081742771487388,
            -0.0010905155177127288,
            0.0005889038037541891
          ],
          [
            -0.023582987533860355,
            0.05550834481676113,
            -0.4662433997306571,
            0.9413842185697721,
            -0.0015609857349645926,
            0.0023842970635475184,
            -0.007639612674369232,
            0.002258620254511382,
            -0.00016252268707286818,
            0.0035320675530141226,
            0.0009238801933452014,
            -0.0011557212342701818,
            -0.001307481554774999,
            0.001322547798534533,
            -0.0002701293780161667,
            -0.0009804679299272765,
            -0.0009136406616969061,
            -0.0013320738341859126,
            -0.0035346109174634885,
            -0.0016415764397258682,
            -0.0014183155170154915,
            -0.0009063667764919647,
            -0.0006024951594374018,
            -0.0019765950007580085,
            -0.002860396178342086,
            -0.007977620391170562,
            -0.005421545886336596,
            -0.005980085833427934,
            0.004640918693354959,
            -0.002236332503977194,
            0.0024247893905816427,
            -0.005171148278604602,
            -0.008833076214524005,
            0.005332466073633866,
            0.05315042728375846,
            -0.1340983867832022,
            1.2325258371146923,
            -2.529237044457453,
            -0.014172486014747474,
            0.00983525800032688,
            -0.014390250079450911,
            0.009151142907946757,
            0.006483377426102914,
            0.0005244448173739838,
            0.024186505010225914,
            -0.05602402155068418,
            0.4725273681930225,
            -0.9543951118646111,
            -0.005166095392134111,
            0.0029590848254710126,
            -0.0024509511838456286,
            0.004850376334025101,
            0.009241861706925245,
            -0.0054700560808313495
          ],
          [
            0.04525071698492424,
            -0.10946421008200125,
            0.9426384267857357,
            -1.9127638550593302,
            0.0032357442943392123,
            -0.005161819232833879,
            0.015730826911429074,
            -0.004395381251832019,
            -0.00036266779233041244,
            -0.007440603899377036,
            -0.0017174560701215483,
            0.002576378363681557,
            0.002205884686005125,
            -0.0030342214086294577,
            0.0004712777744522813,
            0.0023455425489643383,
            0.002006479490661669,
            0.002932978155016406,
            0.006625720482379544,
            0.0029263055891659336,
            0.002895473533149777,
            0.0018521958869539266,
            0.0010936857059788065,
            0.003504578267055712,
            0.00553130389473562,
            0.01592626773478996,
            0.011027197820682951,
            0.012112924499997554,
            -0.008604579450832081,
            0.0036416056633209663,
            -0.0045869307270374,
            0.009508049036382634,
            0.017586227683489032,
            -0.010877000340707103,
            -0.10421639931875812,
            0.26904722970035044,
            -2.529237044457453,
            5.211746329960862,
            0.02952432948754084,
            -0.0197606451970889,
            0.029069161227794786,
            -0.01745867371389158,
            -0.0139007007659828,
            -0.0009561466456561812,
            -0.046343682881649806,
            0.11026414281701928,
            -0.9541657622445935,
            1.9368681782609332,
            0.00975445813946663,
            -0.005120417894220278,
            0.004552490963866377,
            -0.008891326152235857,
            -0.01830218764151436,
            0.011125124400109508
          ],
          [
            0.00041812075691266966,
            -0.0008017951366634664,
            0.00488766677387596,
            -0.009195994295632587,
            3.768977206055256e-05,
            1.5528508495771075e-05,
            2.7309830436351414e-05,
            -3.168290067402553e-05,
            -2.44799631721428e-05,
            -0.00012825060815836026,
            1.926056717117022e-05,
            7.633551848799353e-05,
            -1.6120132094130693e-05,
            -8.563304539589562e-05,
            -3.438239271150067e-05,
            3.7001923510580803e-06,
            8.440403840684551e-05,
            -9.337656035847075e-05,
            -0.00012253070995073067,
            1.9795090649342602e-05,
            -4.269777315749999e-05,
            -0.00013720185261491442,
            0.00012437959828504863,
            0.00019446536784120704,
            0.00022726135917334626,
            0.00019393567507098138,
            0.00017515779717950676,
            0.000193674872802973,
            -0.0006194353781186256,
            0.0004586641029411336,
            5.694590992321088e-05,
            1.1518442658683645e-05,
            0.0005810251297301033,
            -0.0003866173098841303,
            -0.0006713560251931899,
            0.001536036540209837,
            -0.014172486014747474,
            0.02952432948754084,
            0.001713409366985676,
            -0.0014092137699737999,
            0.00022818056327419007,
            0.00013712228963494606,
            -0.00161155839858325,
            0.0010981456777346982,
            -0.0004063209998272051,
            0.000773332974320513,
            -0.004593727765612305,
            0.008576829303972675,
            0.0006289044072416573,
            -0.0004825038823309594,
            -2.1511729509515077e-05,
            1.186526633448835e-05,
            -0.0006212516558166681,
            0.00037983084986690596
          ],
          [
            -0.00033204685012825264,
            0.0005798135450275169,
            -0.002992995380901446,
            0.005196006096558506,
            -0.00012938480920532717,
            -5.4985297030978924e-05,
            -0.00026678860353829113,
            -3.3005527533672615e-05,
            0.0001280689602127626,
            0.0002157076729190841,
            -9.034109449707657e-05,
            -2.1552602080481784e-05,
            -2.4786328776597794e-06,
            0.00013658852771754204,
            6.561518596143648e-05,
            4.658000368613477e-05,
            -9.824062981012596e-05,
            0.00013881033618670272,
            5.015274218546186e-05,
            9.97196163655356e-05,
            0.00015513061939357727,
            0.0002943532365199204,
            -0.00022699398714143894,
            -0.00027777080136366433,
            -0.0002527768297982435,
            -0.0003008942786890485,
            -0.00026244616006475605,
            -0.00030905918255750875,
            0.0004905870254659151,
            -0.0006015301598931524,
            -3.658736270136666e-05,
            -6.48631640433017e-05,
            -0.0004165088077887867,
            0.00024378544605099025,
            0.0009794743458636896,
            -0.0013685340531284897,
            0.00983525800032688,
            -0.0197606451970889,
            -0.0014092137699737999,
            0.001825288240677992,
            -0.0002003420577989121,
            -3.7994938017147005e-05,
            0.001064708185085255,
            -0.0008571745012576218,
            0.0003138266061915527,
            -0.00054242956653992,
            0.0025833846024666133,
            -0.004310991718966739,
            -0.0005206054419391176,
            0.0006397036536933779,
            -3.2755198724008265e-05,
            4.688676070876079e-05,
            0.00048274962802260146,
            -0.00023875721623994075
          ],
          [
            0.0001634155535271973,
            -0.00045561683932751574,
            0.00275583542417796,
            -0.005172764991119124,
            1.4301509840143882e-05,
            8.294229480469946e-05,
            0.0003800493684747928,
            -6.31790773328923e-06,
            -4.919889439402696e-05,
            -5.7386734562425246e-05,
            -5.055939149592021e-05,
            -6.172087203652139e-05,
            -3.286875266295361e-05,
            -0.0002454441332491778,
            2.0944959700929947e-05,
            9.360194635553686e-05,
            8.897854419283439e-05,
            3.0115177668220216e-05,
            -5.665930145271686e-05,
            9.197680272482594e-05,
            0.00011305889846508583,
            0.00020356830677354233,
            -9.519368374254314e-05,
            -0.00012146916429050654,
            -9.627831141858047e-05,
            0.0001872293738452947,
            0.00010034044878502022,
            7.56305172213424e-05,
            1.4245830748464926e-05,
            3.8115172644682496e-05,
            -0.0008054583682973583,
            0.0007519456669457491,
            0.00011368660754854345,
            1.77784907075346e-05,
            -0.0007960802683277203,
            0.001760647447542087,
            -0.014390250079450911,
            0.029069161227794786,
            0.00022818056327419007,
            -0.0002003420577989121,
            0.0015998992970354465,
            -0.0012880942374048244,
            -0.0004271421341759298,
            0.00015349872265294065,
            -0.00019867569021551852,
            0.000500415013656115,
            -0.002941468373480674,
            0.005501203050487012,
            -7.757086878501528e-06,
            -5.7205439016660175e-05,
            0.0007895927742940443,
            -0.0007591489754820648,
            -0.00013723383808304424,
            -5.421792112524056e-06
          ],
          [
            -0.00036766881936950836,
            0.0008825065631180116,
            -0.005326775421809392,
            0.009822921394445301,
            -2.5317623048711705e-05,
            -5.1931766037707234e-05,
            -0.0005450659041328139,
            8.53517911214303e-05,
            -5.028346083819106e-05,
            2.3188338319364655e-05,
            2.464935483659939e-05,
            0.0001380387848927607,
            -3.2087266875713714e-05,
            0.00018232870120165403,
            5.021807254658827e-05,
            -9.01710972153021e-06,
            -3.150530570281402e-05,
            7.479606249492457e-05,
            7.369954763678465e-05,
            -0.00016922831762217525,
            -0.00024321490721458222,
            -0.00025530620913857425,
            -0.00010944834007735617,
            -7.640643706820745e-05,
            -0.00012497831540027066,
            -0.0003419431556910498,
            -0.000196962339037891,
            -0.00019676184447478583,
            -3.6483131440328527e-06,
            -3.387747863783345e-05,
            0.0007659741534905837,
            -0.0011097343761720965,
            -0.0002949647521671512,
            9.087046225925247e-05,
            0.0009065264518213032,
            -0.0013367888750226305,
            0.009151142907946757,
            -0.01745867371389158,
            0.00013712228963494606,
            -3.7994938017147005e-05,
            -0.0012880942374048244,
            0.0019510648298808027,
            0.00032600301723668273,
            -0.00030394166832194884,
            0.00041556296640959337,
            -0.000936754415373594,
            0.005552194967163379,
            -0.010210827099331146,
            -3.046561762873767e-07,
            5.591332733325706e-05,
            -0.0007477658849008241,
            0.0011124658570791715,
            0.0003292549800864631,
            -0.0001080085338044852
          ],
          [
            -0.0005120503699556256,
            0.0012014510418682676,
            -0.010097809037358838,
            0.019986492821571465,
            -2.094307307563592e-05,
            -0.000138677282003637,
            -6.226302761870134e-05,
            2.7927655216876217e-05,
            -4.268109817825417e-06,
            0.00017388025567922175,
            -0.00012151999254500545,
            0.00010178465950993276,
            5.7903254512233186e-05,
            -7.353983627267198e-05,
            -4.238300997230353e-05,
            -1.3154029159020284e-05,
            -8.984139691548215e-05,
            0.0001285867323532779,
            0.0001890909911282224,
            9.130514150736128e-06,
            -6.054391975119947e-05,
            4.558707897870084e-05,
            -0.0003381705710300319,
            -0.00027407617808754606,
            -0.0003526277637110963,
            -0.00047577149945667117,
            -0.00037073473060454415,
            -0.00044581129741970763,
            0.0006436534029255154,
            -0.0004366431501563665,
            8.044010668592538e-05,
            -0.0003482063836444953,
            -0.0016442992708108634,
            0.001381526591225506,
            0.0006725954711432986,
            -0.00038425720246444803,
            0.006483377426102914,
            -0.0139007007659828,
            -0.00161155839858325,
            0.001064708185085255,
            -0.0004271421341759298,
            0.00032600301723668273,
            0.004746821658999691,
            -0.0039499981693022854,
            0.0005543011502473341,
            -0.001236867954217737,
            0.010079135961648354,
            -0.019824672944788582,
            -0.0006516910305597975,
            0.0004750545088232763,
            -0.0001483372894375654,
            0.00035851340500082875,
            0.0017548688277579838,
            -0.0013830346817505176
          ],
          [
            0.00043594298870133763,
            -0.0007338687888361057,
            0.006545431485666924,
            -0.01322563935601284,
            8.588437102672904e-05,
            9.077565355638064e-05,
            0.00015245317382683144,
            0.00020687263436067508,
            -0.00015003146377708668,
            -4.104432329360793e-06,
            0.00012670044438174987,
            -0.0001049958441285993,
            -0.00011579805552394165,
            -1.1171022538858748e-05,
            -8.546190842665326e-05,
            -0.00012411066170825723,
            2.068291295646504e-05,
            -7.181820965552484e-05,
            -0.00010441021161488952,
            0.0001307738032700535,
            0.000140638542283238,
            2.576646902720199e-05,
            0.0004274188381281512,
            0.00027594228343237777,
            0.00029414080883893753,
            0.00036161729757562636,
            0.00033109320878814424,
            0.00036020506146682886,
            -0.0004002182842048435,
            0.00022338362696434685,
            3.257992853276432e-05,
            0.0001457358724678764,
            0.0013218743535842097,
            -0.0016422739621328691,
            -0.0006933928084357992,
            -0.00026970720554264844,
            0.0005244448173739838,
            -0.0009561466456561812,
            0.0010981456777346982,
            -0.0008571745012576218,
            0.00015349872265294065,
            -0.00030394166832194884,
            -0.0039499981693022854,
            0.004501061648565715,
            -0.00046148899472797417,
            0.0007503901372227488,
            -0.006444609470242394,
            0.012924331935734971,
            0.0004177842543625052,
            -0.00024577867471832347,
            -5.819116467901131e-06,
            -0.0001442058498687611,
            -0.001384959062170898,
            0.0016234746703523736
          ],
          [
            -0.0023562564150577453,
            0.0037425840130846898,
            -0.02417816345040342,
            0.04629346031272118,
            -0.00017453735341703834,
            -0.00012359971055208753,
            0.00013477146264968197,
            0.00036745989940577327,
            -0.00020074613378513945,
            0.00024061992782581856,
            2.9344204509096093e-07,
            0.00010150581693286899,
            -0.0001319775903277984,
            0.00010026402130992538,
            6.896713946034732e-05,
            0.0001664214033656532,
            -4.78699527568321e-05,
            0.0001468843932006344,
            -0.0001366520005190274,
            -5.2681130787806305e-05,
            -0.00018734220954743573,
            -9.272206555690655e-05,
            -0.0007120406178990771,
            -0.0010586214516907072,
            -0.0008837875000648009,
            -0.0005741452320125528,
            -0.0006071818783029491,
            -0.0003905525289163194,
            0.00046731614738409886,
            -0.0003053418992779546,
            0.00013148913987766695,
            -0.0003900119605229543,
            -0.00042874783169043825,
            0.0003609464400342634,
            0.0023675116562853586,
            -0.0037328467838622483,
            0.024186505010225914,
            -0.046343682881649806,
            -0.0004063209998272051,
            0.0003138266061915527,
            -0.00019867569021551852,
            0.00041556296640959337,
            0.0005543011502473341,
            -0.00046148899472797417,
            0.006719451796438019,
            -0.011044044941319898,
            0.07545155656373215,
            -0.1459547429434808,
            0.00014888725698405665,
            -0.00030041955509894035,
            -0.0006414506107030513,
            0.0006205810133175849,
            0.00038201918288107827,
            -0.0004679364271872032
          ],
          [
            0.003665401407187907,
            -0.0075966050210871825,
            0.05618919228358509,
            -0.11058624443746812,
            0.00038558066753477036,
            0.000146596350869293,
            0.0003719833518377831,
            -0.0007169982416575049,
            0.00034321631383471833,
            -0.0006244022580518091,
            0.00010179799626039166,
            -0.00016494384314634527,
            0.00013063598086501203,
            -0.00023096415847526184,
            -0.00023008470314011279,
            -0.00025511604647735083,
            0.00012989378277074217,
            -0.00036957994340394934,
            4.134905987232548e-05,
            0.00011218767240105229,
            0.0004310698844371355,
            0.00020345306187265195,
            0.0013986143128451403,
            0.001951377039222488,
            0.0017780989598920895,
            0.0010141982583714711,
            0.0008221426712380067,
            0.00048673063687278866,
            -0.0008885454135198117,
            0.0005137785012362767,
            -0.00040348610054236376,
            0.000881908054782637,
            0.0010895107709113362,
            -0.0005592431621059797,
            -0.003675190421631326,
            0.0075729380950687215,
            -0.05602402155068418,
            0.11026414281701928,
            0.000773332974320513,
            -0.00054242956653992,
            0.000500415013656115,
            -0.000936754415373594,
            -0.001236867954217737,
            0.0007503901372227488,
            -0.011044044941319898,
            0.022324743082622278,
            -0.16460060087614659,
            0.32310949582852666,
            3.5769057245526085e-05,
            0.0001059596569360635,
            0.0012130500969740195,
            -0.0010571711996089526,
            -0.0009400799333803294,
            0.0007372693291579838
          ],
          [
            -0.023592129754826212,
            0.05623740593004094,
            -0.47501574816915176,
            0.9590647293629861,
            -0.002712699027024845,
            0.00012707910946882392,
            -0.0042039919858364635,
            0.004830779726132703,
            -0.0018666026188829388,
            0.0051315397837322415,
            -0.0010846509681021633,
            0.0019209612295188454,
            -0.00010969222137697593,
            0.001677014109937683,
            0.0013601667695794686,
            0.0020393209456667115,
            -0.0011880580427832163,
            0.002679079527329436,
            -0.00011920527417857011,
            -0.0012970319593158851,
            -0.003572268087458755,
            -0.0018662643157684104,
            -0.00928064422941138,
            -0.012957507028907238,
            -0.0119783071134497,
            -0.006950050153439976,
            -0.005121128814720575,
            -0.003095339308698939,
            0.00526818510989027,
            -0.0023934922722257637,
            0.002428217721343705,
            -0.00510794078787567,
            -0.009373689640613352,
            0.005171231935680339,
            0.02352055915131208,
            -0.055860391446083346,
            0.4725273681930225,
            -0.9541657622445935,
            -0.004593727765612305,
            0.0025833846024666133,
            -0.002941468373480674,
            0.005552194967163379,
            0.010079135961648354,
            -0.006444609470242394,
            0.07545155656373215,
            -0.16460060087614659,
            1.3315453564991107,
            -2.660831669381351,
            -0.0013409771062882388,
            0.00022551656851677536,
            -0.0055797310806955155,
            0.004779331658896996,
            0.005276178057365899,
            -0.004348336177099383
          ],
          [
            0.045197383257881744,
            -0.1107782999059874,
            0.9595473294676511,
            -1.9470793341834076,
            0.005102144542770063,
            -0.0006838723184750539,
            0.008803695219807336,
            -0.009184351298668864,
            0.003457989920255083,
            -0.010528524820964873,
            0.002189160785388861,
            -0.004181867362506997,
            -9.817379680683927e-05,
            -0.0034119903818122456,
            -0.002592079513540486,
            -0.0040853850729605165,
            0.0023984436475082797,
            -0.005285738602577773,
            5.623226357159531e-06,
            0.0028707590140988836,
            0.007195451414725064,
            0.0039047382504628766,
            0.01789037900129365,
            0.0249729913182029,
            0.02306498082251561,
            0.01307626319409666,
            0.009429660733102314,
            0.005686723560924506,
            -0.009842541650368646,
            0.003975035185123051,
            -0.00461073655909977,
            0.009335945730191815,
            0.018635688724203407,
            -0.01052562052448743,
            -0.04498990922451433,
            0.11000078968464563,
            -0.9543951118646111,
            1.9368681782609332,
            0.008576829303972675,
            -0.004310991718966739,
            0.005501203050487012,
            -0.010210827099331146,
            -0.019824672944788582,
            0.012924331935734971,
            -0.1459547429434808,
            0.32310949582852666,
            -2.660831669381351,
            5.337505902749867,
            0.0031583762891239705,
            -0.0008380087447446315,
            0.009542599964901793,
            -0.0078907029105053,
            -0.008776080432727547,
            0.007481093310583796
          ],
          [
            0.00045294444285281143,
            -0.0008515641376814166,
            0.005359844548909591,
            -0.01015521761192199,
            -3.299722000650269e-05,
            5.3736200742812566e-05,
            0.00016131624381661495,
            -2.106801086964542e-05,
            1.2452635211823161e-05,
            -0.00010788434196516685,
            -8.481908505212211e-06,
            -0.000143802935730843,
            -4.748482938625119e-05,
            -2.4006194649177002e-05,
            -2.52856062642501e-05,
            -5.5149749136655565e-05,
            -3.0075327876590582e-05,
            -0.00013252670495004744,
            -8.719120363106223e-05,
            2.3656045061539202e-05,
            -0.00016605297020410524,
            -0.00021737855927380192,
            6.624285618444828e-05,
            1.8448904147026898e-05,
            9.14374407438396e-05,
            0.00010363932000976721,
            -1.8633515454507815e-05,
            6.484254836123668e-05,
            -0.0006274254444258644,
            0.0004756232466166173,
            6.458025247100947e-05,
            6.633531321888871e-06,
            0.0006107635352840479,
            -0.0003955857743067163,
            -0.0004467972291309035,
            0.0008313686527635873,
            -0.005166095392134111,
            0.00975445813946663,
            0.0006289044072416573,
            -0.0005206054419391176,
            -7.757086878501528e-06,
            -3.046561762873767e-07,
            -0.0006516910305597975,
            0.0004177842543625052,
            0.00014888725698405665,
            3.5769057245526085e-05,
            -0.0013409771062882388,
            0.0031583762891239705,
            0.0013744851092249923,
            -0.0011371167152415583,
            -0.00022123841097628914,
            0.00018997293708125057,
            -0.000530003488255924,
            0.00013489799325099228
          ],
          [
            -0.0003373192931327911,
            0.0005952038363429217,
            -0.0031759249338869106,
            0.005589110162636079,
            2.747699261100569e-05,
            -4.1651938502757664e-05,
            -0.0002276985786441804,
            4.276853629277383e-05,
            5.742765119878522e-05,
            0.0001224940930911257,
            -6.071249423906925e-05,
            0.0001567157319199203,
            0.00010048057736269474,
            8.798016404216094e-05,
            -4.6813329567458475e-05,
            -7.244166880540135e-05,
            -0.00012348439170712733,
            0.00010719586017259646,
            1.3160583715712634e-05,
            4.065426678037693e-05,
            0.00022597247118903813,
            0.0002388866848427771,
            -4.686556065513887e-05,
            7.515022232255053e-06,
            -1.4937531031423705e-05,
            -0.00021011717818038473,
            -0.0001691228790645641,
            -0.0002442072455567622,
            0.00048112622876565053,
            -0.0006091995388231577,
            -2.6922654471212085e-05,
            -4.4485267007631715e-05,
            -0.00041531585379883836,
            0.00024835899535442265,
            0.00032429071912181274,
            -0.0005797980362106981,
            0.0029590848254710126,
            -0.005120417894220278,
            -0.0004825038823309594,
            0.0006397036536933779,
            -5.7205439016660175e-05,
            5.591332733325706e-05,
            0.0004750545088232763,
            -0.00024577867471832347,
            -0.00030041955509894035,
            0.0001059596569360635,
            0.00022551656851677536,
            -0.0008380087447446315,
            -0.0011371167152415583,
            0.0015789456541587452,
            0.0001807560375055273,
            -6.521266350599507e-05,
            0.00020706303163393381,
            5.013233075325931e-05
          ],
          [
            0.00013774599869988065,
            -0.00041789100461635747,
            0.002455668768193435,
            -0.004552599346055593,
            -4.568397881939175e-05,
            0.00010694550362585594,
            0.00015055712634976572,
            -0.00010092014804873946,
            2.608084957944816e-05,
            -5.373593129866637e-05,
            -7.141549387239629e-08,
            0.00013081843693231901,
            0.00013618345053291998,
            -5.575186793206209e-05,
            0.00012146395897354513,
            0.00019361336957581914,
            0.0001945296582013796,
            5.985244784730461e-06,
            -8.050538882108815e-05,
            -3.0664286758666844e-05,
            3.374696427826789e-05,
            0.00011678861932947806,
            0.00010717455656733938,
            0.00012904362657775812,
            0.00014515635647770897,
            8.587843490215007e-05,
            -1.2077315596271267e-05,
            -8.860066447578444e-05,
            -6.526231380382661e-06,
            4.599514812694827e-05,
            -0.0007924586048700953,
            0.0007405219684381123,
            0.0001329294612941218,
            2.3444392049014802e-05,
            -0.00014343520710460704,
            0.00041427644065004465,
            -0.0024509511838456286,
            0.004552490963866377,
            -2.1511729509515077e-05,
            -3.2755198724008265e-05,
            0.0007895927742940443,
            -0.0007477658849008241,
            -0.0001483372894375654,
            -5.819116467901131e-06,
            -0.0006414506107030513,
            0.0012130500969740195,
            -0.0055797310806955155,
            0.009542599964901793,
            -0.00022123841097628914,
            0.0001807560375055273,
            0.0017943006373336713,
            -0.0013990746404999974,
            -0.000625462981785323,
            0.0005010828406432738
          ],
          [
            -0.00034272093066286743,
            0.0008337192424310062,
            -0.0050104724816739925,
            0.009207014076112118,
            2.598426956535647e-06,
            -6.620939054365745e-05,
            -0.00023110886827450012,
            0.00019729187787741244,
            -0.00011822635219142184,
            2.3248573938767512e-05,
            -1.672175607034469e-05,
            -6.236502106640729e-05,
            -0.00018933753919223197,
            -1.2270879142820215e-05,
            -5.18025744954022e-05,
            -9.211667979151194e-05,
            -0.00013876327811163794,
            4.6547775090645366e-05,
            8.134808946601533e-05,
            -1.992079853612967e-05,
            -7.612424884266707e-05,
            -0.00010209335763573419,
            -1.154953668645271e-06,
            -7.279131005097737e-05,
            -8.067153618052268e-05,
            -0.0002817107271571502,
            -0.0001869905159083816,
            -0.00013234182618655034,
            -3.663822477784677e-06,
            -3.047471949010015e-05,
            0.0007376099602392314,
            -0.0010938360947588491,
            -0.0002912425430598414,
            9.719309053092433e-05,
            0.0003466116147258705,
            -0.0008081742771487388,
            0.004850376334025101,
            -0.008891326152235857,
            1.186526633448835e-05,
            4.688676070876079e-05,
            -0.0007591489754820648,
            0.0011124658570791715,
            0.00035851340500082875,
            -0.0001442058498687611,
            0.0006205810133175849,
            -0.0010571711996089526,
            0.004779331658896996,
            -0.0078907029105053,
            0.00018997293708125057,
            -6.521266350599507e-05,
            -0.0013990746404999974,
            0.0017501117829645486,
            0.0006306190779407564,
            -0.0005095929728021786
          ],
          [
            -0.0004909399628793,
            0.0011658385608200642,
            -0.009733567183485493,
            0.019243508721532514,
            3.1571644137134805e-05,
            1.2905728265227328e-05,
            -0.00017270450716020593,
            0.00014674908860337195,
            -4.630893592456041e-05,
            4.486643886924367e-05,
            -0.00015134207448981558,
            -0.0001014077910904934,
            -0.0002758448258074434,
            -0.00027401258020417,
            -5.978788286423484e-05,
            3.7843968639450655e-05,
            0.0001217799847807983,
            0.00018192526365827923,
            6.270473595016256e-05,
            0.0002661778627830216,
            0.0002005878421915987,
            0.00041690853466061137,
            -0.00010877643632994065,
            -9.396485152966649e-05,
            -0.00025553313736036555,
            -0.0003251839448778273,
            -0.0002530886488405663,
            -0.00032697813558949066,
            0.0006310345550558404,
            -0.00044572235394924184,
            5.360447144749912e-05,
            -0.00034303182646713924,
            -0.0016652176419986535,
            0.0013599910432351354,
            0.0004724564967101139,
            -0.0010905155177127288,
            0.009241861706925245,
            -0.01830218764151436,
            -0.0006212516558166681,
            0.00048274962802260146,
            -0.00013723383808304424,
            0.0003292549800864631,
            0.0017548688277579838,
            -0.001384959062170898,
            0.00038201918288107827,
            -0.0009400799333803294,
            0.005276178057365899,
            -0.008776080432727547,
            -0.000530003488255924,
            0.00020706303163393381,
            -0.000625462981785323,
            0.0006306190779407564,
            0.0042699767107761835,
            -0.0034933569420202773
          ],
          [
            0.00038605206752763513,
            -0.0006389235641823686,
            0.0057021126091482965,
            -0.011538337752946895,
            2.842404214867003e-05,
            -7.592254668666251e-05,
            8.847826943589033e-06,
            2.9032921604218758e-05,
            -3.0017910472447206e-05,
            4.219465903533731e-05,
            0.00013467061614854024,
            0.0001680955492645133,
            0.00028392440710180253,
            0.0002687917132406716,
            -2.8082127778147194e-05,
            -0.00017881952457749408,
            -0.00017235056665776985,
            -0.00014465763816649385,
            -3.1706598197182955e-05,
            -0.00015185975845193167,
            -0.00012866640810118744,
            -0.000296343715466973,
            -7.718377308159408e-05,
            -9.483599558403537e-05,
            9.418615568027063e-06,
            0.00010634384409803475,
            0.00017294760284554303,
            0.00018424018879039042,
            -0.00037065543272539003,
            0.00021990206744892964,
            5.1376432366684025e-05,
            0.00013018915800640257,
            0.0013458891549816589,
            -0.0016279155103377002,
            -0.00036478325523340357,
            0.0005889038037541891,
            -0.0054700560808313495,
            0.011125124400109508,
            0.00037983084986690596,
            -0.00023875721623994075,
            -5.421792112524056e-06,
            -0.0001080085338044852,
            -0.0013830346817505176,
            0.0016234746703523736,
            -0.0004679364271872032,
            0.0007372693291579838,
            -0.004348336177099383,
            0.007481093310583796,
            0.00013489799325099228,
            5.013233075325931e-05,
            0.0005010828406432738,
            -0.0005095929728021786,
            -0.0034933569420202773,
            0.003828815219994532
          ]
        ],
        "interaction_joint_test": {
          "F": 2.345852771738648,
          "df1": 8,
          "df2": 111,
          "p": 0.02279057603866066,
          "p_holm_six_subject_dimensions": 0.13674345623196396
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.06419075510552494,
              0.19954751964265513,
              -1.8234273392455091,
              3.7120778690985095
            ],
            "exposure_covariance": [
              [
                0.00233865372215618,
                -0.0036608342154646352,
                0.023766786527823575,
                -0.0455866915812462
              ],
              [
                -0.0036608342154646352,
                0.007502531936612531,
                -0.05580138084266799,
                0.10997871284570285
              ],
              [
                0.023766786527823575,
                -0.05580138084266799,
                0.47319541343149374,
                -0.9561225846108546
              ],
              [
                -0.0455866915812462,
                0.10997871284570285,
                -0.9561225846108546,
                1.9414178700618632
              ]
            ],
            "exercise_joint_test": {
              "F": 1.9835584238599449,
              "df1": 4,
              "df2": 111,
              "p": 0.10191056953629915
            },
            "contrasts": {
              "0": {
                "estimate": -0.043720503803169414,
                "se": 0.02218448221329666,
                "lower": -0.08768053627995749,
                "upper": 0.0002395286736186636
              },
              "30": {
                "estimate": -0.012307313443776544,
                "se": 0.016707069339363674,
                "lower": -0.04541348665480492,
                "upper": 0.020798859767251834
              },
              "90": {
                "estimate": -0.048317242362226676,
                "se": 0.018874303315276342,
                "lower": -0.08571793437472686,
                "upper": -0.010916550349726488
              },
              "120": {
                "estimate": -0.06724098688330604,
                "se": 0.025569017192896646,
                "lower": -0.11790770136382664,
                "upper": -0.016574272402785452
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.06928047973128384,
              -0.21950171899925727,
              1.5804591121773308,
              -3.113910391550129
            ],
            "exposure_covariance": [
              [
                0.002871348589697298,
                -0.003913589869416988,
                0.0297261695729234,
                -0.05934958241670302
              ],
              [
                -0.003913589869416988,
                0.009350329450054647,
                -0.07960774987856888,
                0.16172700839324933
              ],
              [
                0.0297261695729234,
                -0.07960774987856888,
                0.7732344510848719,
                -1.6013369837128
              ],
              [
                -0.05934958241670302,
                0.16172700839324933,
                -1.6013369837128,
                3.327636489904065
              ]
            ],
            "exercise_joint_test": {
              "F": 1.7609082193466516,
              "df1": 4,
              "df2": 111,
              "p": 0.1418105165234369
            },
            "contrasts": {
              "0": {
                "estimate": 0.07048793687893515,
                "se": 0.03647838891749963,
                "lower": -0.0017964259516315972,
                "upper": 0.1427722997095019
              },
              "30": {
                "estimate": 0.033631751629798604,
                "se": 0.017013972318951787,
                "lower": -8.25703232288158e-05,
                "upper": 0.06734607358282602
              },
              "90": {
                "estimate": 0.024520938573547035,
                "se": 0.027219505344349054,
                "lower": -0.02941632836083765,
                "upper": 0.07845820550793173
              },
              "120": {
                "estimate": 0.0330752850596816,
                "se": 0.036749959556114625,
                "lower": -0.039747213120562216,
                "upper": 0.10589778323992542
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.13872499013733594,
              -0.24492512462275165,
              1.9590674186018036,
              -3.9488453228993885
            ],
            "exposure_covariance": [
              [
                0.004345592688478709,
                -0.007296893736511937,
                0.05144804988632609,
                -0.10005059095412407
              ],
              [
                -0.007296893736511937,
                0.014634064977060443,
                -0.10797538350518854,
                0.21172366433077397
              ],
              [
                0.05144804988632609,
                -0.10797538350518854,
                0.854709273592301,
                -1.6983421951615685
              ],
              [
                -0.10005059095412408,
                0.211723664330774,
                -1.6983421951615685,
                3.3847651044449147
              ]
            ],
            "exercise_joint_test": {
              "F": 1.5928317108067231,
              "df1": 4,
              "df2": 111,
              "p": 0.18120657718743072
            },
            "contrasts": {
              "0": {
                "estimate": 0.007630418731306127,
                "se": 0.02924480086249909,
                "lower": -0.05032010647509746,
                "upper": 0.06558094393770972
              },
              "30": {
                "estimate": 0.028372842700485457,
                "se": 0.020826125246679643,
                "lower": -0.012895514767013241,
                "upper": 0.06964120016798415
              },
              "90": {
                "estimate": 0.03889283113335901,
                "se": 0.02215346332649792,
                "lower": -0.00500573534850722,
                "upper": 0.08279139761522523
              },
              "120": {
                "estimate": 0.04982132960172203,
                "se": 0.032046525187749544,
                "lower": -0.013680999390085963,
                "upper": 0.11332365859353002
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [
          "y0_chn_0_X_schloc_3c_2",
          "y0_chn_1_X_schloc_3c_2",
          "y0_mat_0_X_schloc_3c_2",
          "y0_mat_1_X_schloc_3c_2",
          "y0_eng_0_X_schloc_3c_2",
          "y0_eng_1_X_schloc_3c_2",
          "y0_chn_0_X_schloc_3c_3",
          "y0_chn_1_X_schloc_3c_3",
          "y0_mat_0_X_schloc_3c_3",
          "y0_mat_1_X_schloc_3c_3",
          "y0_eng_0_X_schloc_3c_3",
          "y0_eng_1_X_schloc_3c_3"
        ],
        "control_slopes": "Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared."
      }
    }
  },
  "subject_comparison": {
    "n": 8247,
    "classes": 221,
    "clusters": 112,
    "rank": 34,
    "coefficient_names": [
      "ex0",
      "ex1",
      "ex2",
      "ex3",
      "age",
      "fs",
      "minority",
      "agrhk",
      "migrant",
      "livinsch",
      "nsibling",
      "medul_2.0",
      "medul_3.0",
      "medul_4.0",
      "fedul_2.0",
      "fedul_3.0",
      "fedul_4.0",
      "steco_3c_2.0",
      "steco_3c_3.0",
      "diffmat_2.0",
      "diffmat_3.0",
      "diffmat_4.0",
      "diffchn_2.0",
      "diffchn_3.0",
      "diffchn_4.0",
      "diffeng_2.0",
      "diffeng_3.0",
      "diffeng_4.0",
      "y0_chn_0",
      "y0_chn_1",
      "y0_mat_0",
      "y0_mat_1",
      "y0_eng_0",
      "y0_eng_1"
    ],
    "cr1_correction": 1.0410771131491852,
    "subject_order": [
      "chn",
      "mat",
      "eng"
    ],
    "exposure_coefficients": [
      [
        0.009737480963497124,
        0.06272415964275838,
        -0.5405612928106153,
        1.0806827121562255
      ],
      [
        -0.0303328465604496,
        0.08961389527032665,
        -0.6508287217831595,
        1.2493741495999238
      ],
      [
        0.030107539767145246,
        -0.038299296326349555,
        0.17177323060748687,
        -0.3161854737092336
      ]
    ],
    "cross_subject_exposure_covariance": [
      [
        0.001160415335267109,
        -0.00185710280267299,
        0.013869741088840488,
        -0.027263897650267113,
        0.00012766766084022302,
        -0.0003105326804779168,
        0.0025245385632562,
        -0.005070654665714504,
        0.00021358564881720642,
        -0.00034196545672337425,
        0.0021321951846015276,
        -0.004026307921382261
      ],
      [
        -0.00185710280267299,
        0.0039001277972877,
        -0.03096578779710877,
        0.06148583442169049,
        -0.0003665782217099346,
        0.0009236813358593846,
        -0.007519269624403153,
        0.015168704170818597,
        -0.0004434544147006276,
        0.0009911355434142981,
        -0.00787659730460687,
        0.015634990251849064
      ],
      [
        0.013869741088840488,
        -0.03096578779710877,
        0.27310916441991245,
        -0.5532600134423734,
        0.0037508483163717597,
        -0.009213924688688747,
        0.08168910192490522,
        -0.16735025909635587,
        0.004407304080590678,
        -0.009810997633889533,
        0.08612784650434295,
        -0.17475732507370517
      ],
      [
        -0.027263897650267113,
        0.06148583442169049,
        -0.5532600134423734,
        1.1254295610958134,
        -0.007696651215610852,
        0.018955438964543738,
        -0.17030437730358539,
        0.3497890661147215,
        -0.009057116708349858,
        0.020082228580637837,
        -0.17873469870283648,
        0.3638758301248617
      ],
      [
        0.00012766766084022302,
        -0.0003665782217099346,
        0.0037508483163717597,
        -0.007696651215610852,
        0.0015384821573168333,
        -0.0025120066447629954,
        0.018418873410743337,
        -0.03626760649920617,
        0.0005757816862800619,
        -0.0010074397406545736,
        0.008032382010213515,
        -0.01608646013732539
      ],
      [
        -0.0003105326804779168,
        0.0009236813358593846,
        -0.009213924688688747,
        0.018955438964543738,
        -0.0025120066447629954,
        0.0050642810504368755,
        -0.03923116021662326,
        0.07787393933789526,
        -0.0012436784433776495,
        0.0023780981945403902,
        -0.018648482456885197,
        0.037211508631297505
      ],
      [
        0.0025245385632562,
        -0.007519269624403153,
        0.08168910192490522,
        -0.17030437730358539,
        0.018418873410743337,
        -0.03923116021662326,
        0.3311407100153532,
        -0.6677081667561982,
        0.00995789754550486,
        -0.019331002832966578,
        0.15984151197454693,
        -0.3218664830090448
      ],
      [
        -0.005070654665714504,
        0.015168704170818597,
        -0.16735025909635587,
        0.3497890661147215,
        -0.03626760649920617,
        0.07787393933789526,
        -0.6677081667561982,
        1.3509622370584276,
        -0.01989300968027606,
        0.03871074087970345,
        -0.3234258948986415,
        0.6527283498671663
      ],
      [
        0.00021358564881720642,
        -0.0004434544147006276,
        0.004407304080590678,
        -0.009057116708349858,
        0.0005757816862800619,
        -0.0012436784433776495,
        0.00995789754550486,
        -0.01989300968027606,
        0.0011040769438337569,
        -0.0017641484983614304,
        0.012546507905094532,
        -0.02451162750768614
      ],
      [
        -0.00034196545672337425,
        0.0009911355434142981,
        -0.009810997633889533,
        0.020082228580637837,
        -0.0010074397406545736,
        0.0023780981945403902,
        -0.019331002832966578,
        0.03871074087970345,
        -0.0017641484983614304,
        0.003718068532866275,
        -0.0288562140886847,
        0.057274764062198835
      ],
      [
        0.0021321951846015276,
        -0.00787659730460687,
        0.08612784650434295,
        -0.17873469870283648,
        0.008032382010213515,
        -0.018648482456885197,
        0.15984151197454693,
        -0.3234258948986415,
        0.012546507905094532,
        -0.0288562140886847,
        0.24728095898126218,
        -0.4995792429332415
      ],
      [
        -0.004026307921382261,
        0.015634990251849064,
        -0.17475732507370517,
        0.3638758301248617,
        -0.01608646013732539,
        0.037211508631297505,
        -0.3218664830090448,
        0.6527283498671663,
        -0.02451162750768614,
        0.057274764062198835,
        -0.4995792429332415,
        1.0129210338813806
      ]
    ],
    "all_subjects_equal_test": {
      "F": 0.9835036475797477,
      "df1": 8,
      "df2": 111,
      "p": 0.4528001325178427
    },
    "pairwise": {
      "chn_minus_mat": {
        "direction": "chn minus mat",
        "exposure_coefficient_difference": [
          0.04007032752394672,
          -0.026889735627568273,
          0.11026742897254427,
          -0.1686914374436983
        ],
        "exposure_difference_covariance": [
          [
            0.002443562170903496,
            -0.003691998545248134,
            0.026013227619955868,
            -0.05076419826814793
          ],
          [
            -0.003691998545248134,
            0.007117046176005806,
            -0.05346375370064013,
            0.1052356306242234
          ],
          [
            0.026013227619955864,
            -0.05346375370064013,
            0.44087167058545523,
            -0.8833135437986304
          ],
          [
            -0.05076419826814793,
            0.1052356306242234,
            -0.8833135437986304,
            1.7768136659247977
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 0.4565492379637078,
          "df1": 4,
          "df2": 111,
          "p": 0.767436314042609,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.018887703985987284,
            "se": 0.02295498748713369,
            "lower": -0.06437454409956171,
            "upper": 0.026599136127587145
          },
          "30": {
            "estimate": 0.007989915324109982,
            "se": 0.014917598428410556,
            "lower": -0.02157030181702116,
            "upper": 0.03755013246524112
          },
          "90": {
            "estimate": -0.0013031359284388158,
            "se": 0.017189740067146207,
            "lower": -0.035365753408254215,
            "upper": 0.03275948155137658
          },
          "120": {
            "estimate": 0.00074038258096807,
            "se": 0.024480128640148806,
            "lower": -0.047768626541268,
            "upper": 0.04924939170320414
          }
        }
      },
      "chn_minus_eng": {
        "direction": "chn minus eng",
        "exposure_coefficient_difference": [
          -0.020370058803648124,
          0.10102345596910793,
          -0.7123345234181021,
          1.396868185865459
        ],
        "exposure_difference_covariance": [
          [
            0.001837320981466453,
            -0.0028358314296104184,
            0.019876749728742815,
            -0.038692100528221134
          ],
          [
            -0.0028358314296104184,
            0.005635925243325379,
            -0.042134406947297066,
            0.08304337965140243
          ],
          [
            0.019876749728742815,
            -0.042134406947297066,
            0.3481344303924887,
            -0.6993472325990733
          ],
          [
            -0.038692100528221134,
            0.08304337965140243,
            -0.6993472325990733,
            1.4105989347274706
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 1.2419787059297553,
          "df1": 4,
          "df2": 111,
          "p": 0.29735569243704457,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.0446968723895569,
            "se": 0.02099646159207487,
            "lower": -0.08630276269661241,
            "upper": -0.0030909820825013937
          },
          "30": {
            "estimate": -0.016184170076913626,
            "se": 0.01354693012993362,
            "lower": -0.04302831648280645,
            "upper": 0.0106599763289792
          },
          "90": {
            "estimate": -0.010384149581623925,
            "se": 0.01528657944045899,
            "lower": -0.040675527230222094,
            "upper": 0.019907228066974248
          },
          "120": {
            "estimate": -0.014179421648187585,
            "se": 0.02125266200435773,
            "lower": -0.05629299017537169,
            "upper": 0.02793414687899652
          }
        }
      },
      "mat_minus_eng": {
        "direction": "mat minus eng",
        "exposure_coefficient_difference": [
          -0.060440386327594846,
          0.1279131915966762,
          -0.8226019523906464,
          1.5655596233091573
        ],
        "exposure_difference_covariance": [
          [
            0.0014909957285904663,
            -0.0020250369590922024,
            0.012975101760119494,
            -0.02479976418929086
          ],
          [
            -0.0020250369590922024,
            0.00402615319422237,
            -0.030107889015456187,
            0.05922645388909314
          ],
          [
            0.012975101760119494,
            -0.030107889015456187,
            0.25873864504752153,
            -0.5219950317817534
          ],
          [
            -0.02479976418929086,
            0.05922645388909314,
            -0.5219950317817534,
            1.0584265712054755
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 1.27161457012832,
          "df1": 4,
          "df2": 111,
          "p": 0.28547623909599257,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.025809168403569588,
            "se": 0.019932367511155177,
            "lower": -0.06530648525347446,
            "upper": 0.013688148446335285
          },
          "30": {
            "estimate": -0.0241740854010236,
            "se": 0.0123662419406672,
            "lower": -0.04867861934059513,
            "upper": 0.000330448538547929
          },
          "90": {
            "estimate": -0.009081013653185116,
            "se": 0.014543772086715161,
            "lower": -0.037900468942693735,
            "upper": 0.019738441636323507
          },
          "120": {
            "estimate": -0.014919804229155731,
            "se": 0.02045663288497369,
            "lower": -0.055455987915704816,
            "upper": 0.025616379457393354
          }
        }
      }
    },
    "cross_equation_convention": "Equation-level CR1 q=G/(G-1)*(N-1)/(N-C-p) multiplies every cross-subject covariance block; denominator df=G-1. This exactly agrees with regression on outcome differences."
  },
  "multiplicity": {
    "heterogeneity": "Holm adjustment across sex and school-location omnibus interaction tests (2 tests).",
    "subject_group_models": "A separate secondary family of six interaction tests: three subjects times two grouping dimensions; Holm adjustment across all six.",
    "subject_pairs": "Holm adjustment across Chinese-minus-mathematics, Chinese-minus-English and mathematics-minus-English four-coefficient tests (3 tests).",
    "not_adjusted": "Individual group contrasts and within-group joint tests are descriptive and have no familywise adjustment."
  },
  "field_guide": {
    "groups.contrasts": "Estimated group-specific conditional achievement difference at the named exercise minutes versus 60 minutes; se/lower/upper are pooled-model school-clustered uncertainty.",
    "groups.exercise_joint_test": "Joint F test that all four group-specific exercise coefficients are zero.",
    "interaction_joint_test": "Joint F test that all four exercise coefficients agree across groups; df1=4*(number of groups-1).",
    "groups.schools": "Schools represented by that group, for coverage; inference uses the pooled model total clusters.",
    "all_subjects_equal_test": "Eight-restriction joint test that the four exercise coefficients are identical across all three outcomes.",
    "cross_subject_exposure_covariance": "12 by 12 correlated-outcome covariance in subject_order with four basis coefficients per subject.",
    "pairwise.contrast_difference": "Difference between subject-specific exercise contrasts, in the stated subtraction direction; not a level difference in scores."
  }
}


==> anc/output/panel/heterogeneity_group_score_slopes_validation.json <==
{
  "result_source": "output\\panel\\heterogeneity_group_score_slopes.json",
  "n": 8247,
  "heterogeneity_models": {
    "sex": {
      "max_abs_coefficient_difference": 7.904787935331115e-14,
      "max_abs_covariance_difference": 7.165157356325835e-12,
      "pass": true,
      "interaction_F_difference": 6.816769371198461e-14,
      "n": 8247,
      "method": "statsmodels OLS QR with a complete set of explicit baseline-class indicators and cov_cluster CR1."
    },
    "school_location": {
      "max_abs_coefficient_difference": 1.4566126083082054e-13,
      "max_abs_covariance_difference": 1.407740590764206e-11,
      "pass": true,
      "interaction_F_difference": 1.0559997321024639e-11,
      "n": 8247,
      "method": "statsmodels OLS QR with a complete set of explicit baseline-class indicators and cov_cluster CR1."
    }
  },
  "subject_difference_regressions": {
    "chn_minus_mat": {
      "max_abs_coefficient_difference": 8.404388296412435e-14,
      "max_abs_covariance_difference": 1.999955756559757e-12,
      "pass": true,
      "four_coefficient_F_difference": 2.1238566461079245e-13,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    },
    "chn_minus_eng": {
      "max_abs_coefficient_difference": 8.881784197001252e-15,
      "max_abs_covariance_difference": 3.469446951953614e-12,
      "pass": true,
      "four_coefficient_F_difference": 3.1241675912951905e-13,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    },
    "mat_minus_eng": {
      "max_abs_coefficient_difference": 9.281464485866309e-14,
      "max_abs_covariance_difference": 2.780442542871242e-12,
      "pass": true,
      "four_coefficient_F_difference": 1.4923617897011354e-12,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    }
  },
  "subject_group_mean_consistency": {
    "sex": {
      "max_abs_mean_coefficient_difference": 2.6645352591003757e-15,
      "max_abs_mean_contrast_difference": 2.1163626406917047e-16,
      "pass": true,
      "note": "Point estimates average; subject standard errors or covariance matrices must not be averaged without cross-subject covariance."
    },
    "school_location": {
      "max_abs_mean_coefficient_difference": 1.4210854715202004e-14,
      "max_abs_mean_contrast_difference": 7.216449660063518e-16,
      "pass": true,
      "note": "Point estimates average; subject standard errors or covariance matrices must not be averaged without cross-subject covariance."
    }
  },
  "selected_subject_group_explicit_models": {
    "chn_sex": {
      "max_abs_coefficient_difference": 4.574118861455645e-14,
      "max_abs_covariance_difference": 5.39257527520931e-12,
      "pass": true
    },
    "chn_school_location": {
      "max_abs_coefficient_difference": 3.7614356074300304e-13,
      "max_abs_covariance_difference": 1.8812951196878203e-11,
      "pass": true
    }
  },
  "all_subjects_joint_stacked_difference_model": {
    "max_abs_coefficient_difference": 8.429368314466501e-14,
    "max_abs_covariance_difference": 3.3302249846656196e-12,
    "eight_restriction_F_difference": 5.063727215315339e-13,
    "pass": true,
    "method": "statsmodels block-diagonal explicit-class-dummy stacked OLS for Chinese-minus-math and Chinese-minus-English outcomes; original school clusters shared across equations.",
    "cr1_conversion_factor": 0.9999393682168193
  },
  "all_pass": true,
  "independence": "Raw microdata and normalization reconstructed independently; spline terms independently computed; explicit class-dummy QR estimates and statsmodels cluster covariance compared with within estimates and correlated-outcome covariance.",
  "inference_note": "The F statistics are compared using the same restriction covariance. Reported production p values use school denominator df=111, not statsmodels default residual df.",
  "software": {
    "numpy": "2.3.5",
    "pandas": "3.0.1",
    "statsmodels": "0.15.0"
  }
}


==> anc/output/panel/heterogeneity_results.json <==
{
  "version": "2026-10-12 pooled heterogeneity supplement",
  "main_model_alignment": {
    "same_main_sample_n": true,
    "knots_equal_to_current_main": true,
    "adjustment_equal_to_current_main": true,
    "coefficient_comparison_applicable": true,
    "max_abs_main_coefficient_difference": 0.0,
    "max_abs_main_exposure_covariance_difference": 1.491862189340054e-16,
    "pass": true
  },
  "specification": {
    "n": 8247,
    "knots_hours": [
      0.23809523809523808,
      0.7142857142857143,
      1.2857142857142858,
      3.040952380952374
    ],
    "baseline_score_adjustment": "spline",
    "baseline_score_slopes_vary_by_group": false,
    "knot_reference": {
      "cohort": "Baseline-eligible grade-7 students before follow-up outcome restriction",
      "n": 8886,
      "positive_n": 6348,
      "quantiles": [
        0.05,
        0.35,
        0.65,
        0.95
      ]
    },
    "baseline_score_knots": {
      "chn": [
        -1.1439335346221924,
        0.1993263214826584,
        1.1122395038604738
      ],
      "mat": [
        -1.289289927482605,
        0.2423141449689865,
        1.0840303421020514
      ],
      "eng": [
        -1.2870539903640748,
        0.3197471499443054,
        1.006317138671875
      ]
    },
    "baseline_score_knots_reference": "Unweighted analytic sample, separately for each baseline subject; quantiles 0.10, 0.50, 0.90.",
    "baseline_cognition_added": false,
    "fixed_effects": "Baseline classroom",
    "cluster": "Baseline school",
    "contrast_reference_minutes": 60,
    "contrasts_minutes": [
      0,
      30,
      90,
      120
    ],
    "intervals": "Pointwise 95%; t_(G-1); no simultaneous subgroup-band claim.",
    "heterogeneity_outcome_units": "Mean subject-z units",
    "subject_difference_units": "Difference in subject-z units",
    "sample_policy": "The same original main sample of 8247 students is retained; this is not a separate-regression design.",
    "location_definition_source": "Original baseline principal-data schloc_3c value labels; checked independently by the linkage audit."
  },
  "heterogeneity": {
    "sex": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "rank": 38,
      "coefficient_names": [
        "ex0",
        "ex1",
        "ex2",
        "ex3",
        "age",
        "fs",
        "minority",
        "agrhk",
        "migrant",
        "livinsch",
        "nsibling",
        "medul_2.0",
        "medul_3.0",
        "medul_4.0",
        "fedul_2.0",
        "fedul_3.0",
        "fedul_4.0",
        "steco_3c_2.0",
        "steco_3c_3.0",
        "diffmat_2.0",
        "diffmat_3.0",
        "diffmat_4.0",
        "diffchn_2.0",
        "diffchn_3.0",
        "diffchn_4.0",
        "diffeng_2.0",
        "diffeng_3.0",
        "diffeng_4.0",
        "y0_chn_0",
        "y0_chn_1",
        "y0_mat_0",
        "y0_mat_1",
        "y0_eng_0",
        "y0_eng_1",
        "ex0_X_fs_1",
        "ex1_X_fs_1",
        "ex2_X_fs_1",
        "ex3_X_fs_1"
      ],
      "absorbed_columns": [],
      "cr1_correction": 1.0415984336865658,
      "variable": "fs",
      "outcome": "y1",
      "reference_group_code": 0,
      "coefficients": {
        "ex0": -0.019331040569992703,
        "ex1": 0.0792396803037057,
        "ex2": -0.63975381974515,
        "ex3": 1.2763000181154924,
        "age": -0.03287124075606508,
        "fs": 0.0955842616616141,
        "minority": -0.05805134229763865,
        "agrhk": 0.005154898935070714,
        "migrant": -0.000610190227545669,
        "livinsch": -0.024840379335899637,
        "nsibling": 0.016684258660584674,
        "medul_2.0": -0.012239407754220437,
        "medul_3.0": -0.01855469499107721,
        "medul_4.0": -0.015214699665958282,
        "fedul_2.0": -0.0008994763167026633,
        "fedul_3.0": 0.0036419245225185618,
        "fedul_4.0": 0.04220638894021472,
        "steco_3c_2.0": -0.019012194841650874,
        "steco_3c_3.0": -0.06818210230455506,
        "diffmat_2.0": 0.03408414528598767,
        "diffmat_3.0": 0.08272533688673807,
        "diffmat_4.0": 0.11313016578086114,
        "diffchn_2.0": 0.025241146932153107,
        "diffchn_3.0": 0.025686442834749204,
        "diffchn_4.0": 0.02586389562218266,
        "diffeng_2.0": -0.018024725652988786,
        "diffeng_3.0": -0.001497675069886279,
        "diffeng_4.0": 0.002874695855549221,
        "y0_chn_0": 0.2302982307489067,
        "y0_chn_1": -0.018927559603206363,
        "y0_mat_0": 0.22726208762569966,
        "y0_mat_1": 0.037266962665320404,
        "y0_eng_0": 0.3041052361371834,
        "y0_eng_1": 0.07591817516127175,
        "ex0_X_fs_1": 0.04469059035622749,
        "ex1_X_fs_1": -0.08457971088480762,
        "ex2_X_fs_1": 0.6705090887342521,
        "ex3_X_fs_1": -1.3994873403915224
      },
      "covariance": [
        [
          0.0015020286081122655,
          -0.002504353681572101,
          0.018143465666462924,
          -0.035477591467721,
          -8.870742615397074e-05,
          9.655242219356177e-05,
          5.62360411772064e-05,
          3.911104145308068e-05,
          1.0469647396077689e-05,
          -2.2314870597561348e-05,
          2.607025553293962e-05,
          -4.336882664315591e-05,
          9.802942257029299e-05,
          8.981115451795149e-05,
          -3.032274390332595e-05,
          -0.00013217211048357239,
          -9.420538402988475e-05,
          4.027220189341896e-05,
          0.00013929916313989196,
          -0.00015094454598030862,
          -0.00019820054444996633,
          -0.00022578557077157225,
          -0.0001875203582103452,
          -0.00018362001294823163,
          -0.00017113844420376447,
          7.344839327489731e-05,
          0.00013371767639209646,
          0.00011052331907049875,
          -1.3023877747722812e-06,
          2.423901018050732e-05,
          4.575014690988613e-06,
          8.341733149004245e-05,
          -4.7386823831988254e-05,
          -1.6661326694289708e-06,
          -0.00130049302685992,
          0.002179839516197813,
          -0.015435102442175112,
          0.030115630935000633
        ],
        [
          -0.002504353681572101,
          0.005234151068558133,
          -0.03990262460343226,
          0.078774153710579,
          0.0001109494568419891,
          0.00019357607202913563,
          -0.00013941430171822238,
          -7.107823921803465e-05,
          1.6743790523233312e-05,
          5.7332504258281635e-05,
          -1.7827965782324096e-05,
          0.00014118692306464375,
          -0.00010286308020038737,
          -7.183785990019209e-05,
          7.012910744780935e-05,
          0.00022987108477521515,
          0.00013168942329393218,
          -3.4518336220132204e-05,
          -0.0001936119712457305,
          0.00029945359765301267,
          0.0003560670360229486,
          0.0004716632689983039,
          0.00016952165124385312,
          0.00013145687658846974,
          0.00010167943679960864,
          -0.00012111854706171783,
          -0.00023408896234870758,
          -0.0001963977313010221,
          -4.097627141685965e-05,
          1.524588586610857e-05,
          -1.6495000505063148e-05,
          -0.00013648910170046944,
          0.00014463750810517922,
          -5.113584013833259e-05,
          0.0020099078708407502,
          -0.004342986771342872,
          0.03195635141296097,
          -0.06273493334510874
        ],
        [
          0.018143465666462924,
          -0.03990262460343226,
          0.3326169129800467,
          -0.6679061823788424,
          -0.001030995568334647,
          -0.0012133277165323295,
          0.0007264102688454869,
          0.0005138601274422613,
          -5.789548664297451e-05,
          -0.0007869726115570626,
          7.868627956240999e-05,
          -0.0014434428300154263,
          0.000296501060913703,
          -0.00035797216147129317,
          -0.00027884833061403024,
          -0.001402958114709002,
          -0.0005605616040827977,
          0.0006353753036943291,
          0.000920360369304621,
          -0.002819642132290663,
          -0.003029153499485336,
          -0.004203120756338087,
          -0.0009414777922504106,
          -0.000829723767347509,
          -0.0006433561890165022,
          0.00035441358513924265,
          0.001030979929941741,
          0.0009487455373708346,
          0.0001571608851464382,
          -8.892818724598288e-05,
          0.0002159441328989479,
          0.001066698471500193,
          -0.0014107818715910867,
          0.0008418810034402381,
          -0.014060734426681137,
          0.032703406506236724,
          -0.26990430183686936,
          0.5413347224019514
        ],
        [
          -0.035477591467721,
          0.078774153710579,
          -0.6679061823788424,
          1.3458636708030556,
          0.0020919593269492884,
          0.0023447893177239065,
          -0.0012101294561258202,
          -0.001067660235700396,
          8.410804012880475e-05,
          0.0015389201361643823,
          -0.00011547178896958947,
          0.002987732882750106,
          -0.0003148266686329107,
          0.0011655468597616524,
          0.00048692303051553335,
          0.002641515047782322,
          0.0009230564811140301,
          -0.001383971125404795,
          -0.001504774768413931,
          0.005695106874997115,
          0.006016312226456507,
          0.00844697097621608,
          0.0017765391272160447,
          0.001610315836973874,
          0.0012418767882352074,
          -0.0004496706416694515,
          -0.0016819453060771847,
          -0.0015559771170500498,
          -0.00023376623192673134,
          0.00018259188456958312,
          -0.0004063210862532514,
          -0.0020948105221928167,
          0.0030116672120472686,
          -0.001962175328509409,
          0.02729046722015827,
          -0.06446449912554027,
          0.5442844328367398,
          -1.0967309119859052
        ],
        [
          -8.870742615397074e-05,
          0.0001109494568419891,
          -0.001030995568334647,
          0.0020919593269492884,
          0.00010076172489424335,
          -3.828202373198945e-05,
          4.207939179955316e-05,
          1.9281556182162287e-05,
          -3.022939452753765e-05,
          1.2871617142376678e-05,
          9.926924852003159e-06,
          1.7661542620628086e-05,
          1.6054052473888267e-05,
          3.03502771725692e-08,
          -2.574584248264719e-05,
          -1.4053178000942584e-05,
          -3.5404191159695105e-06,
          -3.629630238927259e-05,
          -2.1767182265609693e-06,
          4.059646937879369e-05,
          5.295229482724543e-05,
          4.0895559546103456e-05,
          6.544637137761383e-05,
          8.558748865619941e-05,
          9.568533566944347e-05,
          -2.5585477887384324e-05,
          -1.781893868367678e-05,
          -3.560908564630384e-05,
          -8.033696878246645e-06,
          -6.382317689412195e-06,
          1.0105280153579946e-05,
          -4.136167408556546e-06,
          1.7123140108117726e-05,
          9.101452242465598e-06,
          4.573145447189664e-05,
          -1.9164629444572095e-05,
          0.0003532713706762126,
          -0.0008031196662894456
        ],
        [
          9.655242219356177e-05,
          0.00019357607202913563,
          -0.0012133277165323295,
          0.0023447893177239065,
          -3.828202373198945e-05,
          0.00040767946160694357,
          -4.516710730909882e-05,
          1.6992141292521773e-05,
          5.1440512064046956e-05,
          -0.00012217433695029006,
          7.087037611478729e-06,
          2.0832913106622733e-05,
          4.0833044803556244e-05,
          5.363943353608963e-05,
          2.6789329046884965e-05,
          1.4462144272208251e-05,
          5.606118888683134e-05,
          4.162587180861543e-05,
          6.527898903936985e-06,
          -2.130973639736659e-05,
          -2.7740554344602362e-05,
          5.145321448936837e-06,
          -8.199239893785593e-06,
          -4.967532890946565e-05,
          -6.588017642474492e-05,
          -6.135215581309136e-05,
          -7.94783324864984e-05,
          -5.505786629403248e-05,
          -1.795566743469461e-05,
          2.8072773967539904e-05,
          -1.1340431892962891e-05,
          2.9948087232899386e-05,
          -4.971170516980815e-05,
          9.297256096947318e-06,
          -0.00020671911540739898,
          -0.00017119060538092268,
          0.0003095493476555235,
          -0.00033728723681339796
        ],
        [
          5.62360411772064e-05,
          -0.00013941430171822238,
          0.0007264102688454869,
          -0.0012101294561258202,
          4.207939179955316e-05,
          -4.516710730909882e-05,
          0.000612959746909629,
          -2.3925607126974812e-05,
          -1.0046733851070875e-05,
          -2.294676725872023e-05,
          2.9006879347485805e-05,
          -2.1513731499669135e-05,
          2.4430849524318697e-05,
          5.38405910228512e-07,
          9.806684404882191e-06,
          6.072987628493751e-06,
          1.4622844448327643e-05,
          6.018214514186784e-06,
          3.08871193909499e-05,
          2.2102225458995197e-06,
          5.129092739657883e-05,
          -4.127944280923173e-05,
          6.546561077052813e-05,
          6.683347659895564e-05,
          8.614504723725437e-05,
          8.896179967015281e-05,
          6.105368599636888e-05,
          0.00010995192995154473,
          2.90237998755063e-05,
          1.4953289777282e-05,
          -3.1742931446112604e-05,
          7.28650027323173e-05,
          8.430820808570744e-05,
          -7.528534894823757e-05,
          -0.00016361836510119004,
          0.0003227367624573708,
          -0.0023448833717548473,
          0.004387249565268359
        ],
        [
          3.911104145308068e-05,
          -7.107823921803465e-05,
          0.0005138601274422613,
          -0.001067660235700396,
          1.9281556182162287e-05,
          1.6992141292521773e-05,
          -2.3925607126974812e-05,
          0.0002340022297027159,
          -5.612652463523739e-05,
          -3.843357056051858e-05,
          -1.825835177490879e-05,
          1.231062666428306e-05,
          1.0366878727792301e-05,
          -1.1141830326388027e-05,
          -5.397473782003637e-05,
          -2.535495058930939e-05,
          -2.5476575184253662e-05,
          -2.015571781445011e-05,
          -5.2687831759863776e-05,
          1.7109508175090592e-05,
          1.177871210705016e-05,
          -8.999889317323057e-06,
          2.8871043461401106e-05,
          6.343499195059191e-05,
          7.805185653711767e-05,
          -7.823762346398476e-05,
          -9.05765001504606e-05,
          -9.913642161514635e-05,
          3.661649195933358e-06,
          -1.6932004370536796e-05,
          1.1453357741666579e-05,
          -2.831213681789355e-05,
          -4.037751599467099e-05,
          3.4211468842417426e-05,
          4.05760845790753e-06,
          -2.2948224603609757e-05,
          8.254604260550749e-05,
          -5.772118955749123e-05
        ],
        [
          1.0469647396077689e-05,
          1.6743790523233312e-05,
          -5.789548664297451e-05,
          8.410804012880475e-05,
          -3.022939452753765e-05,
          5.1440512064046956e-05,
          -1.0046733851070875e-05,
          -5.612652463523739e-05,
          0.00024954280391993025,
          3.926512989480575e-05,
          -8.999436270971787e-06,
          2.8786387710680938e-05,
          3.7626899050735716e-05,
          6.541569644711482e-05,
          3.919429864534583e-05,
          2.4945309710313865e-05,
          4.0599929376015906e-05,
          1.29956842904498e-06,
          -2.488554997878769e-06,
          2.468906802548271e-05,
          2.1714400255670038e-05,
          3.30950357069052e-05,
          -6.793150369543591e-06,
          -8.9738636524293e-06,
          -3.326708480144487e-05,
          2.1160558476083335e-05,
          -4.117704760368197e-05,
          2.274042370776478e-05,
          -1.6792808179108523e-05,
          2.95825155857056e-05,
          4.7492756468223086e-07,
          1.3141254161425215e-05,
          3.036105924257218e-05,
          -2.9728555665124916e-05,
          -6.423754896078124e-05,
          4.7402535046772856e-05,
          -0.0006124290196634057,
          0.0014013779771911087
        ],
        [
          -2.2314870597561348e-05,
          5.7332504258281635e-05,
          -0.0007869726115570626,
          0.0015389201361643823,
          1.2871617142376678e-05,
          -0.00012217433695029006,
          -2.294676725872023e-05,
          -3.843357056051858e-05,
          3.926512989480575e-05,
          0.0005006409091596187,
          -3.0805567102791465e-05,
          3.620354638182701e-05,
          -7.673156864173807e-05,
          -3.257013454537771e-05,
          -3.295449865897716e-05,
          -2.5086215684789655e-07,
          -6.886534825943988e-05,
          2.0396954875221196e-05,
          -2.338182172742949e-05,
          0.0001017547222134274,
          8.123151397441562e-05,
          0.00012836627278694788,
          2.5257731196176448e-05,
          -6.659726233830622e-06,
          1.993578226897108e-06,
          -1.9440454367467604e-05,
          -4.897173203501521e-05,
          -7.323324915659811e-05,
          3.106292387385315e-05,
          -3.3422577022930643e-05,
          -7.756650441966764e-05,
          2.159760324580725e-05,
          -3.015912246983294e-05,
          3.460857902788801e-05,
          2.8882931522523315e-05,
          1.2817393910667634e-05,
          0.0006528673716769944,
          -0.0014043355168156173
        ],
        [
          2.607025553293962e-05,
          -1.7827965782324096e-05,
          7.868627956240999e-05,
          -0.00011547178896958947,
          9.926924852003159e-06,
          7.087037611478729e-06,
          2.9006879347485805e-05,
          -1.825835177490879e-05,
          -8.999436270971787e-06,
          -3.0805567102791465e-05,
          6.504748634731901e-05,
          6.71512283394198e-06,
          2.023333606120421e-05,
          2.8145596132994682e-05,
          2.575213860675914e-05,
          1.565989607898179e-05,
          3.694412877008298e-05,
          1.6358184586178714e-05,
          2.739342538164408e-05,
          -3.250831368223481e-05,
          -1.6028220542838874e-05,
          -2.3453651002018373e-05,
          3.513681827471045e-05,
          2.550643893931904e-05,
          2.5294220717442443e-05,
          3.393980220821777e-05,
          5.044555978278421e-05,
          5.6262859070745765e-05,
          -8.649769435786835e-06,
          3.025071329359711e-06,
          1.3887843759658147e-05,
          -1.5620726136799557e-05,
          -1.58447847235874e-05,
          -4.008305990362444e-06,
          -9.911792811598954e-06,
          -7.592186835926992e-06,
          0.00012178870912880129,
          -0.00030921690659045794
        ],
        [
          -4.336882664315591e-05,
          0.00014118692306464375,
          -0.0014434428300154263,
          0.002987732882750106,
          1.7661542620628086e-05,
          2.0832913106622733e-05,
          -2.1513731499669135e-05,
          1.231062666428306e-05,
          2.8786387710680938e-05,
          3.620354638182701e-05,
          6.71512283394198e-06,
          0.00027606826674432474,
          0.00023068043051168309,
          0.0002446143789640882,
          -0.00010446253220262811,
          -8.603680940200038e-05,
          -8.990715494489493e-05,
          -1.5233137919590234e-05,
          -4.825248636729176e-06,
          9.197682413346644e-05,
          9.627952011170488e-05,
          0.00010536948307367236,
          1.7876682644756318e-05,
          1.861067608217447e-05,
          3.175162715427737e-05,
          5.277421712112639e-06,
          7.860396479594018e-06,
          -3.6376700720166575e-05,
          1.931793198948931e-05,
          -2.1344274891427205e-05,
          -1.1764514865741464e-05,
          2.529362965324096e-07,
          -3.915099122186739e-05,
          3.3449783608248464e-05,
          1.5071767227451989e-05,
          -0.00012109745475375125,
          0.0013820498633812755,
          -0.00288434323364408
        ],
        [
          9.802942257029299e-05,
          -0.00010286308020038737,
          0.000296501060913703,
          -0.0003148266686329107,
          1.6054052473888267e-05,
          4.0833044803556244e-05,
          2.4430849524318697e-05,
          1.0366878727792301e-05,
          3.7626899050735716e-05,
          -7.673156864173807e-05,
          2.023333606120421e-05,
          0.00023068043051168309,
          0.00044625872044599875,
          0.000416871077975495,
          -8.251614527772229e-05,
          -0.00018506400454575432,
          -0.00015857058298192534,
          -3.4457352996519465e-05,
          1.4265545701035398e-05,
          3.5318898441928225e-05,
          5.385465897525482e-05,
          2.1944531023552813e-05,
          -8.750479360316556e-05,
          -5.243956702468932e-05,
          -2.0259203310467762e-05,
          4.2222384400808144e-05,
          5.7156932561269085e-05,
          5.4028023635092315e-05,
          -2.6338229316552107e-05,
          3.232545902699626e-05,
          1.4148644003825708e-05,
          1.077215215284591e-05,
          1.1453540919447861e-06,
          1.8753667539947027e-05,
          -0.00012125481832434871,
          9.780017477595711e-05,
          -6.51025877130783e-05,
          -0.00022082486025282947
        ],
        [
          8.981115451795149e-05,
          -7.183785990019209e-05,
          -0.00035797216147129317,
          0.0011655468597616524,
          3.03502771725692e-08,
          5.363943353608963e-05,
          5.38405910228512e-07,
          -1.1141830326388027e-05,
          6.541569644711482e-05,
          -3.257013454537771e-05,
          2.8145596132994682e-05,
          0.0002446143789640882,
          0.000416871077975495,
          0.0006528173055338986,
          -7.411571353928485e-05,
          -0.0001669911182476851,
          -0.0002518535069637762,
          -1.517895945465933e-05,
          6.0048069246327034e-05,
          4.491489647221734e-05,
          5.0882835201394744e-05,
          5.3805281696204615e-05,
          -6.953100513224761e-05,
          -2.589961682639186e-05,
          -5.361887755199608e-05,
          7.816504615409276e-05,
          4.591165090718676e-05,
          6.669131786967645e-05,
          -1.2738217277053689e-05,
          2.9493547017635128e-05,
          -6.091872660702011e-06,
          7.095106673721069e-07,
          2.6756249644563606e-05,
          -3.162414214744858e-05,
          -9.013750437757671e-05,
          2.533525362552711e-05,
          0.0008592394960227475,
          -0.0022393961284080544
        ],
        [
          -3.032274390332595e-05,
          7.012910744780935e-05,
          -0.00027884833061403024,
          0.00048692303051553335,
          -2.574584248264719e-05,
          2.6789329046884965e-05,
          9.806684404882191e-06,
          -5.397473782003637e-05,
          3.919429864534583e-05,
          -3.295449865897716e-05,
          2.575213860675914e-05,
          -0.00010446253220262811,
          -8.251614527772229e-05,
          -7.411571353928485e-05,
          0.00028817154541962975,
          0.00022650248149500338,
          0.00025970083785451,
          8.936745001760296e-05,
          4.446364529111961e-05,
          9.147063392089442e-06,
          2.4053561714542537e-05,
          4.0741151400316026e-05,
          5.893301369537302e-05,
          -7.994437711038193e-06,
          -3.729225546649417e-05,
          1.762048320727506e-05,
          3.4087584855373686e-05,
          8.021430423185664e-05,
          -1.148338337506091e-05,
          3.0461681147435454e-05,
          2.6054681713488094e-05,
          -1.3491107520770458e-05,
          3.7182638472907984e-05,
          -9.227077436970563e-05,
          2.0733389092820774e-05,
          -9.866507001685923e-05,
          0.0005442714113964139,
          -0.0010305628537072395
        ],
        [
          -0.00013217211048357239,
          0.00022987108477521515,
          -0.001402958114709002,
          0.002641515047782322,
          -1.4053178000942584e-05,
          1.4462144272208251e-05,
          6.072987628493751e-06,
          -2.535495058930939e-05,
          2.4945309710313865e-05,
          -2.5086215684789655e-07,
          1.565989607898179e-05,
          -8.603680940200038e-05,
          -0.00018506400454575432,
          -0.0001669911182476851,
          0.00022650248149500338,
          0.000346731836212785,
          0.00030971033599735287,
          8.371129796247608e-05,
          2.1328486087584432e-05,
          1.45859151609286e-05,
          3.732816834480234e-05,
          5.2321880988790426e-05,
          0.00014118326010737666,
          3.4993602057862435e-05,
          1.7904215109593645e-06,
          2.30246726997881e-05,
          2.1097266679713324e-05,
          4.774047936015993e-05,
          1.0503234257627908e-05,
          1.8042106955810351e-06,
          1.2612280339423534e-05,
          -9.267606809892723e-06,
          4.843300542604212e-05,
          -9.810910088343501e-05,
          0.00016315782707861955,
          -0.0003158214743817912,
          0.0021196634599530244,
          -0.004061640669742861
        ],
        [
          -9.420538402988475e-05,
          0.00013168942329393218,
          -0.0005605616040827977,
          0.0009230564811140301,
          -3.5404191159695105e-06,
          5.606118888683134e-05,
          1.4622844448327643e-05,
          -2.5476575184253662e-05,
          4.0599929376015906e-05,
          -6.886534825943988e-05,
          3.694412877008298e-05,
          -8.990715494489493e-05,
          -0.00015857058298192534,
          -0.0002518535069637762,
          0.00025970083785451,
          0.00030971033599735287,
          0.0005746292474648691,
          8.235843875341221e-05,
          1.8385424719322877e-05,
          1.0086657542141891e-05,
          6.326579085833307e-05,
          4.282305890494752e-05,
          0.0001712912588068365,
          5.907416413702271e-05,
          6.389809026749604e-05,
          4.345449599780132e-05,
          3.930372406486854e-05,
          7.996585689933947e-05,
          -1.335780919156786e-05,
          4.851889969093025e-05,
          2.7792124328225403e-05,
          3.155551105312615e-07,
          -5.752396555351548e-06,
          -8.45067183021736e-05,
          0.00010822579958307617,
          -0.0002589389343348068,
          0.0014657100332853158,
          -0.002704254678252158
        ],
        [
          4.027220189341896e-05,
          -3.4518336220132204e-05,
          0.0006353753036943291,
          -0.001383971125404795,
          -3.629630238927259e-05,
          4.162587180861543e-05,
          6.018214514186784e-06,
          -2.015571781445011e-05,
          1.29956842904498e-06,
          2.0396954875221196e-05,
          1.6358184586178714e-05,
          -1.5233137919590234e-05,
          -3.4457352996519465e-05,
          -1.517895945465933e-05,
          8.936745001760296e-05,
          8.371129796247608e-05,
          8.235843875341221e-05,
          0.00021154667322041503,
          0.0001705113078097907,
          -3.3415503468184784e-05,
          -2.6840137679801825e-05,
          -2.2822772284314836e-05,
          -2.2393085953452642e-05,
          -7.404108338736267e-05,
          -9.521989699593818e-05,
          2.2217991372537415e-05,
          3.085763176301658e-05,
          4.896982606661501e-05,
          6.558570509112284e-06,
          1.4313393023399812e-05,
          -4.2381140866391386e-05,
          2.3557173202812927e-05,
          8.534434194857367e-06,
          -5.954278343477847e-05,
          -1.6390172735420325e-05,
          -3.3870627481611646e-05,
          -0.00012533133870122636,
          0.00027113515907720034
        ],
        [
          0.00013929916313989196,
          -0.0001936119712457305,
          0.000920360369304621,
          -0.001504774768413931,
          -2.1767182265609693e-06,
          6.527898903936985e-06,
          3.08871193909499e-05,
          -5.2687831759863776e-05,
          -2.488554997878769e-06,
          -2.338182172742949e-05,
          2.739342538164408e-05,
          -4.825248636729176e-06,
          1.4265545701035398e-05,
          6.0048069246327034e-05,
          4.446364529111961e-05,
          2.1328486087584432e-05,
          1.8385424719322877e-05,
          0.0001705113078097907,
          0.0006132808639062135,
          -7.960530904400358e-05,
          -3.6133904672129135e-05,
          -4.878890858485469e-05,
          -2.930077782943129e-05,
          -6.243899173402097e-05,
          -9.065233724104248e-05,
          0.00012319063722565906,
          0.00013503216133252258,
          0.00016716248596058186,
          3.8584655253678975e-06,
          3.880613254809545e-05,
          3.864337711759458e-06,
          4.0816593267954217e-05,
          4.1946867413481654e-05,
          -6.28522921132683e-05,
          -8.268870448974783e-05,
          0.00014558818124656763,
          -0.0006019489200789414,
          0.0006861522603106425
        ],
        [
          -0.00015094454598030862,
          0.00029945359765301267,
          -0.002819642132290663,
          0.005695106874997115,
          4.059646937879369e-05,
          -2.130973639736659e-05,
          2.2102225458995197e-06,
          1.7109508175090592e-05,
          2.468906802548271e-05,
          0.0001017547222134274,
          -3.250831368223481e-05,
          9.197682413346644e-05,
          3.5318898441928225e-05,
          4.491489647221734e-05,
          9.147063392089442e-06,
          1.45859151609286e-05,
          1.0086657542141891e-05,
          -3.3415503468184784e-05,
          -7.960530904400358e-05,
          0.0005344248661261217,
          0.0004221881379223077,
          0.0004700396194455647,
          0.00013484838229372748,
          0.00016815307157527705,
          0.0001795701198451291,
          -0.00015544245585864667,
          -0.00016536147791879752,
          -0.00021044343327098841,
          -7.1078666027367975e-06,
          -5.1510047164385177e-05,
          -7.363260109896316e-05,
          2.101288871733961e-05,
          3.496503175375745e-05,
          -1.694275222517452e-05,
          9.756486213648906e-05,
          -0.00020120519539888174,
          0.0018785573475490328,
          -0.003649836607752797
        ],
        [
          -0.00019820054444996633,
          0.0003560670360229486,
          -0.003029153499485336,
          0.006016312226456507,
          5.295229482724543e-05,
          -2.7740554344602362e-05,
          5.129092739657883e-05,
          1.177871210705016e-05,
          2.1714400255670038e-05,
          8.123151397441562e-05,
          -1.6028220542838874e-05,
          9.627952011170488e-05,
          5.385465897525482e-05,
          5.0882835201394744e-05,
          2.4053561714542537e-05,
          3.732816834480234e-05,
          6.326579085833307e-05,
          -2.6840137679801825e-05,
          -3.6133904672129135e-05,
          0.0004221881379223077,
          0.0005142458333520694,
          0.000451081664584392,
          0.0001316214863559328,
          0.00014600478300957215,
          0.0001633812098820348,
          -9.079570594446181e-05,
          -0.00011467626425863968,
          -0.00012271130318489208,
          -1.7093773112463785e-05,
          -1.2398286633882616e-05,
          -8.929295393690848e-05,
          2.8512964688390193e-05,
          4.191554684242107e-05,
          -3.426028676715191e-05,
          0.00013535877785576377,
          -0.0002681348681394918,
          0.0023595772467425173,
          -0.004668066997469881
        ],
        [
          -0.00022578557077157225,
          0.0004716632689983039,
          -0.004203120756338087,
          0.00844697097621608,
          4.0895559546103456e-05,
          5.145321448936837e-06,
          -4.127944280923173e-05,
          -8.999889317323057e-06,
          3.30950357069052e-05,
          0.00012836627278694788,
          -2.3453651002018373e-05,
          0.00010536948307367236,
          2.1944531023552813e-05,
          5.3805281696204615e-05,
          4.0741151400316026e-05,
          5.2321880988790426e-05,
          4.282305890494752e-05,
          -2.2822772284314836e-05,
          -4.878890858485469e-05,
          0.0004700396194455647,
          0.000451081664584392,
          0.0005808632126512076,
          0.00016289718165939858,
          0.00014690994220094636,
          0.00012359501924901918,
          -0.0001212257390747256,
          -0.00016378855785009083,
          -0.0002062725415559125,
          -5.954074275911993e-06,
          -2.7466504885270694e-05,
          -0.00010556239914420926,
          -1.7011258361295513e-05,
          4.417516079191528e-05,
          -2.2187862369477914e-05,
          0.00016047341040555487,
          -0.000342846395423374,
          0.0030891013451078055,
          -0.006108861310902559
        ],
        [
          -0.0001875203582103452,
          0.00016952165124385312,
          -0.0009414777922504106,
          0.0017765391272160447,
          6.544637137761383e-05,
          -8.199239893785593e-06,
          6.546561077052813e-05,
          2.8871043461401106e-05,
          -6.793150369543591e-06,
          2.5257731196176448e-05,
          3.513681827471045e-05,
          1.7876682644756318e-05,
          -8.750479360316556e-05,
          -6.953100513224761e-05,
          5.893301369537302e-05,
          0.00014118326010737666,
          0.0001712912588068365,
          -2.2393085953452642e-05,
          -2.930077782943129e-05,
          0.00013484838229372748,
          0.0001316214863559328,
          0.00016289718165939858,
          0.0009463781032355683,
          0.0008875857145592238,
          0.0008696443935808523,
          -0.0001851960470767069,
          -0.0002004138202830835,
          -0.00016303224258921688,
          -4.771612064513216e-05,
          -3.0588828798362106e-05,
          5.333175621396918e-05,
          -6.438302645871253e-06,
          -0.0001011742781632951,
          6.399174951859056e-05,
          0.0002229850558258715,
          -0.00021646457305591918,
          0.0017583025662545938,
          -0.0035555850286149715
        ],
        [
          -0.00018362001294823163,
          0.00013145687658846974,
          -0.000829723767347509,
          0.001610315836973874,
          8.558748865619941e-05,
          -4.967532890946565e-05,
          6.683347659895564e-05,
          6.343499195059191e-05,
          -8.9738636524293e-06,
          -6.659726233830622e-06,
          2.550643893931904e-05,
          1.861067608217447e-05,
          -5.243956702468932e-05,
          -2.589961682639186e-05,
          -7.994437711038193e-06,
          3.4993602057862435e-05,
          5.907416413702271e-05,
          -7.404108338736267e-05,
          -6.243899173402097e-05,
          0.00016815307157527705,
          0.00014600478300957215,
          0.00014690994220094636,
          0.0008875857145592238,
          0.0010547460633971587,
          0.00099802118938981,
          -0.0001889254967218547,
          -0.00022673160316895194,
          -0.0001837018626430401,
          -9.621660116221899e-05,
          -6.648570361140515e-06,
          5.937671214730766e-05,
          4.643148050066108e-06,
          -7.733811638222096e-05,
          5.295704784657405e-05,
          0.00019848601443622527,
          -0.00014645726795301092,
          0.0014479963796901626,
          -0.002987446743428988
        ],
        [
          -0.00017113844420376447,
          0.00010167943679960864,
          -0.0006433561890165022,
          0.0012418767882352074,
          9.568533566944347e-05,
          -6.588017642474492e-05,
          8.614504723725437e-05,
          7.805185653711767e-05,
          -3.326708480144487e-05,
          1.993578226897108e-06,
          2.5294220717442443e-05,
          3.175162715427737e-05,
          -2.0259203310467762e-05,
          -5.361887755199608e-05,
          -3.729225546649417e-05,
          1.7904215109593645e-06,
          6.389809026749604e-05,
          -9.521989699593818e-05,
          -9.065233724104248e-05,
          0.0001795701198451291,
          0.0001633812098820348,
          0.00012359501924901918,
          0.0008696443935808523,
          0.00099802118938981,
          0.001068936830998457,
          -0.00020306123455083317,
          -0.00020808859728538884,
          -0.00020917750354965857,
          -9.837665735041283e-05,
          -1.1236681155766142e-05,
          8.127692766234805e-05,
          7.312167292815152e-06,
          -9.587782097472362e-05,
          0.0001004992182174105,
          0.00018011982778453486,
          -0.00010155891589624436,
          0.001189809850482211,
          -0.0024917859081691335
        ],
        [
          7.344839327489731e-05,
          -0.00012111854706171783,
          0.00035441358513924265,
          -0.0004496706416694515,
          -2.5585477887384324e-05,
          -6.135215581309136e-05,
          8.896179967015281e-05,
          -7.823762346398476e-05,
          2.1160558476083335e-05,
          -1.9440454367467604e-05,
          3.393980220821777e-05,
          5.277421712112639e-06,
          4.2222384400808144e-05,
          7.816504615409276e-05,
          1.762048320727506e-05,
          2.30246726997881e-05,
          4.345449599780132e-05,
          2.2217991372537415e-05,
          0.00012319063722565906,
          -0.00015544245585864667,
          -9.079570594446181e-05,
          -0.0001212257390747256,
          -0.0001851960470767069,
          -0.0001889254967218547,
          -0.00020306123455083317,
          0.00047566567181962717,
          0.0004131109105538977,
          0.0004318681120911731,
          4.3468264465327416e-05,
          2.6973625002689347e-05,
          8.069547751787746e-07,
          2.882950540667319e-05,
          3.340537195443028e-06,
          -7.274203900206208e-05,
          3.4347196933874596e-06,
          -2.6629615997628515e-05,
          0.0007168051445506172,
          -0.0016749249711826549
        ],
        [
          0.00013371767639209646,
          -0.00023408896234870758,
          0.001030979929941741,
          -0.0016819453060771847,
          -1.781893868367678e-05,
          -7.94783324864984e-05,
          6.105368599636888e-05,
          -9.05765001504606e-05,
          -4.117704760368197e-05,
          -4.897173203501521e-05,
          5.044555978278421e-05,
          7.860396479594018e-06,
          5.7156932561269085e-05,
          4.591165090718676e-05,
          3.4087584855373686e-05,
          2.1097266679713324e-05,
          3.930372406486854e-05,
          3.085763176301658e-05,
          0.00013503216133252258,
          -0.00016536147791879752,
          -0.00011467626425863968,
          -0.00016378855785009083,
          -0.0002004138202830835,
          -0.00022673160316895194,
          -0.00020808859728538884,
          0.0004131109105538977,
          0.0005591918790139347,
          0.0005042071839458625,
          7.77140452643305e-05,
          -2.6906140133633067e-05,
          1.3434851723999326e-05,
          4.8281263730054404e-05,
          -3.5036082519852694e-05,
          -7.052754996154437e-05,
          -5.875586935419997e-05,
          0.00010224590398451555,
          -6.95018381797194e-05,
          -0.00017819974966780101
        ],
        [
          0.00011052331907049875,
          -0.0001963977313010221,
          0.0009487455373708346,
          -0.0015559771170500498,
          -3.560908564630384e-05,
          -5.505786629403248e-05,
          0.00010995192995154473,
          -9.913642161514635e-05,
          2.274042370776478e-05,
          -7.323324915659811e-05,
          5.6262859070745765e-05,
          -3.6376700720166575e-05,
          5.4028023635092315e-05,
          6.669131786967645e-05,
          8.021430423185664e-05,
          4.774047936015993e-05,
          7.996585689933947e-05,
          4.896982606661501e-05,
          0.00016716248596058186,
          -0.00021044343327098841,
          -0.00012271130318489208,
          -0.0002062725415559125,
          -0.00016303224258921688,
          -0.0001837018626430401,
          -0.00020917750354965857,
          0.0004318681120911731,
          0.0005042071839458625,
          0.0006332094071554047,
          7.731901236144056e-05,
          -2.2387382938911004e-06,
          3.8311434954212194e-05,
          4.84444133818576e-05,
          -1.168008324993723e-05,
          -0.00012756411776982058,
          -3.3214211786265904e-05,
          6.89786404169552e-05,
          -0.0001781080059207383,
          -4.861751801831212e-05
        ],
        [
          -1.3023877747722812e-06,
          -4.097627141685965e-05,
          0.0001571608851464382,
          -0.00023376623192673134,
          -8.033696878246645e-06,
          -1.795566743469461e-05,
          2.90237998755063e-05,
          3.661649195933358e-06,
          -1.6792808179108523e-05,
          3.106292387385315e-05,
          -8.649769435786835e-06,
          1.931793198948931e-05,
          -2.6338229316552107e-05,
          -1.2738217277053689e-05,
          -1.148338337506091e-05,
          1.0503234257627908e-05,
          -1.335780919156786e-05,
          6.558570509112284e-06,
          3.8584655253678975e-06,
          -7.1078666027367975e-06,
          -1.7093773112463785e-05,
          -5.954074275911993e-06,
          -4.771612064513216e-05,
          -9.621660116221899e-05,
          -9.837665735041283e-05,
          4.3468264465327416e-05,
          7.77140452643305e-05,
          7.731901236144056e-05,
          0.0002054265115017972,
          -0.00015494475529089497,
          -3.9592745435365856e-05,
          2.1048799979189594e-05,
          -0.00010130530181372047,
          2.5900521472000505e-05,
          -6.740515565265566e-06,
          3.629934604544581e-05,
          -0.00029979166887225396,
          0.0005995552987263391
        ],
        [
          2.423901018050732e-05,
          1.524588586610857e-05,
          -8.892818724598288e-05,
          0.00018259188456958312,
          -6.382317689412195e-06,
          2.8072773967539904e-05,
          1.4953289777282e-05,
          -1.6932004370536796e-05,
          2.95825155857056e-05,
          -3.3422577022930643e-05,
          3.025071329359711e-06,
          -2.1344274891427205e-05,
          3.232545902699626e-05,
          2.9493547017635128e-05,
          3.0461681147435454e-05,
          1.8042106955810351e-06,
          4.851889969093025e-05,
          1.4313393023399812e-05,
          3.880613254809545e-05,
          -5.1510047164385177e-05,
          -1.2398286633882616e-05,
          -2.7466504885270694e-05,
          -3.0588828798362106e-05,
          -6.648570361140515e-06,
          -1.1236681155766142e-05,
          2.6973625002689347e-05,
          -2.6906140133633067e-05,
          -2.2387382938911004e-06,
          -0.00015494475529089497,
          0.00018898431342625896,
          1.8734449016201303e-05,
          -6.1172422641586294e-06,
          0.00010898751328030158,
          -6.0972162871360114e-05,
          8.544298085267302e-06,
          -8.300078736481256e-05,
          0.0006183985117532786,
          -0.0013055080746576567
        ],
        [
          4.575014690988613e-06,
          -1.6495000505063148e-05,
          0.0002159441328989479,
          -0.0004063210862532514,
          1.0105280153579946e-05,
          -1.1340431892962891e-05,
          -3.1742931446112604e-05,
          1.1453357741666579e-05,
          4.7492756468223086e-07,
          -7.756650441966764e-05,
          1.3887843759658147e-05,
          -1.1764514865741464e-05,
          1.4148644003825708e-05,
          -6.091872660702011e-06,
          2.6054681713488094e-05,
          1.2612280339423534e-05,
          2.7792124328225403e-05,
          -4.2381140866391386e-05,
          3.864337711759458e-06,
          -7.363260109896316e-05,
          -8.929295393690848e-05,
          -0.00010556239914420926,
          5.333175621396918e-05,
          5.937671214730766e-05,
          8.127692766234805e-05,
          8.069547751787746e-07,
          1.3434851723999326e-05,
          3.8311434954212194e-05,
          -3.9592745435365856e-05,
          1.8734449016201303e-05,
          0.00026061296863032603,
          -0.00015928396043627204,
          -3.243542998197344e-05,
          5.2927137383110425e-05,
          4.73301352358843e-06,
          6.073209277412642e-05,
          -0.0007429039719748969,
          0.0015514061371830813
        ],
        [
          8.341733149004245e-05,
          -0.00013648910170046944,
          0.001066698471500193,
          -0.0020948105221928167,
          -4.136167408556546e-06,
          2.9948087232899386e-05,
          7.28650027323173e-05,
          -2.831213681789355e-05,
          1.3141254161425215e-05,
          2.159760324580725e-05,
          -1.5620726136799557e-05,
          2.529362965324096e-07,
          1.077215215284591e-05,
          7.095106673721069e-07,
          -1.3491107520770458e-05,
          -9.267606809892723e-06,
          3.155551105312615e-07,
          2.3557173202812927e-05,
          4.0816593267954217e-05,
          2.101288871733961e-05,
          2.8512964688390193e-05,
          -1.7011258361295513e-05,
          -6.438302645871253e-06,
          4.643148050066108e-06,
          7.312167292815152e-06,
          2.882950540667319e-05,
          4.8281263730054404e-05,
          4.84444133818576e-05,
          2.1048799979189594e-05,
          -6.1172422641586294e-06,
          -0.00015928396043627204,
          0.00022639970763566446,
          3.9486710028882776e-07,
          -4.777479145364796e-05,
          -5.945764666927986e-05,
          8.165889305660055e-05,
          -0.0005826854855423009,
          0.0010421300570778594
        ],
        [
          -4.7386823831988254e-05,
          0.00014463750810517922,
          -0.0014107818715910867,
          0.0030116672120472686,
          1.7123140108117726e-05,
          -4.971170516980815e-05,
          8.430820808570744e-05,
          -4.037751599467099e-05,
          3.036105924257218e-05,
          -3.015912246983294e-05,
          -1.58447847235874e-05,
          -3.915099122186739e-05,
          1.1453540919447861e-06,
          2.6756249644563606e-05,
          3.7182638472907984e-05,
          4.843300542604212e-05,
          -5.752396555351548e-06,
          8.534434194857367e-06,
          4.1946867413481654e-05,
          3.496503175375745e-05,
          4.191554684242107e-05,
          4.417516079191528e-05,
          -0.0001011742781632951,
          -7.733811638222096e-05,
          -9.587782097472362e-05,
          3.340537195443028e-06,
          -3.5036082519852694e-05,
          -1.168008324993723e-05,
          -0.00010130530181372047,
          0.00010898751328030158,
          -3.243542998197344e-05,
          3.9486710028882776e-07,
          0.00038120184894422163,
          -0.00027147774398011146,
          -1.8057507677205152e-05,
          -3.178207544912539e-05,
          0.0005099721063505926,
          -0.0012354862267594672
        ],
        [
          -1.6661326694289708e-06,
          -5.113584013833259e-05,
          0.0008418810034402381,
          -0.001962175328509409,
          9.101452242465598e-06,
          9.297256096947318e-06,
          -7.528534894823757e-05,
          3.4211468842417426e-05,
          -2.9728555665124916e-05,
          3.460857902788801e-05,
          -4.008305990362444e-06,
          3.3449783608248464e-05,
          1.8753667539947027e-05,
          -3.162414214744858e-05,
          -9.227077436970563e-05,
          -9.810910088343501e-05,
          -8.45067183021736e-05,
          -5.954278343477847e-05,
          -6.28522921132683e-05,
          -1.694275222517452e-05,
          -3.426028676715191e-05,
          -2.2187862369477914e-05,
          6.399174951859056e-05,
          5.295704784657405e-05,
          0.0001004992182174105,
          -7.274203900206208e-05,
          -7.052754996154437e-05,
          -0.00012756411776982058,
          2.5900521472000505e-05,
          -6.0972162871360114e-05,
          5.2927137383110425e-05,
          -4.777479145364796e-05,
          -0.00027147774398011146,
          0.00031677419662205645,
          7.428283943168556e-06,
          9.393371303369831e-05,
          -0.0009859982973284592,
          0.002248338785001829
        ],
        [
          -0.00130049302685992,
          0.0020099078708407502,
          -0.014060734426681137,
          0.02729046722015827,
          4.573145447189664e-05,
          -0.00020671911540739898,
          -0.00016361836510119004,
          4.05760845790753e-06,
          -6.423754896078124e-05,
          2.8882931522523315e-05,
          -9.911792811598954e-06,
          1.5071767227451989e-05,
          -0.00012125481832434871,
          -9.013750437757671e-05,
          2.0733389092820774e-05,
          0.00016315782707861955,
          0.00010822579958307617,
          -1.6390172735420325e-05,
          -8.268870448974783e-05,
          9.756486213648906e-05,
          0.00013535877785576377,
          0.00016047341040555487,
          0.0002229850558258715,
          0.00019848601443622527,
          0.00018011982778453486,
          3.4347196933874596e-06,
          -5.875586935419997e-05,
          -3.3214211786265904e-05,
          -6.740515565265566e-06,
          8.544298085267302e-06,
          4.73301352358843e-06,
          -5.945764666927986e-05,
          -1.8057507677205152e-05,
          7.428283943168556e-06,
          0.0017848336737764732,
          -0.0028675600945159696,
          0.020980722646477296,
          -0.041418683156233496
        ],
        [
          0.002179839516197813,
          -0.004342986771342872,
          0.032703406506236724,
          -0.06446449912554027,
          -1.9164629444572095e-05,
          -0.00017119060538092268,
          0.0003227367624573708,
          -2.2948224603609757e-05,
          4.7402535046772856e-05,
          1.2817393910667634e-05,
          -7.592186835926992e-06,
          -0.00012109745475375125,
          9.780017477595711e-05,
          2.533525362552711e-05,
          -9.866507001685923e-05,
          -0.0003158214743817912,
          -0.0002589389343348068,
          -3.3870627481611646e-05,
          0.00014558818124656763,
          -0.00020120519539888174,
          -0.0002681348681394918,
          -0.000342846395423374,
          -0.00021646457305591918,
          -0.00014645726795301092,
          -0.00010155891589624436,
          -2.6629615997628515e-05,
          0.00010224590398451555,
          6.89786404169552e-05,
          3.629934604544581e-05,
          -8.300078736481256e-05,
          6.073209277412642e-05,
          8.165889305660055e-05,
          -3.178207544912539e-05,
          9.393371303369831e-05,
          -0.0028675600945159696,
          0.006149611257157858,
          -0.04830484972771334,
          0.09654070974765674
        ],
        [
          -0.015435102442175112,
          0.03195635141296097,
          -0.26990430183686936,
          0.5442844328367398,
          0.0003532713706762126,
          0.0003095493476555235,
          -0.0023448833717548473,
          8.254604260550749e-05,
          -0.0006124290196634057,
          0.0006528673716769944,
          0.00012178870912880129,
          0.0013820498633812755,
          -6.51025877130783e-05,
          0.0008592394960227475,
          0.0005442714113964139,
          0.0021196634599530244,
          0.0014657100332853158,
          -0.00012533133870122636,
          -0.0006019489200789414,
          0.0018785573475490328,
          0.0023595772467425173,
          0.0030891013451078055,
          0.0017583025662545938,
          0.0014479963796901626,
          0.001189809850482211,
          0.0007168051445506172,
          -6.95018381797194e-05,
          -0.0001781080059207383,
          -0.00029979166887225396,
          0.0006183985117532786,
          -0.0007429039719748969,
          -0.0005826854855423009,
          0.0005099721063505926,
          -0.0009859982973284592,
          0.020980722646477296,
          -0.04830484972771334,
          0.44284243422235753,
          -0.9102356250909907
        ],
        [
          0.030115630935000633,
          -0.06273493334510874,
          0.5413347224019514,
          -1.0967309119859052,
          -0.0008031196662894456,
          -0.00033728723681339796,
          0.004387249565268359,
          -5.772118955749123e-05,
          0.0014013779771911087,
          -0.0014043355168156173,
          -0.00030921690659045794,
          -0.00288434323364408,
          -0.00022082486025282947,
          -0.0022393961284080544,
          -0.0010305628537072395,
          -0.004061640669742861,
          -0.002704254678252158,
          0.00027113515907720034,
          0.0006861522603106425,
          -0.003649836607752797,
          -0.004668066997469881,
          -0.006108861310902559,
          -0.0035555850286149715,
          -0.002987446743428988,
          -0.0024917859081691335,
          -0.0016749249711826549,
          -0.00017819974966780101,
          -4.861751801831212e-05,
          0.0005995552987263391,
          -0.0013055080746576567,
          0.0015514061371830813,
          0.0010421300570778594,
          -0.0012354862267594672,
          0.002248338785001829,
          -0.041418683156233496,
          0.09654070974765674,
          -0.9102356250909907,
          1.8822730984790326
        ]
      ],
      "interaction_joint_test": {
        "F": 0.5909314956428349,
        "df1": 4,
        "df2": 111,
        "p": 0.6698947922147043,
        "p_holm_two_dimensions": 0.6698947922147043
      },
      "groups": {
        "0": {
          "label": "Male",
          "n": 4262,
          "classes": 221,
          "schools": 112,
          "zero_n": 1112,
          "exposure_coefficients": [
            -0.019331040569992703,
            0.0792396803037057,
            -0.63975381974515,
            1.2763000181154924
          ],
          "exposure_covariance": [
            [
              0.0015020286081122655,
              -0.002504353681572101,
              0.018143465666462924,
              -0.035477591467721
            ],
            [
              -0.002504353681572101,
              0.005234151068558133,
              -0.03990262460343226,
              0.078774153710579
            ],
            [
              0.018143465666462924,
              -0.03990262460343226,
              0.3326169129800467,
              -0.6679061823788424
            ],
            [
              -0.035477591467721,
              0.078774153710579,
              -0.6679061823788424,
              1.3458636708030556
            ]
          ],
          "exercise_joint_test": {
            "F": 0.5898625702387829,
            "df1": 4,
            "df2": 111,
            "p": 0.6706607198848199
          },
          "contrasts": {
            "0": {
              "estimate": -0.027680377392818575,
              "se": 0.019425846494001506,
              "lower": -0.06617398903337196,
              "upper": 0.010813234247734817
            },
            "30": {
              "estimate": -0.008854567097520916,
              "se": 0.012457437435734667,
              "lower": -0.03353981099851312,
              "upper": 0.015830676803471295
            },
            "90": {
              "estimate": -0.013828432722031672,
              "se": 0.01493480515236335,
              "lower": -0.04342274613534583,
              "upper": 0.01576588069128249
            },
            "120": {
              "estimate": -0.019740604611145962,
              "se": 0.02075996637744237,
              "lower": -0.06087786386267841,
              "upper": 0.021396654640386488
            }
          }
        },
        "1": {
          "label": "Female",
          "n": 3985,
          "classes": 221,
          "schools": 112,
          "zero_n": 1187,
          "exposure_coefficients": [
            0.025359549786234784,
            -0.005340030581101912,
            0.03075526898910208,
            -0.12318732227603002
          ],
          "exposure_covariance": [
            [
              0.0006858762281688989,
              -0.0011821663890495071,
              0.009628351444083971,
              -0.01949017646879559
            ],
            [
              -0.0011821663890495071,
              0.002697788783030248,
              -0.023547716411947903,
              0.048115430987586735
            ],
            [
              0.009628351444083971,
              -0.023547716411947903,
              0.2356507435286655,
              -0.4925226522311419
            ],
            [
              -0.01949017646879559,
              0.048115430987586735,
              -0.4925226522311419,
              1.0346749453102777
            ]
          ],
          "exercise_joint_test": {
            "F": 1.2996314169308394,
            "df1": 4,
            "df2": 111,
            "p": 0.2746259332596121
          },
          "contrasts": {
            "0": {
              "estimate": -0.021385278459063798,
              "se": 0.014608135275360734,
              "lower": -0.05033227370357183,
              "upper": 0.0075617167854442335
            },
            "30": {
              "estimate": 0.0013745871978381452,
              "se": 0.009168563629077347,
              "lower": -0.016793533699667535,
              "upper": 0.019542708095343825
            },
            "90": {
              "estimate": -0.003632007973551163,
              "se": 0.015076658164729853,
              "lower": -0.033507412600561726,
              "upper": 0.026243396653459396
            },
            "120": {
              "estimate": -0.013323823615709426,
              "se": 0.020178668946446578,
              "lower": -0.05330920320200758,
              "upper": 0.026661555970588724
            }
          }
        }
      },
      "exercise_interaction_columns": [
        "ex0_X_fs_1",
        "ex1_X_fs_1",
        "ex2_X_fs_1",
        "ex3_X_fs_1"
      ],
      "baseline_score_interaction_columns": [],
      "control_slopes": "Shared across groups; four exercise coefficients vary."
    },
    "school_location": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "rank": 42,
      "coefficient_names": [
        "ex0",
        "ex1",
        "ex2",
        "ex3",
        "age",
        "fs",
        "minority",
        "agrhk",
        "migrant",
        "livinsch",
        "nsibling",
        "medul_2.0",
        "medul_3.0",
        "medul_4.0",
        "fedul_2.0",
        "fedul_3.0",
        "fedul_4.0",
        "steco_3c_2.0",
        "steco_3c_3.0",
        "diffmat_2.0",
        "diffmat_3.0",
        "diffmat_4.0",
        "diffchn_2.0",
        "diffchn_3.0",
        "diffchn_4.0",
        "diffeng_2.0",
        "diffeng_3.0",
        "diffeng_4.0",
        "y0_chn_0",
        "y0_chn_1",
        "y0_mat_0",
        "y0_mat_1",
        "y0_eng_0",
        "y0_eng_1",
        "ex0_X_schloc_3c_2",
        "ex1_X_schloc_3c_2",
        "ex2_X_schloc_3c_2",
        "ex3_X_schloc_3c_2",
        "ex0_X_schloc_3c_3",
        "ex1_X_schloc_3c_3",
        "ex2_X_schloc_3c_3",
        "ex3_X_schloc_3c_3"
      ],
      "absorbed_columns": [
        "schloc_3c_2_main",
        "schloc_3c_3_main"
      ],
      "cr1_correction": 1.0421202765892144,
      "variable": "schloc_3c",
      "outcome": "y1",
      "reference_group_code": 1,
      "coefficients": {
        "ex0": -0.07387688996092821,
        "ex1": 0.22763020999019043,
        "ex2": -1.9555803562636949,
        "ex3": 3.9328719235114256,
        "age": -0.03271404758624498,
        "fs": 0.09416833992452656,
        "minority": -0.059081331521258176,
        "agrhk": 0.005974993798024207,
        "migrant": -0.0007087797383677669,
        "livinsch": -0.02524008929605944,
        "nsibling": 0.016571814396353177,
        "medul_2.0": -0.010997702706299472,
        "medul_3.0": -0.016218793367404866,
        "medul_4.0": -0.013299682095881503,
        "fedul_2.0": -0.0016574591118937755,
        "fedul_3.0": 0.0024179037449447013,
        "fedul_4.0": 0.04012485025759891,
        "steco_3c_2.0": -0.019414788133810208,
        "steco_3c_3.0": -0.06952089740719164,
        "diffmat_2.0": 0.03499345819557832,
        "diffmat_3.0": 0.08366252400018283,
        "diffmat_4.0": 0.11408604083461855,
        "diffchn_2.0": 0.023872824763095622,
        "diffchn_3.0": 0.023203048664083775,
        "diffchn_4.0": 0.024278901420076694,
        "diffeng_2.0": -0.017017163582374435,
        "diffeng_3.0": -0.00037721423480318564,
        "diffeng_4.0": 0.004107711624432402,
        "y0_chn_0": 0.23104890173301057,
        "y0_chn_1": -0.019704261462090186,
        "y0_mat_0": 0.2267110190186905,
        "y0_mat_1": 0.03804020738967042,
        "y0_eng_0": 0.3022099244458705,
        "y0_eng_1": 0.0771394675716198,
        "ex0_X_schloc_3c_2": 0.10464545920909367,
        "ex1_X_schloc_3c_2": -0.28498499226765805,
        "ex2_X_schloc_3c_2": 2.2573968504770123,
        "ex3_X_schloc_3c_2": -4.497106504766773,
        "ex0_X_schloc_3c_3": 0.1648027680341631,
        "ex1_X_schloc_3c_3": -0.37659717618239813,
        "ex2_X_schloc_3c_3": 3.2657771585860296,
        "ex3_X_schloc_3c_3": -6.612476586266992
      },
      "covariance": [
        [
          0.0012120182868843531,
          -0.001997427203680057,
          0.014157247337862078,
          -0.027542864409122104,
          -3.7848941359178317e-06,
          -3.638109936980824e-05,
          0.00012354432534839396,
          -2.669178500304093e-05,
          1.058988813774378e-06,
          -4.697817679090451e-05,
          4.517886459457202e-05,
          -6.268121786998292e-06,
          0.00014294197719112243,
          0.00013137831581845724,
          4.21873220182451e-05,
          -7.995477330847551e-06,
          1.9157001889735926e-05,
          4.589746448810953e-06,
          0.00012149920919535594,
          -6.691884036828501e-05,
          -8.823405325265453e-05,
          -7.871056243099531e-05,
          2.6980540217670396e-06,
          1.20595351940524e-05,
          -3.5753682800869815e-05,
          0.00020309145389238507,
          0.00019338435314561426,
          0.00019566792814342538,
          -0.00010757875907885817,
          0.00012071619006279698,
          2.246757229617917e-05,
          4.1503597234304e-05,
          6.461874916807204e-05,
          -0.00011531066203846607,
          -0.001213664782794335,
          0.0019168026208903934,
          -0.013483466014986796,
          0.026180630673703464,
          -0.0012573492294320398,
          0.002040589568121605,
          -0.014397374634954035,
          0.02799079819919343
        ],
        [
          -0.001997427203680057,
          0.004118711390196596,
          -0.03203081681733533,
          0.0635646960460741,
          -3.4333833347337295e-05,
          0.00012703583483454804,
          -0.00032473164720928766,
          -4.723734545267005e-06,
          5.295618234711657e-05,
          0.00011060475429882627,
          -5.7311360111518534e-05,
          7.678857955594108e-06,
          -0.00021172822840827575,
          -0.00016072588787763444,
          -0.00010243498261984499,
          -2.217523711169276e-05,
          -0.00011757194969774467,
          -7.833546149005002e-05,
          -0.00024062813243859438,
          2.7572141242987015e-05,
          3.8505499605788114e-05,
          5.153761256976704e-05,
          -6.519431779453735e-05,
          -8.522085259979412e-05,
          -1.6532673497532928e-05,
          -0.00025666379557403316,
          -0.0002577385819748329,
          -0.0002245026232490017,
          0.0001832692965996183,
          -0.00017556420749282467,
          -2.2364868955552636e-05,
          -5.4707179082335105e-05,
          -0.000162047433363574,
          0.00021953011501958875,
          0.0019612988485979534,
          -0.004035973874005401,
          0.03159748118259465,
          -0.06272750170682947,
          0.002047826014724318,
          -0.004206986132263686,
          0.03272656666097411,
          -0.06495015114816302
        ],
        [
          0.014157247337862078,
          -0.03203081681733533,
          0.2794712676049691,
          -0.5675445350536885,
          0.00018308861031101557,
          -0.0011796357107629388,
          0.0023997016145670294,
          0.0002969383481425176,
          -0.00084564542204466,
          -0.0011165841733566527,
          0.00036607598200483074,
          -0.00015658991015177093,
          0.001353073443738662,
          0.0006027887991648391,
          0.0008352025835416425,
          1.7288843256026612e-05,
          0.0010220410247384786,
          0.000983535648964335,
          0.0012368288313178541,
          -0.0001584851677189927,
          -0.00043692225275020094,
          -0.0005247445773576871,
          0.0006038255379554932,
          0.0007701017854484113,
          0.00032656902930416226,
          0.0013445353983596547,
          0.0012888042362162247,
          0.001098077875639628,
          -0.0012925236661912153,
          0.0008766508769128538,
          0.00033520798325969135,
          8.817435421192664e-05,
          0.0007716525766934497,
          -0.001174140376389118,
          -0.01369057006032905,
          0.03160070716096,
          -0.2786408898153736,
          0.5663082511437335,
          -0.014251715878562495,
          0.032407281807706474,
          -0.283268276467185,
          0.5752900837493764
        ],
        [
          -0.027542864409122104,
          0.0635646960460741,
          -0.5675445350536885,
          1.1584018169341754,
          -0.000322882736010232,
          0.002411210462398531,
          -0.004667826863938802,
          -0.0007324473519405621,
          0.0018497662803091965,
          0.0023639744188609117,
          -0.000713880661813238,
          0.0003199155549794236,
          -0.0025619159033637567,
          -0.0009402634559520751,
          -0.0016228418551427286,
          6.165232386290555e-05,
          -0.0020343163739069085,
          -0.002137488727845797,
          -0.0022377089221929545,
          0.0002714684452906471,
          0.0009114741324523213,
          0.0010653159858859894,
          -0.0011965913560430855,
          -0.0015594951868779356,
          -0.0006547334125538637,
          -0.002308562512803038,
          -0.002133146248265244,
          -0.001839507299084625,
          0.002532293653818265,
          -0.0015342564133696951,
          -0.0006915822043095818,
          -7.1490160146627325e-06,
          -0.00125101736693354,
          0.0020384715045320117,
          0.026511958660561753,
          -0.06275125678913568,
          0.5665218315520661,
          -1.1572466989375294,
          0.027604267203293845,
          -0.06420491849338204,
          0.5746006774187609,
          -1.1728665011586772
        ],
        [
          -3.7848941359178317e-06,
          -3.4333833347337295e-05,
          0.00018308861031101557,
          -0.000322882736010232,
          0.0001003437448462917,
          -6.176491044560848e-06,
          4.055142098924116e-05,
          2.0385784167439793e-05,
          -3.0203779609948262e-05,
          1.1850698719598019e-05,
          1.0559605917336089e-05,
          1.7228060759111872e-05,
          1.6232354593011397e-05,
          3.720454361883518e-06,
          -2.610493712010106e-05,
          -1.3802972172436945e-05,
          -3.682413570188693e-06,
          -3.610118695987307e-05,
          -1.0661105923944587e-06,
          4.002426437380048e-05,
          5.2978743251039247e-05,
          4.078417111495796e-05,
          6.76500188220111e-05,
          8.730527115410048e-05,
          9.763681204850067e-05,
          -2.62682495454793e-05,
          -1.7757566906859177e-05,
          -3.5139838615804895e-05,
          -9.873663036339904e-06,
          -3.193998712955397e-06,
          1.1499870671018904e-05,
          -4.491372828311634e-06,
          1.657802994958201e-05,
          6.969864468476119e-06,
          -9.085488399904624e-05,
          8.304995657740078e-05,
          -0.0006274626933642391,
          0.0012372459392923606,
          -8.935680935550044e-05,
          0.00026670650583545557,
          -0.0019681150924939802,
          0.003760176873056528
        ],
        [
          -3.638109936980824e-05,
          0.00012703583483454804,
          -0.0011796357107629388,
          0.002411210462398531,
          -6.176491044560848e-06,
          0.0001369752847564745,
          -6.1001862237290384e-05,
          1.3894710347415644e-05,
          2.168894307673875e-05,
          -5.5631064690132764e-05,
          -3.799325589713737e-06,
          6.843265613068327e-06,
          7.480089134642119e-06,
          2.704637741370316e-05,
          -1.2060961360926283e-06,
          1.1679861235570467e-05,
          2.5200026550726952e-05,
          -4.8038875089383675e-06,
          -8.669886666573472e-06,
          5.5592831390245455e-06,
          -4.165920856283118e-06,
          3.178204846552169e-05,
          7.440634517373437e-05,
          5.034781209565004e-05,
          3.997999515106136e-05,
          -5.281131633027353e-05,
          -6.512853417884332e-05,
          -6.211691560159226e-05,
          -1.1836861205966563e-05,
          -1.341772704502208e-06,
          3.4660837650531344e-06,
          8.68091060362959e-06,
          -7.201013283656218e-05,
          5.216185194729841e-05,
          -3.203547699630817e-05,
          -0.00012265027328107163,
          0.0011661491989721892,
          -0.0023771555077436316,
          3.2057824894062855e-05,
          -9.835516981060116e-05,
          0.0009127993531931713,
          -0.0018280044510093152
        ],
        [
          0.00012354432534839396,
          -0.00032473164720928766,
          0.0023997016145670294,
          -0.004667826863938802,
          4.055142098924116e-05,
          -6.1001862237290384e-05,
          0.0006274668455857544,
          -2.2006552801587487e-05,
          -1.0445895010874074e-05,
          -2.3703524861551685e-05,
          3.062265274523202e-05,
          -2.0776086724125096e-05,
          2.5241925163294103e-05,
          -6.417645636088913e-06,
          1.4471202052954176e-05,
          8.109006880830581e-06,
          2.5879252936384484e-05,
          8.23606393123744e-06,
          3.521146627903983e-05,
          2.792091774153811e-06,
          5.41690200594209e-05,
          -3.66783757192365e-05,
          6.605561907216262e-05,
          6.941556974639137e-05,
          8.541571386226073e-05,
          9.482142750728819e-05,
          6.503146770806812e-05,
          0.00011506079757078616,
          2.8162302232494154e-05,
          1.9324882908428534e-05,
          -3.073231396353253e-05,
          7.03890719297828e-05,
          8.653915316674692e-05,
          -7.968061911996845e-05,
          -0.00030328188465056556,
          0.0006213368142014061,
          -0.005156700280055128,
          0.010299772038720977,
          -0.00026533518802112575,
          0.000627381294489219,
          -0.004972680441247228,
          0.009888315189359596
        ],
        [
          -2.669178500304093e-05,
          -4.723734545267005e-06,
          0.0002969383481425176,
          -0.0007324473519405621,
          2.0385784167439793e-05,
          1.3894710347415644e-05,
          -2.2006552801587487e-05,
          0.00022875114017151878,
          -5.675864619496635e-05,
          -3.65534607142543e-05,
          -1.606023393499804e-05,
          1.1098585519283128e-05,
          1.170556288744464e-05,
          -1.0380113270233307e-05,
          -5.275615462880765e-05,
          -2.6310233559761006e-05,
          -2.4598928335317165e-05,
          -1.927331751803769e-05,
          -5.3456752603358816e-05,
          2.0046501342448683e-05,
          1.5986389779449798e-05,
          -5.5607905404444375e-06,
          2.8349856333346446e-05,
          6.0744350537903087e-05,
          7.495120681390692e-05,
          -7.79147216141951e-05,
          -8.967233000177431e-05,
          -9.786423780822805e-05,
          4.63786889320291e-06,
          -1.5333947733083415e-05,
          9.39822197742516e-06,
          -2.575203472544731e-05,
          -3.841917818659056e-05,
          3.188632365675896e-05,
          3.061096325511299e-05,
          -7.490621553645387e-05,
          -5.9370461118134025e-06,
          0.00022451593323271233,
          0.0001462342971862595,
          -0.0001070836623536268,
          0.0003341687912066796,
          -0.0004665246212073922
        ],
        [
          1.058988813774378e-06,
          5.295618234711657e-05,
          -0.00084564542204466,
          0.0018497662803091965,
          -3.0203779609948262e-05,
          2.168894307673875e-05,
          -1.0445895010874074e-05,
          -5.675864619496635e-05,
          0.00025295087206624907,
          4.271732354360748e-05,
          -1.1266273983727111e-05,
          2.9661991991716492e-05,
          3.7445640601725764e-05,
          6.454305105195847e-05,
          3.731504755199199e-05,
          2.533581142713518e-05,
          3.756362582645315e-05,
          5.678828945981762e-08,
          -5.072787916532357e-06,
          2.2045546899730292e-05,
          1.8919508358806967e-05,
          3.2015036352684356e-05,
          -3.079735609071264e-06,
          -4.279461666734702e-06,
          -3.0163228798770297e-05,
          2.128604632108893e-05,
          -4.3928730254320233e-05,
          2.1309055443840754e-05,
          -1.552361838247408e-05,
          2.6713514724971704e-05,
          3.626426225792087e-07,
          1.2131304284020584e-05,
          3.252097460539645e-05,
          -2.9354941624724012e-05,
          -8.92471471890524e-05,
          8.89258569653643e-05,
          0.00013240752022781977,
          -0.0005486221062371284,
          -6.070268502141142e-05,
          9.738071643109374e-06,
          0.00044582603360292553,
          -0.001028476391733151
        ],
        [
          -4.697817679090451e-05,
          0.00011060475429882627,
          -0.0011165841733566527,
          0.0023639744188609117,
          1.1850698719598019e-05,
          -5.5631064690132764e-05,
          -2.3703524861551685e-05,
          -3.65534607142543e-05,
          4.271732354360748e-05,
          0.0004897392976453191,
          -3.376183329689203e-05,
          4.283231711899674e-05,
          -7.137317513605031e-05,
          -2.814126421018549e-05,
          -3.424005493909989e-05,
          -4.511846907844711e-06,
          -6.952630190659438e-05,
          1.5590859188671576e-05,
          -2.501085682508282e-05,
          0.00010413903176221436,
          8.286333755407056e-05,
          0.00012444577208246867,
          3.4993289042554514e-05,
          1.2415169830409337e-06,
          1.3899671243014937e-05,
          -2.336595492917534e-05,
          -5.365950284319258e-05,
          -7.481478914500267e-05,
          3.475389764536341e-05,
          -3.727947715346909e-05,
          -7.688516105859751e-05,
          2.2011444118751367e-05,
          -3.50278234085001e-05,
          3.43078001664435e-05,
          6.637496226760488e-05,
          9.4959396494721e-05,
          -0.0007354767991943326,
          0.0012717698268665827,
          0.0001466479265303011,
          -0.0003684199058882034,
          0.0035373634868769233,
          -0.007556806543208957
        ],
        [
          4.517886459457202e-05,
          -5.7311360111518534e-05,
          0.00036607598200483074,
          -0.000713880661813238,
          1.0559605917336089e-05,
          -3.799325589713737e-06,
          3.062265274523202e-05,
          -1.606023393499804e-05,
          -1.1266273983727111e-05,
          -3.376183329689203e-05,
          6.607040180799738e-05,
          4.996910736328332e-06,
          1.8766908713306266e-05,
          2.896249266038502e-05,
          2.626165712534787e-05,
          1.7135231200519746e-05,
          3.758489504696159e-05,
          1.6959371683414147e-05,
          2.848706145653696e-05,
          -3.514377914626176e-05,
          -1.8704177199725517e-05,
          -2.4388409147400033e-05,
          3.467379270018864e-05,
          2.6644219263473607e-05,
          2.4487124380978595e-05,
          3.473357860294472e-05,
          5.06595006113813e-05,
          5.685730506055542e-05,
          -7.987272850434309e-06,
          3.7050169830652135e-06,
          1.3905809261078403e-05,
          -1.6134700109734108e-05,
          -1.4961980855163336e-05,
          -5.364264926033307e-06,
          -6.393002265250135e-05,
          -2.1295205572432593e-05,
          0.000419697916317791,
          -0.0008596026651900193,
          -3.036439504857876e-05,
          0.00011870179214033222,
          -0.0009981088085163465,
          0.0020298471059179007
        ],
        [
          -6.268121786998292e-06,
          7.678857955594108e-06,
          -0.00015658991015177093,
          0.0003199155549794236,
          1.7228060759111872e-05,
          6.843265613068327e-06,
          -2.0776086724125096e-05,
          1.1098585519283128e-05,
          2.9661991991716492e-05,
          4.283231711899674e-05,
          4.996910736328332e-06,
          0.0002776643120369181,
          0.00023024926522157942,
          0.0002455998861424541,
          -0.00010711136040630102,
          -8.9092455538784e-05,
          -9.197062252263011e-05,
          -1.4460324985712732e-05,
          -4.558659580364087e-06,
          9.174001063467149e-05,
          9.639175993439466e-05,
          0.00010616065716392839,
          1.8048508383402928e-05,
          1.9057821150981278e-05,
          3.154803006268714e-05,
          1.918069730610342e-06,
          1.3176333442758216e-06,
          -4.068966247705254e-05,
          2.366861962709018e-05,
          -2.588821328936294e-05,
          -1.2084091422005374e-05,
          -1.1408547447217806e-08,
          -3.968603878491331e-05,
          3.591468058158716e-05,
          -1.2104789781022006e-05,
          1.3775874454624597e-05,
          -5.406129461410586e-05,
          0.00022568291152151983,
          -1.3500992729905753e-05,
          6.91179871018177e-05,
          -0.0007806751557877755,
          0.0016584766275073728
        ],
        [
          0.00014294197719112243,
          -0.00021172822840827575,
          0.001353073443738662,
          -0.0025619159033637567,
          1.6232354593011397e-05,
          7.480089134642119e-06,
          2.5241925163294103e-05,
          1.170556288744464e-05,
          3.7445640601725764e-05,
          -7.137317513605031e-05,
          1.8766908713306266e-05,
          0.00023024926522157942,
          0.000443610112994904,
          0.00041330235831484513,
          -8.322715605513181e-05,
          -0.00018402655890872453,
          -0.00015425710507753162,
          -3.237304947978844e-05,
          1.4820789648476068e-05,
          3.7271515911607776e-05,
          5.740752503432775e-05,
          2.9320504070971843e-05,
          -8.944624620593018e-05,
          -5.641817491427255e-05,
          -2.7021836167416697e-05,
          3.9267454705335655e-05,
          5.1799372056484576e-05,
          5.1202853509977174e-05,
          -1.998037372152772e-05,
          2.7019135553112307e-05,
          1.0806834965211366e-05,
          1.1466829722628482e-05,
          6.811230224605624e-07,
          1.8651515602051148e-05,
          -0.00023649354915480195,
          0.00032227802676112647,
          -0.0020661479451202034,
          0.004003526108159327,
          -8.770834211406338e-05,
          0.00012107474204862777,
          -0.0010977336353906204,
          0.0023191620514091153
        ],
        [
          0.00013137831581845724,
          -0.00016072588787763444,
          0.0006027887991648391,
          -0.0009402634559520751,
          3.720454361883518e-06,
          2.704637741370316e-05,
          -6.417645636088913e-06,
          -1.0380113270233307e-05,
          6.454305105195847e-05,
          -2.814126421018549e-05,
          2.896249266038502e-05,
          0.0002455998861424541,
          0.00041330235831484513,
          0.0006445335302154076,
          -7.65775488000148e-05,
          -0.0001671911680782085,
          -0.0002467834546742891,
          -1.5961031561517958e-05,
          5.973167064529887e-05,
          4.99485383952974e-05,
          5.526287796752282e-05,
          6.372145746245269e-05,
          -6.799302213441293e-05,
          -2.4789199239417556e-05,
          -5.3029999741603355e-05,
          7.572069953833015e-05,
          4.29175359882553e-05,
          6.237808783525638e-05,
          -4.949779397283436e-06,
          2.2091897113779757e-05,
          -9.414251623403898e-06,
          1.3144118727317678e-06,
          2.1790432798734537e-05,
          -2.828277609388621e-05,
          -0.0001606952100567664,
          0.00014232017711040084,
          -0.00034982100230715295,
          0.0005309082180073883,
          -3.791434071744992e-05,
          -1.825530267277786e-06,
          -0.00018004060113675958,
          0.0005129052590701055
        ],
        [
          4.21873220182451e-05,
          -0.00010243498261984499,
          0.0008352025835416425,
          -0.0016228418551427286,
          -2.610493712010106e-05,
          -1.2060961360926283e-06,
          1.4471202052954176e-05,
          -5.275615462880765e-05,
          3.731504755199199e-05,
          -3.424005493909989e-05,
          2.626165712534787e-05,
          -0.00010711136040630102,
          -8.322715605513181e-05,
          -7.65775488000148e-05,
          0.00028811677705151,
          0.00022733209775381775,
          0.0002627503143020158,
          9.177443133090317e-05,
          4.4983022817614923e-05,
          6.622964834124913e-06,
          1.9573383433008547e-05,
          3.796116808516596e-05,
          6.0817826970773365e-05,
          -5.888411577478523e-06,
          -3.787828251005275e-05,
          2.0367469034351082e-05,
          3.582245341485542e-05,
          8.34191904958653e-05,
          -1.1773319529952337e-05,
          3.138566740445398e-05,
          2.8514662748761468e-05,
          -1.2652299370224142e-05,
          3.670947191184188e-05,
          -9.338251653516957e-05,
          -0.00014353157188404654,
          0.00023561645855476587,
          -0.0014826461551967992,
          0.002715171541683949,
          -7.703529798796817e-05,
          0.00017286768732408146,
          -0.001271085566683486,
          0.0025019939005832383
        ],
        [
          -7.995477330847551e-06,
          -2.217523711169276e-05,
          1.7288843256026612e-05,
          6.165232386290555e-05,
          -1.3802972172436945e-05,
          1.1679861235570467e-05,
          8.109006880830581e-06,
          -2.6310233559761006e-05,
          2.533581142713518e-05,
          -4.511846907844711e-06,
          1.7135231200519746e-05,
          -8.9092455538784e-05,
          -0.00018402655890872453,
          -0.0001671911680782085,
          0.00022733209775381775,
          0.0003459140174920913,
          0.00031101768952437555,
          8.481476277863845e-05,
          2.469143207774086e-05,
          1.4271786461778364e-05,
          3.600082819318533e-05,
          5.1127688387756066e-05,
          0.00014182139127066385,
          3.6191280867256874e-05,
          1.0476822879348795e-06,
          2.5792988465639784e-05,
          2.2365457643054468e-05,
          5.2937200396815365e-05,
          8.80712468190457e-06,
          5.894020277096e-06,
          1.696259431182741e-05,
          -1.0787787774678627e-05,
          4.931154533867688e-05,
          -0.00010022658507952812,
          -8.776929334387056e-05,
          7.173455728174045e-05,
          -0.000221058086711321,
          0.00024088827782433166,
          -7.650364894074254e-05,
          0.0002195790412108195,
          -0.0008832373363929338,
          0.0014278125972228325
        ],
        [
          1.9157001889735926e-05,
          -0.00011757194969774467,
          0.0010220410247384786,
          -0.0020343163739069085,
          -3.682413570188693e-06,
          2.5200026550726952e-05,
          2.5879252936384484e-05,
          -2.4598928335317165e-05,
          3.756362582645315e-05,
          -6.952630190659438e-05,
          3.758489504696159e-05,
          -9.197062252263011e-05,
          -0.00015425710507753162,
          -0.0002467834546742891,
          0.0002627503143020158,
          0.00031101768952437555,
          0.000577285620889057,
          8.657637294858225e-05,
          2.234074329654067e-05,
          7.4728410592883925e-06,
          6.139789203083393e-05,
          4.07351674762786e-05,
          0.0001688268499068199,
          5.636474632535358e-05,
          5.964673419259255e-05,
          4.66138895262764e-05,
          4.1164427628321026e-05,
          8.5525802591432e-05,
          -1.6298187732522946e-05,
          5.355602752237868e-05,
          3.218587369879191e-05,
          -2.2534491031268044e-07,
          -1.3844664016492946e-06,
          -8.888749494250794e-05,
          -0.0001212743358459531,
          0.00013417076588955026,
          -0.0009743328545016462,
          0.0017799538094767724,
          -0.00011172129711487732,
          0.00029489175529879387,
          -0.0020931255317108268,
          0.004060601244243416
        ],
        [
          4.589746448810953e-06,
          -7.833546149005002e-05,
          0.000983535648964335,
          -0.002137488727845797,
          -3.610118695987307e-05,
          -4.8038875089383675e-06,
          8.23606393123744e-06,
          -1.927331751803769e-05,
          5.678828945981762e-08,
          1.5590859188671576e-05,
          1.6959371683414147e-05,
          -1.4460324985712732e-05,
          -3.237304947978844e-05,
          -1.5961031561517958e-05,
          9.177443133090317e-05,
          8.481476277863845e-05,
          8.657637294858225e-05,
          0.00021045708794624658,
          0.0001692012715425898,
          -3.065326593622502e-05,
          -2.703963881955945e-05,
          -2.1607093391010083e-05,
          -2.343224044142912e-05,
          -7.25130876847391e-05,
          -9.565926976033787e-05,
          2.02307812652987e-05,
          2.8501080913215974e-05,
          4.734592693679105e-05,
          1.0363686714670272e-05,
          1.0061323602920955e-05,
          -4.312977469587852e-05,
          2.1391618715380347e-05,
          5.980458264893471e-06,
          -5.717257476602063e-05,
          -1.3358495694756587e-05,
          0.00021339562768230656,
          -0.0020724513368449446,
          0.00430620243397351,
          9.700037685643375e-05,
          -9.705146625212364e-05,
          0.0003317524386505986,
          -0.00046900395002562415
        ],
        [
          0.00012149920919535594,
          -0.00024062813243859438,
          0.0012368288313178541,
          -0.0022377089221929545,
          -1.0661105923944587e-06,
          -8.669886666573472e-06,
          3.521146627903983e-05,
          -5.3456752603358816e-05,
          -5.072787916532357e-06,
          -2.501085682508282e-05,
          2.848706145653696e-05,
          -4.558659580364087e-06,
          1.4820789648476068e-05,
          5.973167064529887e-05,
          4.4983022817614923e-05,
          2.469143207774086e-05,
          2.234074329654067e-05,
          0.0001692012715425898,
          0.0006137702285081925,
          -7.709533284152106e-05,
          -3.486902461408088e-05,
          -5.054586156445774e-05,
          -3.6433284450887054e-05,
          -6.782034668142357e-05,
          -9.386078299343463e-05,
          0.00011993062550161994,
          0.00013007829075219836,
          0.00016315229724887516,
          4.01620068890108e-06,
          3.645042803430881e-05,
          8.718756983432704e-06,
          3.9230127190433575e-05,
          3.706648619375146e-05,
          -5.902246316662123e-05,
          -8.159486623054911e-05,
          0.00033991285088631745,
          -0.0020292762731151603,
          0.003799952800881966,
          -4.519516674716698e-05,
          0.00018178495501584946,
          -0.0013161456295555333,
          0.002634835842030915
        ],
        [
          -6.691884036828501e-05,
          2.7572141242987015e-05,
          -0.0001584851677189927,
          0.0002714684452906471,
          4.002426437380048e-05,
          5.5592831390245455e-06,
          2.792091774153811e-06,
          2.0046501342448683e-05,
          2.2045546899730292e-05,
          0.00010413903176221436,
          -3.514377914626176e-05,
          9.174001063467149e-05,
          3.7271515911607776e-05,
          4.99485383952974e-05,
          6.622964834124913e-06,
          1.4271786461778364e-05,
          7.4728410592883925e-06,
          -3.065326593622502e-05,
          -7.709533284152106e-05,
          0.0005311812284925357,
          0.0004199204584697814,
          0.0004668457620863846,
          0.0001460966463063361,
          0.00017833620404692982,
          0.0001896933178627967,
          -0.00016371297146135498,
          -0.00017485607585253495,
          -0.00022065477168117236,
          -7.73576442121673e-06,
          -5.3128854805735896e-05,
          -7.008587793977156e-05,
          1.6007427301909857e-05,
          3.8026568482756696e-05,
          -1.7133730211131013e-05,
          -7.060589678940244e-06,
          0.00016666297279202444,
          -0.0014623985359689712,
          0.002897622306452463,
          8.007838254638761e-05,
          -6.9049888691788215e-06,
          -0.0008295499814269219,
          0.002002845855772771
        ],
        [
          -8.823405325265453e-05,
          3.8505499605788114e-05,
          -0.00043692225275020094,
          0.0009114741324523213,
          5.2978743251039247e-05,
          -4.165920856283118e-06,
          5.41690200594209e-05,
          1.5986389779449798e-05,
          1.8919508358806967e-05,
          8.286333755407056e-05,
          -1.8704177199725517e-05,
          9.639175993439466e-05,
          5.740752503432775e-05,
          5.526287796752282e-05,
          1.9573383433008547e-05,
          3.600082819318533e-05,
          6.139789203083393e-05,
          -2.703963881955945e-05,
          -3.486902461408088e-05,
          0.0004199204584697814,
          0.0005106185161930862,
          0.0004497050169277395,
          0.0001415651589221386,
          0.00015483856996142145,
          0.00017205118978495711,
          -9.837946015880668e-05,
          -0.00012187421938886055,
          -0.00013101169336074474,
          -1.695286627318362e-05,
          -1.3784990390037158e-05,
          -8.76402782994021e-05,
          2.4794550780976112e-05,
          4.396610006675652e-05,
          -3.53542854825713e-05,
          -4.466018428503974e-05,
          0.00019307062865991725,
          -0.001323713589106494,
          0.0024117747136847053,
          1.583359586832353e-05,
          0.00016276457247059865,
          -0.0014038376248148871,
          0.002802053642988072
        ],
        [
          -7.871056243099531e-05,
          5.153761256976704e-05,
          -0.0005247445773576871,
          0.0010653159858859894,
          4.078417111495796e-05,
          3.178204846552169e-05,
          -3.66783757192365e-05,
          -5.5607905404444375e-06,
          3.2015036352684356e-05,
          0.00012444577208246867,
          -2.4388409147400033e-05,
          0.00010616065716392839,
          2.9320504070971843e-05,
          6.372145746245269e-05,
          3.796116808516596e-05,
          5.1127688387756066e-05,
          4.07351674762786e-05,
          -2.1607093391010083e-05,
          -5.054586156445774e-05,
          0.0004668457620863846,
          0.0004497050169277395,
          0.000577641826523867,
          0.00017440472674270195,
          0.000157871244187551,
          0.00013421596819339205,
          -0.00012995799603250383,
          -0.0001744736114922836,
          -0.00021592782316136468,
          -8.972428702818086e-06,
          -2.6879540159469804e-05,
          -0.00010210001837504808,
          -2.1701430586109602e-05,
          4.869038126382964e-05,
          -2.344840704990151e-05,
          -6.181795589105579e-08,
          0.00012233767447174734,
          -0.000689846280671774,
          0.0011573325302671517,
          -9.904053986013202e-06,
          0.00020842516006695626,
          -0.0022581815922047515,
          0.004754123561833067
        ],
        [
          2.6980540217670396e-06,
          -6.519431779453735e-05,
          0.0006038255379554932,
          -0.0011965913560430855,
          6.76500188220111e-05,
          7.440634517373437e-05,
          6.605561907216262e-05,
          2.8349856333346446e-05,
          -3.079735609071264e-06,
          3.4993289042554514e-05,
          3.467379270018864e-05,
          1.8048508383402928e-05,
          -8.944624620593018e-05,
          -6.799302213441293e-05,
          6.0817826970773365e-05,
          0.00014182139127066385,
          0.0001688268499068199,
          -2.343224044142912e-05,
          -3.6433284450887054e-05,
          0.0001460966463063361,
          0.0001415651589221386,
          0.00017440472674270195,
          0.0009328320602060598,
          0.0008732226895581503,
          0.0008540005152232102,
          -0.0001865329703213182,
          -0.00020077952341902464,
          -0.00016654134447809744,
          -5.499887629690506e-05,
          -2.2407826612720222e-05,
          4.9550327492764005e-05,
          -3.5183805002792706e-06,
          -9.48054972776849e-05,
          5.8616963437921784e-05,
          -0.00022632086787857493,
          1.0353897220314927e-05,
          -0.00043027901012029923,
          0.001080396440537956,
          -6.847641453136355e-05,
          0.0003190397238212298,
          -0.0012087301789481131,
          0.0018695386549561872
        ],
        [
          1.20595351940524e-05,
          -8.522085259979412e-05,
          0.0007701017854484113,
          -0.0015594951868779356,
          8.730527115410048e-05,
          5.034781209565004e-05,
          6.941556974639137e-05,
          6.0744350537903087e-05,
          -4.279461666734702e-06,
          1.2415169830409337e-06,
          2.6644219263473607e-05,
          1.9057821150981278e-05,
          -5.641817491427255e-05,
          -2.4789199239417556e-05,
          -5.888411577478523e-06,
          3.6191280867256874e-05,
          5.636474632535358e-05,
          -7.25130876847391e-05,
          -6.782034668142357e-05,
          0.00017833620404692982,
          0.00015483856996142145,
          0.000157871244187551,
          0.0008732226895581503,
          0.0010400622654186313,
          0.0009824389412929062,
          -0.0001921352610155742,
          -0.00022779825957756856,
          -0.00018829329415976027,
          -0.00010574539834434622,
          2.49100939837078e-06,
          5.627049598861113e-05,
          7.695047611991305e-06,
          -7.052776773345715e-05,
          4.7561951894998955e-05,
          -0.00018839572426625553,
          -4.667577953451289e-05,
          8.294535679866338e-05,
          9.199516187441631e-05,
          -0.0001630047715580759,
          0.00047066663390247794,
          -0.0026360128617809366,
          0.004831024133171727
        ],
        [
          -3.5753682800869815e-05,
          -1.6532673497532928e-05,
          0.00032656902930416226,
          -0.0006547334125538637,
          9.763681204850067e-05,
          3.997999515106136e-05,
          8.541571386226073e-05,
          7.495120681390692e-05,
          -3.0163228798770297e-05,
          1.3899671243014937e-05,
          2.4487124380978595e-05,
          3.154803006268714e-05,
          -2.7021836167416697e-05,
          -5.3029999741603355e-05,
          -3.787828251005275e-05,
          1.0476822879348795e-06,
          5.964673419259255e-05,
          -9.565926976033787e-05,
          -9.386078299343463e-05,
          0.0001896933178627967,
          0.00017205118978495711,
          0.00013421596819339205,
          0.0008540005152232102,
          0.0009824389412929062,
          0.0010518411942304687,
          -0.00020822338978333132,
          -0.00020981355627697838,
          -0.00021333201147672072,
          -0.00010591056134710803,
          -3.285197580965115e-06,
          7.59174957976237e-05,
          1.2000692452861154e-05,
          -8.928521148609324e-05,
          9.546120373447665e-05,
          -0.00013222188828233497,
          -0.00012377231661408577,
          0.0005672969527533414,
          -0.0009313925352856396,
          -5.073987533259652e-05,
          0.00030551162660578246,
          -0.0015591399641619575,
          0.002635595284228863
        ],
        [
          0.00020309145389238507,
          -0.00025666379557403316,
          0.0013445353983596547,
          -0.002308562512803038,
          -2.62682495454793e-05,
          -5.281131633027353e-05,
          9.482142750728819e-05,
          -7.79147216141951e-05,
          2.128604632108893e-05,
          -2.336595492917534e-05,
          3.473357860294472e-05,
          1.918069730610342e-06,
          3.9267454705335655e-05,
          7.572069953833015e-05,
          2.0367469034351082e-05,
          2.5792988465639784e-05,
          4.66138895262764e-05,
          2.02307812652987e-05,
          0.00011993062550161994,
          -0.00016371297146135498,
          -9.837946015880668e-05,
          -0.00012995799603250383,
          -0.0001865329703213182,
          -0.0001921352610155742,
          -0.00020822338978333132,
          0.0004885111958655542,
          0.00042509783595760797,
          0.0004470129259399243,
          4.497766537833174e-05,
          2.8677108240743147e-05,
          4.607745497830931e-06,
          2.9061978465491375e-05,
          -5.095863251868488e-06,
          -7.12662435760195e-05,
          -0.00011477621731928811,
          0.000159717038079365,
          -0.0012905951933681527,
          0.0024519168219507012,
          -0.0003699703946903907,
          0.00040892777821591164,
          -0.0023557154841695174,
          0.0041915116310382245
        ],
        [
          0.00019338435314561426,
          -0.0002577385819748329,
          0.0012888042362162247,
          -0.002133146248265244,
          -1.7757566906859177e-05,
          -6.512853417884332e-05,
          6.503146770806812e-05,
          -8.967233000177431e-05,
          -4.3928730254320233e-05,
          -5.365950284319258e-05,
          5.06595006113813e-05,
          1.3176333442758216e-06,
          5.1799372056484576e-05,
          4.29175359882553e-05,
          3.582245341485542e-05,
          2.2365457643054468e-05,
          4.1164427628321026e-05,
          2.8501080913215974e-05,
          0.00013007829075219836,
          -0.00017485607585253495,
          -0.00012187421938886055,
          -0.0001744736114922836,
          -0.00020077952341902464,
          -0.00022779825957756856,
          -0.00020981355627697838,
          0.00042509783595760797,
          0.0005678452715876669,
          0.0005173677834861228,
          7.521694205355437e-05,
          -2.2008075780727905e-05,
          1.8671159306446525e-05,
          4.738446243047559e-05,
          -4.009741682399164e-05,
          -7.074315758757706e-05,
          -7.141572429951842e-06,
          -2.43755032112376e-05,
          0.00018333365396685592,
          -0.0004905529773125772,
          -0.00034074619872637765,
          0.0004240087288642757,
          -0.002593151016232092,
          0.004694414733474024
        ],
        [
          0.00019566792814342538,
          -0.0002245026232490017,
          0.001098077875639628,
          -0.001839507299084625,
          -3.5139838615804895e-05,
          -6.211691560159226e-05,
          0.00011506079757078616,
          -9.786423780822805e-05,
          2.1309055443840754e-05,
          -7.481478914500267e-05,
          5.685730506055542e-05,
          -4.068966247705254e-05,
          5.1202853509977174e-05,
          6.237808783525638e-05,
          8.34191904958653e-05,
          5.2937200396815365e-05,
          8.5525802591432e-05,
          4.734592693679105e-05,
          0.00016315229724887516,
          -0.00022065477168117236,
          -0.00013101169336074474,
          -0.00021592782316136468,
          -0.00016654134447809744,
          -0.00018829329415976027,
          -0.00021333201147672072,
          0.0004470129259399243,
          0.0005173677834861228,
          0.0006470321447620255,
          7.839133460934335e-05,
          9.083218620679412e-09,
          4.101323668979189e-05,
          5.0116226118629035e-05,
          -2.0564368859170772e-05,
          -0.00012550049729002048,
          -2.7666475866973375e-05,
          -3.394227702837003e-05,
          -6.434212166647285e-05,
          0.00013064495418596501,
          -0.00036832466131106126,
          0.00040475913206828305,
          -0.002458324059165973,
          0.0045293364656750126
        ],
        [
          -0.00010757875907885817,
          0.0001832692965996183,
          -0.0012925236661912153,
          0.002532293653818265,
          -9.873663036339904e-06,
          -1.1836861205966563e-05,
          2.8162302232494154e-05,
          4.63786889320291e-06,
          -1.552361838247408e-05,
          3.475389764536341e-05,
          -7.987272850434309e-06,
          2.366861962709018e-05,
          -1.998037372152772e-05,
          -4.949779397283436e-06,
          -1.1773319529952337e-05,
          8.80712468190457e-06,
          -1.6298187732522946e-05,
          1.0363686714670272e-05,
          4.01620068890108e-06,
          -7.73576442121673e-06,
          -1.695286627318362e-05,
          -8.972428702818086e-06,
          -5.499887629690506e-05,
          -0.00010574539834434622,
          -0.00010591056134710803,
          4.497766537833174e-05,
          7.521694205355437e-05,
          7.839133460934335e-05,
          0.00020988154514532816,
          -0.00015807038554372068,
          -4.1268053558767676e-05,
          2.440966665982176e-05,
          -0.00010580475384345988,
          2.63713767585515e-05,
          0.00014867731243748756,
          -0.0003594915610840726,
          0.002411563374832923,
          -0.0046218382075513395,
          0.0002132776267631278,
          -0.0003833507104886709,
          0.0023600036579567024,
          -0.004494560884274062
        ],
        [
          0.00012071619006279698,
          -0.00017556420749282467,
          0.0008766508769128538,
          -0.0015342564133696951,
          -3.193998712955397e-06,
          -1.341772704502208e-06,
          1.9324882908428534e-05,
          -1.5333947733083415e-05,
          2.6713514724971704e-05,
          -3.727947715346909e-05,
          3.7050169830652135e-06,
          -2.588821328936294e-05,
          2.7019135553112307e-05,
          2.2091897113779757e-05,
          3.138566740445398e-05,
          5.894020277096e-06,
          5.355602752237868e-05,
          1.0061323602920955e-05,
          3.645042803430881e-05,
          -5.3128854805735896e-05,
          -1.3784990390037158e-05,
          -2.6879540159469804e-05,
          -2.2407826612720222e-05,
          2.49100939837078e-06,
          -3.285197580965115e-06,
          2.8677108240743147e-05,
          -2.2008075780727905e-05,
          9.083218620679412e-09,
          -0.00015807038554372068,
          0.00019209430737404985,
          2.085582654460084e-05,
          -7.742769196504859e-06,
          0.00011048582520083476,
          -6.074898044809528e-05,
          -0.00011382013598717168,
          0.00023861595207403242,
          -0.00109992613521953,
          0.0018231978751882987,
          -0.00019240210370108566,
          0.00027590701411621784,
          -0.0012727645196906568,
          0.002195317405031448
        ],
        [
          2.246757229617917e-05,
          -2.2364868955552636e-05,
          0.00033520798325969135,
          -0.0006915822043095818,
          1.1499870671018904e-05,
          3.4660837650531344e-06,
          -3.073231396353253e-05,
          9.39822197742516e-06,
          3.626426225792087e-07,
          -7.688516105859751e-05,
          1.3905809261078403e-05,
          -1.2084091422005374e-05,
          1.0806834965211366e-05,
          -9.414251623403898e-06,
          2.8514662748761468e-05,
          1.696259431182741e-05,
          3.218587369879191e-05,
          -4.312977469587852e-05,
          8.718756983432704e-06,
          -7.008587793977156e-05,
          -8.76402782994021e-05,
          -0.00010210001837504808,
          4.9550327492764005e-05,
          5.627049598861113e-05,
          7.59174957976237e-05,
          4.607745497830931e-06,
          1.8671159306446525e-05,
          4.101323668979189e-05,
          -4.1268053558767676e-05,
          2.085582654460084e-05,
          0.0002606324685443103,
          -0.00015946859242225056,
          -3.273012982792297e-05,
          5.4200324499026136e-05,
          -6.660929042255494e-05,
          0.00013022789619523923,
          -0.0016210454532220868,
          0.0034261407156316636,
          -3.3852856495447584e-05,
          9.04328556916112e-05,
          -0.000805486207028067,
          0.0016768154760293278
        ],
        [
          4.1503597234304e-05,
          -5.4707179082335105e-05,
          8.817435421192664e-05,
          -7.1490160146627325e-06,
          -4.491372828311634e-06,
          8.68091060362959e-06,
          7.03890719297828e-05,
          -2.575203472544731e-05,
          1.2131304284020584e-05,
          2.2011444118751367e-05,
          -1.6134700109734108e-05,
          -1.1408547447217806e-08,
          1.1466829722628482e-05,
          1.3144118727317678e-06,
          -1.2652299370224142e-05,
          -1.0787787774678627e-05,
          -2.2534491031268044e-07,
          2.1391618715380347e-05,
          3.9230127190433575e-05,
          1.6007427301909857e-05,
          2.4794550780976112e-05,
          -2.1701430586109602e-05,
          -3.5183805002792706e-06,
          7.695047611991305e-06,
          1.2000692452861154e-05,
          2.9061978465491375e-05,
          4.738446243047559e-05,
          5.0116226118629035e-05,
          2.440966665982176e-05,
          -7.742769196504859e-06,
          -0.00015946859242225056,
          0.00022773852601530166,
          -1.8451106014614804e-06,
          -4.9024469832925315e-05,
          -1.1919910077613093e-05,
          4.629161908193977e-06,
          0.00048203773189669943,
          -0.0011551501069446018,
          9.419672054529658e-06,
          -5.161509388889519e-05,
          0.0008644245464984562,
          -0.0020025684212124526
        ],
        [
          6.461874916807204e-05,
          -0.000162047433363574,
          0.0007716525766934497,
          -0.00125101736693354,
          1.657802994958201e-05,
          -7.201013283656218e-05,
          8.653915316674692e-05,
          -3.841917818659056e-05,
          3.252097460539645e-05,
          -3.50278234085001e-05,
          -1.4961980855163336e-05,
          -3.968603878491331e-05,
          6.811230224605624e-07,
          2.1790432798734537e-05,
          3.670947191184188e-05,
          4.931154533867688e-05,
          -1.3844664016492946e-06,
          5.980458264893471e-06,
          3.706648619375146e-05,
          3.8026568482756696e-05,
          4.396610006675652e-05,
          4.869038126382964e-05,
          -9.48054972776849e-05,
          -7.052776773345715e-05,
          -8.928521148609324e-05,
          -5.095863251868488e-06,
          -4.009741682399164e-05,
          -2.0564368859170772e-05,
          -0.00010580475384345988,
          0.00011048582520083476,
          -3.273012982792297e-05,
          -1.8451106014614804e-06,
          0.00038483572998700784,
          -0.0002722944779606764,
          -0.00011547298961964499,
          0.00039345530641070976,
          -0.0022068867889743085,
          0.003963589181110264,
          -0.00012600171477942645,
          0.0002451334079892839,
          -0.00139786911105491,
          0.002584446048605373
        ],
        [
          -0.00011531066203846607,
          0.00021953011501958875,
          -0.001174140376389118,
          0.0020384715045320117,
          6.969864468476119e-06,
          5.216185194729841e-05,
          -7.968061911996845e-05,
          3.188632365675896e-05,
          -2.9354941624724012e-05,
          3.43078001664435e-05,
          -5.364264926033307e-06,
          3.591468058158716e-05,
          1.8651515602051148e-05,
          -2.828277609388621e-05,
          -9.338251653516957e-05,
          -0.00010022658507952812,
          -8.888749494250794e-05,
          -5.717257476602063e-05,
          -5.902246316662123e-05,
          -1.7133730211131013e-05,
          -3.53542854825713e-05,
          -2.344840704990151e-05,
          5.8616963437921784e-05,
          4.7561951894998955e-05,
          9.546120373447665e-05,
          -7.12662435760195e-05,
          -7.074315758757706e-05,
          -0.00012550049729002048,
          2.63713767585515e-05,
          -6.074898044809528e-05,
          5.4200324499026136e-05,
          -4.9024469832925315e-05,
          -0.0002722944779606764,
          0.00031831740435411365,
          0.00015882137897061752,
          -0.00032664218604482184,
          0.002082066494935568,
          -0.0038746602893827797,
          0.0001184539187001416,
          -0.00017805888668470765,
          0.0011729546674286754,
          -0.002260660259171769
        ],
        [
          -0.001213664782794335,
          0.0019612988485979534,
          -0.01369057006032905,
          0.026511958660561753,
          -9.085488399904624e-05,
          -3.203547699630817e-05,
          -0.00030328188465056556,
          3.061096325511299e-05,
          -8.92471471890524e-05,
          6.637496226760488e-05,
          -6.393002265250135e-05,
          -1.2104789781022006e-05,
          -0.00023649354915480195,
          -0.0001606952100567664,
          -0.00014353157188404654,
          -8.776929334387056e-05,
          -0.0001212743358459531,
          -1.3358495694756587e-05,
          -8.159486623054911e-05,
          -7.060589678940244e-06,
          -4.466018428503974e-05,
          -6.181795589105579e-08,
          -0.00022632086787857493,
          -0.00018839572426625553,
          -0.00013222188828233497,
          -0.00011477621731928811,
          -7.141572429951842e-06,
          -2.7666475866973375e-05,
          0.00014867731243748756,
          -0.00011382013598717168,
          -6.660929042255494e-05,
          -1.1919910077613093e-05,
          -0.00011547298961964499,
          0.00015882137897061752,
          0.0033771677000101886,
          -0.005246488695638404,
          0.03922806462203163,
          -0.07765882474714186,
          0.0012376364309486109,
          -0.0020242166801926575,
          0.014121495898114348,
          -0.02735229896269971
        ],
        [
          0.0019168026208903934,
          -0.004035973874005401,
          0.03160070716096,
          -0.06275125678913568,
          8.304995657740078e-05,
          -0.00012265027328107163,
          0.0006213368142014061,
          -7.490621553645387e-05,
          8.89258569653643e-05,
          9.4959396494721e-05,
          -2.1295205572432593e-05,
          1.3775874454624597e-05,
          0.00032227802676112647,
          0.00014232017711040084,
          0.00023561645855476587,
          7.173455728174045e-05,
          0.00013417076588955026,
          0.00021339562768230656,
          0.00033991285088631745,
          0.00016666297279202444,
          0.00019307062865991725,
          0.00012233767447174734,
          1.0353897220314927e-05,
          -4.667577953451289e-05,
          -0.00012377231661408577,
          0.000159717038079365,
          -2.43755032112376e-05,
          -3.394227702837003e-05,
          -0.0003594915610840726,
          0.00023861595207403242,
          0.00013022789619523923,
          4.629161908193977e-06,
          0.00039345530641070976,
          -0.00032664218604482184,
          -0.005246488695638404,
          0.012106890725921615,
          -0.09772650105596992,
          0.19558042912465606,
          -0.0020049211218933355,
          0.004190741054165117,
          -0.032832722889331964,
          0.06526846859089891
        ],
        [
          -0.013483466014986796,
          0.03159748118259465,
          -0.2786408898153736,
          0.5665218315520661,
          -0.0006274626933642391,
          0.0011661491989721892,
          -0.005156700280055128,
          -5.9370461118134025e-06,
          0.00013240752022781977,
          -0.0007354767991943326,
          0.000419697916317791,
          -5.406129461410586e-05,
          -0.0020661479451202034,
          -0.00034982100230715295,
          -0.0014826461551967992,
          -0.000221058086711321,
          -0.0009743328545016462,
          -0.0020724513368449446,
          -0.0020292762731151603,
          -0.0014623985359689712,
          -0.001323713589106494,
          -0.000689846280671774,
          -0.00043027901012029923,
          8.294535679866338e-05,
          0.0005672969527533414,
          -0.0012905951933681527,
          0.00018333365396685592,
          -6.434212166647285e-05,
          0.002411563374832923,
          -0.00109992613521953,
          -0.0016210454532220868,
          0.00048203773189669943,
          -0.0022068867889743085,
          0.002082066494935568,
          0.03922806462203163,
          -0.09772650105596992,
          0.8705625643424479,
          -1.772348844628855,
          0.01383549093348296,
          -0.032241848368826716,
          0.285200810355703,
          -0.5804027773914371
        ],
        [
          0.026180630673703464,
          -0.06272750170682947,
          0.5663082511437335,
          -1.1572466989375294,
          0.0012372459392923606,
          -0.0023771555077436316,
          0.010299772038720977,
          0.00022451593323271233,
          -0.0005486221062371284,
          0.0012717698268665827,
          -0.0008596026651900193,
          0.00022568291152151983,
          0.004003526108159327,
          0.0005309082180073883,
          0.002715171541683949,
          0.00024088827782433166,
          0.0017799538094767724,
          0.00430620243397351,
          0.003799952800881966,
          0.002897622306452463,
          0.0024117747136847053,
          0.0011573325302671517,
          0.001080396440537956,
          9.199516187441631e-05,
          -0.0009313925352856396,
          0.0024519168219507012,
          -0.0004905529773125772,
          0.00013064495418596501,
          -0.0046218382075513395,
          0.0018231978751882987,
          0.0034261407156316636,
          -0.0011551501069446018,
          0.003963589181110264,
          -0.0038746602893827797,
          -0.07765882474714186,
          0.19558042912465606,
          -1.772348844628855,
          3.6208887861925074,
          -0.026713107358715668,
          0.06376248759231808,
          -0.5779111913528003,
          1.182043366082079
        ],
        [
          -0.0012573492294320398,
          0.002047826014724318,
          -0.014251715878562495,
          0.027604267203293845,
          -8.935680935550044e-05,
          3.2057824894062855e-05,
          -0.00026533518802112575,
          0.0001462342971862595,
          -6.070268502141142e-05,
          0.0001466479265303011,
          -3.036439504857876e-05,
          -1.3500992729905753e-05,
          -8.770834211406338e-05,
          -3.791434071744992e-05,
          -7.703529798796817e-05,
          -7.650364894074254e-05,
          -0.00011172129711487732,
          9.700037685643375e-05,
          -4.519516674716698e-05,
          8.007838254638761e-05,
          1.583359586832353e-05,
          -9.904053986013202e-06,
          -6.847641453136355e-05,
          -0.0001630047715580759,
          -5.073987533259652e-05,
          -0.0003699703946903907,
          -0.00034074619872637765,
          -0.00036832466131106126,
          0.0002132776267631278,
          -0.00019240210370108566,
          -3.3852856495447584e-05,
          9.419672054529658e-06,
          -0.00012600171477942645,
          0.0001184539187001416,
          0.0012376364309486109,
          -0.0020049211218933355,
          0.01383549093348296,
          -0.026713107358715668,
          0.003638226843234052,
          -0.006075624945560145,
          0.04409789570454013,
          -0.08616064429114079
        ],
        [
          0.002040589568121605,
          -0.004206986132263686,
          0.032407281807706474,
          -0.06420491849338204,
          0.00026670650583545557,
          -9.835516981060116e-05,
          0.000627381294489219,
          -0.0001070836623536268,
          9.738071643109374e-06,
          -0.0003684199058882034,
          0.00011870179214033222,
          6.91179871018177e-05,
          0.00012107474204862777,
          -1.825530267277786e-06,
          0.00017286768732408146,
          0.0002195790412108195,
          0.00029489175529879387,
          -9.705146625212364e-05,
          0.00018178495501584946,
          -6.9049888691788215e-06,
          0.00016276457247059865,
          0.00020842516006695626,
          0.0003190397238212298,
          0.00047066663390247794,
          0.00030551162660578246,
          0.00040892777821591164,
          0.0004240087288642757,
          0.00040475913206828305,
          -0.0003833507104886709,
          0.00027590701411621784,
          9.04328556916112e-05,
          -5.161509388889519e-05,
          0.0002451334079892839,
          -0.00017805888668470765,
          -0.0020242166801926575,
          0.004190741054165117,
          -0.032241848368826716,
          0.06376248759231808,
          -0.006075624945560145,
          0.012505178261953303,
          -0.09757913436415344,
          0.19341545458108755
        ],
        [
          -0.014397374634954035,
          0.03272656666097411,
          -0.283268276467185,
          0.5746006774187609,
          -0.0019681150924939802,
          0.0009127993531931713,
          -0.004972680441247228,
          0.0003341687912066796,
          0.00044582603360292553,
          0.0035373634868769233,
          -0.0009981088085163465,
          -0.0007806751557877755,
          -0.0010977336353906204,
          -0.00018004060113675958,
          -0.001271085566683486,
          -0.0008832373363929338,
          -0.0020931255317108268,
          0.0003317524386505986,
          -0.0013161456295555333,
          -0.0008295499814269219,
          -0.0014038376248148871,
          -0.0022581815922047515,
          -0.0012087301789481131,
          -0.0026360128617809366,
          -0.0015591399641619575,
          -0.0023557154841695174,
          -0.002593151016232092,
          -0.002458324059165973,
          0.0023600036579567024,
          -0.0012727645196906568,
          -0.000805486207028067,
          0.0008644245464984562,
          -0.00139786911105491,
          0.0011729546674286754,
          0.014121495898114348,
          -0.032832722889331964,
          0.285200810355703,
          -0.5779111913528003,
          0.04409789570454013,
          -0.09757913436415344,
          0.8433037725289134,
          -1.7041514128609505
        ],
        [
          0.02799079819919343,
          -0.06495015114816302,
          0.5752900837493764,
          -1.1728665011586772,
          0.003760176873056528,
          -0.0018280044510093152,
          0.009888315189359596,
          -0.0004665246212073922,
          -0.001028476391733151,
          -0.007556806543208957,
          0.0020298471059179007,
          0.0016584766275073728,
          0.0023191620514091153,
          0.0005129052590701055,
          0.0025019939005832383,
          0.0014278125972228325,
          0.004060601244243416,
          -0.00046900395002562415,
          0.002634835842030915,
          0.002002845855772771,
          0.002802053642988072,
          0.004754123561833067,
          0.0018695386549561872,
          0.004831024133171727,
          0.002635595284228863,
          0.0041915116310382245,
          0.004694414733474024,
          0.0045293364656750126,
          -0.004494560884274062,
          0.002195317405031448,
          0.0016768154760293278,
          -0.0020025684212124526,
          0.002584446048605373,
          -0.002260660259171769,
          -0.02735229896269971,
          0.06526846859089891,
          -0.5804027773914371,
          1.182043366082079,
          -0.08616064429114079,
          0.19341545458108755,
          -1.7041514128609505,
          3.457314503258236
        ]
      ],
      "interaction_joint_test": {
        "F": 1.9715766388038158,
        "df1": 8,
        "df2": 111,
        "p": 0.05649345087418921,
        "p_holm_two_dimensions": 0.11298690174837842
      },
      "groups": {
        "1": {
          "label": "Central area of the city or county",
          "n": 3372,
          "classes": 84,
          "schools": 42,
          "zero_n": 896,
          "exposure_coefficients": [
            -0.07387688996092821,
            0.22763020999019043,
            -1.9555803562636949,
            3.9328719235114256
          ],
          "exposure_covariance": [
            [
              0.0012120182868843531,
              -0.001997427203680057,
              0.014157247337862078,
              -0.027542864409122104
            ],
            [
              -0.001997427203680057,
              0.004118711390196596,
              -0.03203081681733533,
              0.0635646960460741
            ],
            [
              0.014157247337862078,
              -0.03203081681733533,
              0.2794712676049691,
              -0.5675445350536885
            ],
            [
              -0.027542864409122104,
              0.0635646960460741,
              -0.5675445350536885,
              1.1584018169341754
            ]
          ],
          "exercise_joint_test": {
            "F": 4.645525915206511,
            "df1": 4,
            "df2": 111,
            "p": 0.0016650297253368166
          },
          "contrasts": {
            "0": {
              "estimate": -0.05533249890462305,
              "se": 0.01560540218230858,
              "lower": -0.08625564509986984,
              "upper": -0.024409352709376258
            },
            "30": {
              "estimate": -0.019866305798149325,
              "se": 0.01148208390033345,
              "lower": -0.04261882155699501,
              "upper": 0.0028862099606963565
            },
            "90": {
              "estimate": -0.047763948912461995,
              "se": 0.014486774554367211,
              "lower": -0.07647045978663462,
              "upper": -0.01905743803828937
            },
            "120": {
              "estimate": -0.0684349130076225,
              "se": 0.019594778693428704,
              "lower": -0.10726327507876038,
              "upper": -0.02960655093648462
            }
          }
        },
        "2": {
          "label": "Urban fringe and rural-urban fringe zone",
          "n": 2083,
          "classes": 56,
          "schools": 29,
          "zero_n": 496,
          "exposure_coefficients": [
            0.030768569248165456,
            -0.057354782277467625,
            0.30181649421331747,
            -0.5642345812553473
          ],
          "exposure_covariance": [
            [
              0.0021618564213058723,
              -0.0033658144298301146,
              0.02621127588457786,
              -0.05250909982199875
            ],
            [
              -0.0033658144298301146,
              0.008153654368107409,
              -0.0665591295297506,
              0.133666366674765
            ],
            [
              0.02621127588457786,
              -0.0665591295297506,
              0.5927520523166698,
              -1.2070632969867436
            ],
            [
              -0.05250909982199875,
              0.133666366674765,
              -1.2070632969867439,
              2.464797205251624
            ]
          ],
          "exercise_joint_test": {
            "F": 0.27248982061712224,
            "df1": 4,
            "df2": 111,
            "p": 0.8951656032721952
          },
          "contrasts": {
            "0": {
              "estimate": 0.011269417237870928,
              "se": 0.03193240115613586,
              "lower": -0.052006767366708014,
              "upper": 0.07454560184244988
            },
            "30": {
              "estimate": 0.014050789424952373,
              "se": 0.01428639858454354,
              "lower": -0.014258663088501024,
              "upper": 0.04236024193840577
            },
            "90": {
              "estimate": -0.0012983233593798493,
              "se": 0.021369410362693374,
              "lower": -0.04364323655238494,
              "upper": 0.04104658983362524
            },
            "120": {
              "estimate": -0.002851506229983425,
              "se": 0.029606986749583397,
              "lower": -0.061519726950114956,
              "upper": 0.055816714490148106
            }
          }
        },
        "3": {
          "label": "Towns and rural area",
          "n": 2792,
          "classes": 81,
          "schools": 41,
          "zero_n": 907,
          "exposure_coefficients": [
            0.09092587807323489,
            -0.1489669661922077,
            1.3101968023223347,
            -2.6796046627555667
          ],
          "exposure_covariance": [
            [
              0.0023355466712543255,
              -0.0039846365663942784,
              0.02960605252888568,
              -0.05810844329777562
            ],
            [
              -0.0039846365663942784,
              0.008209917387622525,
              -0.06447610271280818,
              0.1278250809856166
            ],
            [
              0.02960605252888568,
              -0.0644761027128082,
              0.5562384871995125,
              -1.1218051867465018
            ],
            [
              -0.05810844329777562,
              0.12782508098561657,
              -1.1218051867465018,
              2.2699833178750572
            ]
          ],
          "exercise_joint_test": {
            "F": 1.333793572829958,
            "df1": 4,
            "df2": 111,
            "p": 0.2618841863646149
          },
          "contrasts": {
            "0": {
              "estimate": -0.007766140958786361,
              "se": 0.021723163187964526,
              "lower": -0.05081203899057009,
              "upper": 0.03527975707299737
            },
            "30": {
              "estimate": 0.011672412581101799,
              "se": 0.015245926830193634,
              "lower": -0.01853840920640622,
              "upper": 0.041883234368609815
            },
            "90": {
              "estimate": 0.03121999153965943,
              "se": 0.02030306490155364,
              "lower": -0.009011886935993453,
              "upper": 0.07145187001531231
            },
            "120": {
              "estimate": 0.040185734713184984,
              "se": 0.028318586434270567,
              "lower": -0.01592943477231782,
              "upper": 0.09630090419868778
            }
          }
        }
      },
      "exercise_interaction_columns": [
        "ex0_X_schloc_3c_2",
        "ex1_X_schloc_3c_2",
        "ex2_X_schloc_3c_2",
        "ex3_X_schloc_3c_2",
        "ex0_X_schloc_3c_3",
        "ex1_X_schloc_3c_3",
        "ex2_X_schloc_3c_3",
        "ex3_X_schloc_3c_3"
      ],
      "baseline_score_interaction_columns": [],
      "control_slopes": "Shared across groups; four exercise coefficients vary."
    }
  },
  "subject_group_models": {
    "chn": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 38,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.0415984336865658,
        "variable": "fs",
        "outcome": "z_chn",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": 0.014377642099597096,
          "ex1": 0.03910094155530866,
          "ex2": -0.22345214773184838,
          "ex3": 0.42834128675565186,
          "age": -0.030224858075494843,
          "fs": 0.2058006069383085,
          "minority": -0.09811040168659989,
          "agrhk": -0.030274272490177424,
          "migrant": 0.030658593048041936,
          "livinsch": -0.04023432183069772,
          "nsibling": 0.0133870214913942,
          "medul_2.0": -0.01579257863758091,
          "medul_3.0": -0.027858276127459825,
          "medul_4.0": -0.0037293524802082425,
          "fedul_2.0": 0.010363172638137422,
          "fedul_3.0": 0.0017663241900590769,
          "fedul_4.0": 0.016163594631269703,
          "steco_3c_2.0": -0.042030013420272815,
          "steco_3c_3.0": -0.07957704781951645,
          "diffmat_2.0": 0.0017986177556115063,
          "diffmat_3.0": -0.013402666052892013,
          "diffmat_4.0": -0.024306269347126354,
          "diffchn_2.0": 0.11465052939835,
          "diffchn_3.0": 0.21572286842457378,
          "diffchn_4.0": 0.27817611653364865,
          "diffeng_2.0": 0.007054866686863306,
          "diffeng_3.0": -0.013447898849711844,
          "diffeng_4.0": -0.02900100754412872,
          "y0_chn_0": 0.4571464221794088,
          "y0_chn_1": -0.10366850020580778,
          "y0_mat_0": 0.13161581233943623,
          "y0_mat_1": 0.05719457421596307,
          "y0_eng_0": 0.228870889983118,
          "y0_eng_1": 0.03095570325060281,
          "ex0_X_fs_1": -0.009649109801133088,
          "ex1_X_fs_1": 0.04783245954869225,
          "ex2_X_fs_1": -0.6387946220445461,
          "ex3_X_fs_1": 1.2830668036484107
        },
        "covariance": [
          [
            0.0027239268905391765,
            -0.0044707502467328936,
            0.03299077028121824,
            -0.06458201593315444,
            -0.00011658295403521192,
            0.0003384189068803182,
            -9.541939629537792e-05,
            -8.024141281940121e-05,
            0.0001402854582922204,
            -0.00011285085675068491,
            2.2584983703836025e-05,
            -2.3699246229103138e-05,
            -1.4302299926469009e-05,
            0.00011940271685905975,
            -0.00010718399327887838,
            -0.00011421551573473159,
            -0.00021191787992643705,
            -2.3821518093066774e-05,
            1.2245527232819898e-05,
            -0.00012268026813939552,
            -0.00017496465848236737,
            -0.000163027701344979,
            -0.00010312653519310957,
            -0.0001047852779408873,
            -0.00010347979442143761,
            7.449350623064007e-05,
            0.00023150914520185393,
            0.0001444440103115076,
            -5.5622223935311186e-06,
            5.634685042855995e-05,
            -4.4194039202092314e-05,
            5.351883837855216e-05,
            -2.0355571025927156e-05,
            1.538816645636144e-05,
            -0.0024948310747570403,
            0.004136590141601604,
            -0.03152183327404666,
            0.062129060219184504
          ],
          [
            -0.0044707502467328936,
            0.009847506141301112,
            -0.07640456960923292,
            0.1508931083013122,
            0.00019977425048629555,
            0.0002945311543068679,
            6.243198290891498e-05,
            0.00013075674471822127,
            -0.00035665168247345154,
            0.0003161312568320385,
            9.533489249465655e-05,
            0.0003071559853778568,
            0.00014400347753476935,
            -0.00013440757894616864,
            0.00012001207540964018,
            0.00017080887365530941,
            0.00031732349594548455,
            1.6066862040226235e-05,
            -4.947964168637258e-05,
            0.0003209927809769011,
            0.00048397593630187277,
            0.0004246724629053059,
            0.00034931811696592506,
            0.00019436968525444938,
            0.00022082855770834295,
            -0.00021925682049331826,
            -0.00048388264873169807,
            -0.0003469043167061859,
            6.383076258419062e-05,
            -0.0001343043703258448,
            3.1996432686583594e-05,
            -5.0555887036453824e-05,
            -5.5370658680928966e-05,
            -3.308695626623558e-05,
            0.004126299833567151,
            -0.00941988706600231,
            0.0749978348111591,
            -0.1487596456756413
          ],
          [
            0.03299077028121824,
            -0.07640456960923292,
            0.6473423290913205,
            -1.3000151758707474,
            -0.0020072192275893156,
            -0.001905436027848493,
            -0.0013644668112580882,
            -0.0010089757644968639,
            0.0018860284907703212,
            -0.0022203400185479595,
            -0.0007313631105941039,
            -0.0028839109482108674,
            -0.0005687690700491863,
            0.0007826882436612664,
            -0.0006313331779562462,
            -0.0007370199488327976,
            -0.0012469104647237265,
            0.00034261036031629967,
            -0.0005991630157042749,
            -0.0022669394027723835,
            -0.0036866316816986534,
            -0.003167099422042014,
            -0.003082745635985033,
            -0.002055704563680559,
            -0.0021617196329551617,
            0.001704735265083624,
            0.0028310904719599573,
            0.0019948397936768534,
            -0.0013194618185606863,
            0.0016121929258035976,
            -0.0002875414716133613,
            0.00030566332573008284,
            0.0010543779878235552,
            0.00023894112949747468,
            -0.02941992626881662,
            0.0721538653273236,
            -0.6307285490362114,
            1.270762060916297
          ],
          [
            -0.06458201593315444,
            0.1508931083013122,
            -1.3000151758707474,
            2.619719110584203,
            0.004168273830334071,
            0.0036921685360294674,
            0.0030040697496263435,
            0.0017751223358470772,
            -0.0032480399569046288,
            0.004038148739994597,
            0.0014598224242046468,
            0.005865472601763627,
            0.0008843754599895835,
            -0.0014034197244189076,
            0.0011095868979959021,
            0.001226852152927466,
            0.0019061939076100113,
            -0.0008589774188738064,
            0.0015636269290316323,
            0.004341325146902091,
            0.007248534485664207,
            0.006143615117205104,
            0.006246839432686077,
            0.004290823374593708,
            0.004450498636263642,
            -0.0033130981931412205,
            -0.005124783660788768,
            -0.003521500990116007,
            0.003032507576774586,
            -0.0034292382204555933,
            0.00041845079726327873,
            -0.0003542975124031807,
            -0.002150721668597804,
            -0.0006290516671436363,
            0.05720508810778521,
            -0.14225022861832912,
            1.2660000404144764,
            -2.5594199431189777
          ],
          [
            -0.00011658295403521192,
            0.00019977425048629555,
            -0.0020072192275893156,
            0.004168273830334071,
            0.00015229277801838702,
            -4.8084169152503605e-05,
            3.921905725265481e-05,
            -3.4351617203837718e-06,
            -5.119329779208721e-05,
            1.801506565120906e-05,
            -2.4934003527950994e-06,
            9.56314411173361e-06,
            6.779626428987838e-06,
            -5.156064970056539e-05,
            -7.105474603464373e-05,
            -3.299090616123495e-05,
            -3.9402509810357165e-05,
            -4.571730310616153e-05,
            1.8051319732682618e-05,
            1.5588602222441925e-05,
            4.1915357873117026e-05,
            2.811531072630628e-05,
            2.397632205727294e-05,
            1.159831453804731e-05,
            4.803224940833291e-05,
            -3.168468579164468e-05,
            -4.0108872745746284e-07,
            -1.0075695002341655e-05,
            1.4980020290131524e-05,
            -1.9926534537942994e-05,
            9.964843696013186e-06,
            8.106887504142063e-06,
            7.006224134989701e-07,
            3.90937182507402e-05,
            0.00010507893474860624,
            -0.00011933983031821335,
            0.001307935134886481,
            -0.0028377015413694933
          ],
          [
            0.0003384189068803182,
            0.0002945311543068679,
            -0.001905436027848493,
            0.0036921685360294674,
            -4.8084169152503605e-05,
            0.0008979017695745381,
            -0.00018174299809556202,
            -5.021026711698532e-05,
            2.012160121392651e-05,
            -0.00030218652366727054,
            3.649994754487452e-05,
            0.00013011379419256166,
            0.00013490584796983194,
            0.0002303023535791152,
            2.588910220041572e-05,
            -2.0007657139467597e-05,
            -1.8103652179162603e-05,
            -3.7054495688660746e-06,
            -8.081434195611416e-05,
            -1.1099967680767995e-05,
            3.123950965030125e-05,
            -2.4747227692241572e-06,
            -2.0609507993020572e-05,
            -0.00013121860730506982,
            -0.00011905839591127673,
            -5.5397386530747505e-05,
            -9.483180634765885e-05,
            -6.477093485074875e-05,
            -2.118998430494794e-06,
            6.0306621819137584e-06,
            -9.968194061714195e-05,
            8.949392535901812e-05,
            -2.5602437719428367e-05,
            -5.070204423803335e-05,
            -0.0004784857054940393,
            -0.0005122931264666329,
            0.003451069763849939,
            -0.006759461052429724
          ],
          [
            -9.541939629537792e-05,
            6.243198290891498e-05,
            -0.0013644668112580882,
            0.0030040697496263435,
            3.921905725265481e-05,
            -0.00018174299809556202,
            0.001070009551125832,
            -6.290914603856269e-05,
            -6.267252367993881e-06,
            7.502326227923542e-05,
            4.519925486285569e-05,
            6.419279385009028e-06,
            4.282497504261563e-05,
            -3.261814508377176e-05,
            3.258844619808435e-05,
            -1.2863923098970789e-05,
            1.0318003012521393e-05,
            2.898818771520551e-05,
            3.694150597358906e-05,
            8.084481905048454e-05,
            4.0226319699825584e-05,
            -2.8935192723676238e-05,
            -0.0001638014422077808,
            -0.00015450257478673724,
            -0.00010037342810826039,
            -6.898788886441142e-05,
            -6.737089789951947e-05,
            9.395087104166482e-06,
            5.626648075376486e-05,
            4.224553726392946e-05,
            -4.425998459979179e-05,
            5.384654625622016e-05,
            0.00011959814609424104,
            -8.169613296699641e-05,
            -0.0001037371976232741,
            0.00019747293755421002,
            -0.0001560687924235074,
            9.533790658014065e-06
          ],
          [
            -8.024141281940121e-05,
            0.00013075674471822127,
            -0.0010089757644968639,
            0.0017751223358470772,
            -3.4351617203837718e-06,
            -5.021026711698532e-05,
            -6.290914603856269e-05,
            0.00047121442221719986,
            -0.00011796127122008402,
            -0.00013864732416498532,
            -1.6846420443001257e-05,
            -5.5281341706136465e-05,
            -4.358136307331745e-05,
            -6.08937545394496e-05,
            -8.785244230254569e-06,
            6.518248095604184e-05,
            0.00011127999127564169,
            5.496173101805404e-06,
            6.080730738941568e-06,
            -0.00011392625037151622,
            -8.134197246906978e-05,
            -8.867125562401956e-05,
            3.526517045847316e-05,
            0.0001369212079483964,
            0.00015651682280811926,
            -2.527282967529276e-05,
            5.229162818284794e-06,
            -1.3508213407265079e-05,
            -4.360082229803392e-05,
            -3.688497372422684e-05,
            0.00011427577938190572,
            -0.00012107072551786937,
            -6.887524353508558e-07,
            -1.2884585848896477e-05,
            0.00018694242776430624,
            -0.0003111921904767196,
            0.002449664289339972,
            -0.004593521283763653
          ],
          [
            0.0001402854582922204,
            -0.00035665168247345154,
            0.0018860284907703212,
            -0.0032480399569046288,
            -5.119329779208721e-05,
            2.012160121392651e-05,
            -6.267252367993881e-06,
            -0.00011796127122008402,
            0.00041047870571896854,
            1.4456511557161918e-05,
            -3.62458107086875e-05,
            1.9146655100251904e-05,
            -5.1606949933532924e-05,
            2.9202919482478142e-05,
            2.8346057394072175e-06,
            1.3180392137620402e-05,
            -3.0295351806723985e-05,
            1.638718223191937e-05,
            -6.412707624489168e-05,
            -1.317707578586984e-06,
            -1.2185504762698269e-05,
            -2.3906245846013666e-05,
            1.819395521405467e-06,
            -1.5865787432180866e-05,
            -3.3355186736484316e-05,
            3.645777982850184e-05,
            4.434497821173859e-05,
            6.777586968526037e-05,
            1.6713939666598703e-05,
            2.6423220855399366e-05,
            -8.967183668951986e-06,
            3.601817037289412e-05,
            7.178469837299e-06,
            -4.1562568911149926e-05,
            -0.0002443426936222554,
            0.0003255640477204862,
            -0.0017368992796602046,
            0.003156123955790447
          ],
          [
            -0.00011285085675068491,
            0.0003161312568320385,
            -0.0022203400185479595,
            0.004038148739994597,
            1.801506565120906e-05,
            -0.00030218652366727054,
            7.502326227923542e-05,
            -0.00013864732416498532,
            1.4456511557161918e-05,
            0.0011786644748503904,
            -5.279801236147654e-05,
            -6.63666671471402e-05,
            -0.00017196700859011037,
            -0.00022739865320333237,
            -0.00013825237416310767,
            -5.707488808936644e-05,
            -4.92834927014478e-05,
            1.2546881613633925e-05,
            -7.85374219715264e-05,
            0.00010322890780056002,
            7.030045848894232e-05,
            9.777986222894199e-05,
            4.3947830035403384e-05,
            -2.886271707838552e-05,
            1.772569369695179e-05,
            -3.903911787474819e-05,
            -0.00012145681825541924,
            -0.0001366042860283925,
            8.532621127300105e-05,
            -6.448685603803926e-05,
            -8.144931726333678e-05,
            6.226713263305823e-05,
            -8.705019537327164e-05,
            0.00010291254432987166,
            0.00016740618692181924,
            -0.00025533010696580704,
            0.003299969290862509,
            -0.006647479781111921
          ],
          [
            2.2584983703836025e-05,
            9.533489249465655e-05,
            -0.0007313631105941039,
            0.0014598224242046468,
            -2.4934003527950994e-06,
            3.649994754487452e-05,
            4.519925486285569e-05,
            -1.6846420443001257e-05,
            -3.62458107086875e-05,
            -5.279801236147654e-05,
            0.0001220777900018746,
            5.820922947872275e-05,
            0.00010035096038163254,
            9.170200043231655e-05,
            1.7455228322417926e-05,
            1.5689355632342312e-05,
            3.365525825543349e-05,
            1.239812255317179e-05,
            -1.2611887092989359e-05,
            3.807449233178461e-05,
            2.0867818564841203e-05,
            3.1486647192923266e-05,
            -3.437384336248064e-06,
            -5.3773302250033305e-05,
            -4.198968499976417e-05,
            4.978864566208012e-05,
            5.7774273045446136e-05,
            8.721767930442329e-05,
            9.180114798882425e-06,
            -8.076828049788004e-06,
            7.640402130439822e-06,
            -2.1688490335129324e-05,
            -1.6498949057296286e-05,
            -1.607457019651633e-05,
            -2.3015161836378028e-05,
            -7.971889251756411e-05,
            0.0005329730547128298,
            -0.001059011622215323
          ],
          [
            -2.3699246229103138e-05,
            0.0003071559853778568,
            -0.0028839109482108674,
            0.005865472601763627,
            9.56314411173361e-06,
            0.00013011379419256166,
            6.419279385009028e-06,
            -5.5281341706136465e-05,
            1.9146655100251904e-05,
            -6.63666671471402e-05,
            5.820922947872275e-05,
            0.0004993442928267569,
            0.00047046935521128736,
            0.0004938116410475023,
            -0.0001720238861884671,
            -0.0001990910860128303,
            -0.00023115378318883947,
            -5.3265605132414764e-05,
            -6.374885630218433e-05,
            0.00012276901583921563,
            4.7792653567544816e-05,
            8.520070720020027e-05,
            7.216147715735692e-05,
            -2.5025391860666703e-05,
            -5.910759536562235e-06,
            -1.2699494847454556e-05,
            1.2407651647906537e-05,
            -1.8353243665865156e-05,
            6.59145261496789e-05,
            -4.2890301665559656e-05,
            7.425638961943805e-06,
            -4.348910295346688e-07,
            -9.032142916186702e-05,
            6.100189963406435e-05,
            1.6804281044133106e-05,
            -0.00038379252099932906,
            0.003190645997618181,
            -0.006346429561679822
          ],
          [
            -1.4302299926469009e-05,
            0.00014400347753476935,
            -0.0005687690700491863,
            0.0008843754599895835,
            6.779626428987838e-06,
            0.00013490584796983194,
            4.282497504261563e-05,
            -4.358136307331745e-05,
            -5.1606949933532924e-05,
            -0.00017196700859011037,
            0.00010035096038163254,
            0.00047046935521128736,
            0.0009088528818677325,
            0.000815672511060807,
            -0.0001325635025319158,
            -0.0003664410833608796,
            -0.0003639214501987645,
            -3.010510632694912e-05,
            -1.8079767263362614e-05,
            9.044569232795974e-05,
            3.773740835956717e-06,
            -8.738239253230166e-06,
            -6.091090863736697e-05,
            -9.084367526507973e-05,
            -5.7061973041931536e-05,
            6.792277497645786e-05,
            6.615312903695468e-05,
            6.627828813991555e-05,
            1.9783364106635057e-05,
            -2.9080457586661338e-05,
            -2.6444407936000358e-05,
            4.1668188617802775e-05,
            -5.0448672806925124e-05,
            8.170591039840516e-05,
            -9.549053179574533e-06,
            -0.00020267901455017372,
            -9.438825692338872e-05,
            0.0009697844724195465
          ],
          [
            0.00011940271685905975,
            -0.00013440757894616864,
            0.0007826882436612664,
            -0.0014034197244189076,
            -5.156064970056539e-05,
            0.0002303023535791152,
            -3.261814508377176e-05,
            -6.08937545394496e-05,
            2.9202919482478142e-05,
            -0.00022739865320333237,
            9.170200043231655e-05,
            0.0004938116410475023,
            0.000815672511060807,
            0.0013131332509134055,
            -0.00012252203000796342,
            -0.0003804753181205989,
            -0.0005599804656582297,
            8.072694981084291e-07,
            3.621804893738899e-05,
            3.595639392807383e-05,
            -0.00011583492122423989,
            -6.322298130312818e-05,
            3.3569880437295034e-05,
            4.001385061844119e-05,
            -2.768747715822363e-05,
            7.504501998830386e-05,
            -1.882973311388029e-05,
            8.692020874634667e-06,
            3.4738236519934557e-05,
            -6.089572813964366e-06,
            -0.00012255263156250333,
            0.00010334703325072013,
            2.2284935377448045e-05,
            -4.151485154026678e-06,
            -0.0001458075316453385,
            2.5521300599760837e-05,
            -0.0015405526689118575,
            0.003377362094330927
          ],
          [
            -0.00010718399327887838,
            0.00012001207540964018,
            -0.0006313331779562462,
            0.0011095868979959021,
            -7.105474603464373e-05,
            2.588910220041572e-05,
            3.258844619808435e-05,
            -8.785244230254569e-06,
            2.8346057394072175e-06,
            -0.00013825237416310767,
            1.7455228322417926e-05,
            -0.0001720238861884671,
            -0.0001325635025319158,
            -0.00012252203000796342,
            0.0004758849202737196,
            0.0003951937626779821,
            0.0004563649316881756,
            7.429732319071528e-05,
            -9.130158161556133e-07,
            0.00010395792650597832,
            0.0001230489980906326,
            0.00012628517722435044,
            0.0001373656570803877,
            0.00011267006477660314,
            5.479769923967159e-05,
            -1.2782897134595044e-05,
            -5.402977519085066e-05,
            3.515870312597681e-05,
            -6.792939323946163e-05,
            5.39049449181161e-05,
            4.1254768365607924e-05,
            -6.0236028469041534e-05,
            5.021444544589534e-05,
            -7.188057177782734e-05,
            0.0001527887788396453,
            -0.0002619955875304103,
            0.001528053189782256,
            -0.002678857735173475
          ],
          [
            -0.00011421551573473159,
            0.00017080887365530941,
            -0.0007370199488327976,
            0.001226852152927466,
            -3.299090616123495e-05,
            -2.0007657139467597e-05,
            -1.2863923098970789e-05,
            6.518248095604184e-05,
            1.3180392137620402e-05,
            -5.707488808936644e-05,
            1.5689355632342312e-05,
            -0.0001990910860128303,
            -0.0003664410833608796,
            -0.0003804753181205989,
            0.0003951937626779821,
            0.0007944640782577557,
            0.0006988371131121962,
            9.091260542827506e-05,
            -4.525642386553089e-05,
            4.400715864607497e-05,
            0.00014789293246714907,
            0.00013605493127500902,
            0.0001819197269998006,
            0.00010138272583285323,
            4.6566890714510545e-05,
            1.9566872405444135e-05,
            -3.940640134829523e-05,
            1.2797012076494986e-05,
            -3.080564803909988e-06,
            -1.0977481956016576e-05,
            -4.8042567881506425e-06,
            -3.667021914026824e-05,
            0.00010083715095856308,
            -0.00010784426020701325,
            0.000129273416501409,
            -0.00031902497795989677,
            0.002790634837502875,
            -0.005573246487749037
          ],
          [
            -0.00021191787992643705,
            0.00031732349594548455,
            -0.0012469104647237265,
            0.0019061939076100113,
            -3.9402509810357165e-05,
            -1.8103652179162603e-05,
            1.0318003012521393e-05,
            0.00011127999127564169,
            -3.0295351806723985e-05,
            -4.92834927014478e-05,
            3.365525825543349e-05,
            -0.00023115378318883947,
            -0.0003639214501987645,
            -0.0005599804656582297,
            0.0004563649316881756,
            0.0006988371131121962,
            0.0010864905537667328,
            0.00010786185460101227,
            5.348903531404505e-05,
            5.190042578676457e-05,
            0.00018735573146449786,
            0.000103798795608998,
            7.62812625309722e-05,
            8.872492254518191e-06,
            2.9064269500209013e-05,
            8.626674145204403e-05,
            4.4517513415955916e-05,
            0.00012879560449731642,
            -5.741971135371745e-05,
            3.274806376929276e-05,
            4.5432671961191505e-05,
            -2.744035433762687e-05,
            7.593627974000423e-05,
            -0.00018239539884399577,
            0.0002980589947285694,
            -0.0005189826640955143,
            0.0035746106341314997,
            -0.006695598119036623
          ],
          [
            -2.3821518093066774e-05,
            1.6066862040226235e-05,
            0.00034261036031629967,
            -0.0008589774188738064,
            -4.571730310616153e-05,
            -3.7054495688660746e-06,
            2.898818771520551e-05,
            5.496173101805404e-06,
            1.638718223191937e-05,
            1.2546881613633925e-05,
            1.239812255317179e-05,
            -5.3265605132414764e-05,
            -3.010510632694912e-05,
            8.072694981084291e-07,
            7.429732319071528e-05,
            9.091260542827506e-05,
            0.00010786185460101227,
            0.0003812470979186806,
            0.0003398081336026112,
            -5.537895726372087e-05,
            -2.2443723928210196e-05,
            2.0023964857218368e-05,
            5.580787493587739e-06,
            -6.001453761928744e-05,
            -0.0001222704360830611,
            7.374755755709998e-06,
            -1.1105428077708212e-05,
            5.34128951738479e-05,
            1.756354503471775e-05,
            1.0698522336037104e-05,
            -0.00010356241788878186,
            9.136538781969867e-05,
            2.0617131025377562e-05,
            -9.892018996070287e-05,
            0.0002537539822383522,
            -0.00047907433726967124,
            0.003487548766633484,
            -0.006901936211837479
          ],
          [
            1.2245527232819898e-05,
            -4.947964168637258e-05,
            -0.0005991630157042749,
            0.0015636269290316323,
            1.8051319732682618e-05,
            -8.081434195611416e-05,
            3.694150597358906e-05,
            6.080730738941568e-06,
            -6.412707624489168e-05,
            -7.85374219715264e-05,
            -1.2611887092989359e-05,
            -6.374885630218433e-05,
            -1.8079767263362614e-05,
            3.621804893738899e-05,
            -9.130158161556133e-07,
            -4.525642386553089e-05,
            5.348903531404505e-05,
            0.0003398081336026112,
            0.001369643496731126,
            -0.0001182089763174632,
            -0.0001076212979018776,
            -0.00018016102851466583,
            -0.00017467960086321968,
            -0.00013462980097338347,
            -0.00021456186132503587,
            0.00017016525885940403,
            0.00016433450765482766,
            0.00020716474476068078,
            9.628092970551957e-05,
            3.696227717956302e-05,
            -0.00010285357503431074,
            0.00021228320300713548,
            1.3885838748346086e-05,
            -0.0001372106555741596,
            0.00032116985620415613,
            -0.000477909639642316,
            0.005718559841905001,
            -0.012358774233101234
          ],
          [
            -0.00012268026813939552,
            0.0003209927809769011,
            -0.0022669394027723835,
            0.004341325146902091,
            1.5588602222441925e-05,
            -1.1099967680767995e-05,
            8.084481905048454e-05,
            -0.00011392625037151622,
            -1.317707578586984e-06,
            0.00010322890780056002,
            3.807449233178461e-05,
            0.00012276901583921563,
            9.044569232795974e-05,
            3.595639392807383e-05,
            0.00010395792650597832,
            4.400715864607497e-05,
            5.190042578676457e-05,
            -5.537895726372087e-05,
            -0.0001182089763174632,
            0.001014516366963744,
            0.0008537759961464146,
            0.0008478937051961075,
            0.00010528742846445503,
            0.0001171095619060859,
            0.00013251352408458482,
            -0.00015607471410753604,
            -0.00021286479476828753,
            -0.00017862569789940463,
            -2.313280473642891e-05,
            -3.160668617175899e-05,
            -1.4687325149424997e-06,
            -4.9028823784319993e-05,
            -2.8499075260279318e-05,
            6.329559367912891e-05,
            8.284246025278012e-05,
            -0.00011371658857466021,
            -0.00013629816614575495,
            0.0010020189324325105
          ],
          [
            -0.00017496465848236737,
            0.00048397593630187277,
            -0.0036866316816986534,
            0.007248534485664207,
            4.1915357873117026e-05,
            3.123950965030125e-05,
            4.0226319699825584e-05,
            -8.134197246906978e-05,
            -1.2185504762698269e-05,
            7.030045848894232e-05,
            2.0867818564841203e-05,
            4.7792653567544816e-05,
            3.773740835956717e-06,
            -0.00011583492122423989,
            0.0001230489980906326,
            0.00014789293246714907,
            0.00018735573146449786,
            -2.2443723928210196e-05,
            -0.0001076212979018776,
            0.0008537759961464146,
            0.0010715786669884277,
            0.0009234915213604864,
            4.167435608947762e-05,
            -1.0340550965592525e-05,
            5.174532542948723e-05,
            -8.129922127897955e-05,
            -9.925896768819096e-05,
            -7.290103447143593e-05,
            1.916688681000483e-05,
            -4.479475823525757e-05,
            -0.00010093327826413563,
            2.8273410940169743e-05,
            -9.488425297448377e-07,
            7.218924099480318e-07,
            0.00011710580926594554,
            -0.0003061341463803975,
            0.0019068118430363643,
            -0.0034373110265668297
          ],
          [
            -0.000163027701344979,
            0.0004246724629053059,
            -0.003167099422042014,
            0.006143615117205104,
            2.811531072630628e-05,
            -2.4747227692241572e-06,
            -2.8935192723676238e-05,
            -8.867125562401956e-05,
            -2.3906245846013666e-05,
            9.777986222894199e-05,
            3.1486647192923266e-05,
            8.520070720020027e-05,
            -8.738239253230166e-06,
            -6.322298130312818e-05,
            0.00012628517722435044,
            0.00013605493127500902,
            0.000103798795608998,
            2.0023964857218368e-05,
            -0.00018016102851466583,
            0.0008478937051961075,
            0.0009234915213604864,
            0.001128465665575083,
            0.00012975190317839687,
            1.3083705784883225e-05,
            -2.0191663006793937e-05,
            -0.0001257023825118133,
            -0.00013828504658923538,
            -0.000138655983907428,
            5.2967014578905855e-05,
            -6.04219126242713e-05,
            -5.445972265025523e-05,
            -8.370212965802727e-05,
            -3.9340088202488234e-05,
            4.972865101344616e-05,
            0.00021046650799434703,
            -0.0003510130990748874,
            0.0015933735613526006,
            -0.0025821374159015714
          ],
          [
            -0.00010312653519310957,
            0.00034931811696592506,
            -0.003082745635985033,
            0.006246839432686077,
            2.397632205727294e-05,
            -2.0609507993020572e-05,
            -0.0001638014422077808,
            3.526517045847316e-05,
            1.819395521405467e-06,
            4.3947830035403384e-05,
            -3.437384336248064e-06,
            7.216147715735692e-05,
            -6.091090863736697e-05,
            3.3569880437295034e-05,
            0.0001373656570803877,
            0.0001819197269998006,
            7.62812625309722e-05,
            5.580787493587739e-06,
            -0.00017467960086321968,
            0.00010528742846445503,
            4.167435608947762e-05,
            0.00012975190317839687,
            0.0022733984194110825,
            0.0021215207622049675,
            0.0020867323854438517,
            -0.00025013773397244315,
            -0.00011605045093326404,
            -0.00021129306493792918,
            -9.980048020241647e-05,
            -3.3734656049222474e-05,
            0.00012652405228735032,
            -6.278206887322163e-05,
            -0.00019347025344454422,
            0.00018369349259160514,
            0.0004110882453078204,
            -0.0007012193375117264,
            0.004274688506168448,
            -0.007909085678131266
          ],
          [
            -0.0001047852779408873,
            0.00019436968525444938,
            -0.002055704563680559,
            0.004290823374593708,
            1.159831453804731e-05,
            -0.00013121860730506982,
            -0.00015450257478673724,
            0.0001369212079483964,
            -1.5865787432180866e-05,
            -2.886271707838552e-05,
            -5.3773302250033305e-05,
            -2.5025391860666703e-05,
            -9.084367526507973e-05,
            4.001385061844119e-05,
            0.00011267006477660314,
            0.00010138272583285323,
            8.872492254518191e-06,
            -6.001453761928744e-05,
            -0.00013462980097338347,
            0.0001171095619060859,
            -1.0340550965592525e-05,
            1.3083705784883225e-05,
            0.0021215207622049675,
            0.0025159597263640665,
            0.002426140083175559,
            -0.0002608019645703642,
            -0.00016305165191443844,
            -0.0002523408419091534,
            -0.00022301691712403924,
            -8.643450691073198e-06,
            0.00015391289966020487,
            -3.8155627296748315e-05,
            -0.00017941188006347303,
            0.00021214783970632085,
            0.00039652045805878695,
            -0.0004098017735911319,
            0.0022051463803488573,
            -0.003792238011213758
          ],
          [
            -0.00010347979442143761,
            0.00022082855770834295,
            -0.0021617196329551617,
            0.004450498636263642,
            4.803224940833291e-05,
            -0.00011905839591127673,
            -0.00010037342810826039,
            0.00015651682280811926,
            -3.3355186736484316e-05,
            1.772569369695179e-05,
            -4.198968499976417e-05,
            -5.910759536562235e-06,
            -5.7061973041931536e-05,
            -2.768747715822363e-05,
            5.479769923967159e-05,
            4.6566890714510545e-05,
            2.9064269500209013e-05,
            -0.0001222704360830611,
            -0.00021456186132503587,
            0.00013251352408458482,
            5.174532542948723e-05,
            -2.0191663006793937e-05,
            0.0020867323854438517,
            0.002426140083175559,
            0.002617833981841393,
            -0.0003118308934403896,
            -0.00015403399460053315,
            -0.00034290470240359004,
            -0.0002550998916075748,
            -2.2831719665250582e-05,
            0.000140079976887548,
            3.865725110782543e-06,
            -0.0001452740825418249,
            0.00022479037813853914,
            0.00032135951583700355,
            -0.0002971394408280918,
            0.0014712942332483561,
            -0.0022592391716447367
          ],
          [
            7.449350623064007e-05,
            -0.00021925682049331826,
            0.001704735265083624,
            -0.0033130981931412205,
            -3.168468579164468e-05,
            -5.5397386530747505e-05,
            -6.898788886441142e-05,
            -2.527282967529276e-05,
            3.645777982850184e-05,
            -3.903911787474819e-05,
            4.978864566208012e-05,
            -1.2699494847454556e-05,
            6.792277497645786e-05,
            7.504501998830386e-05,
            -1.2782897134595044e-05,
            1.9566872405444135e-05,
            8.626674145204403e-05,
            7.374755755709998e-06,
            0.00017016525885940403,
            -0.00015607471410753604,
            -8.129922127897955e-05,
            -0.0001257023825118133,
            -0.00025013773397244315,
            -0.0002608019645703642,
            -0.0003118308934403896,
            0.0007459505388917682,
            0.0005626011586440959,
            0.0005658531696354434,
            0.00010116541232060156,
            -5.816383549049186e-06,
            -3.2340973603003216e-05,
            3.5869118368520035e-05,
            -0.00010837270613469848,
            -1.645825212688405e-05,
            -8.295232214824415e-06,
            -2.6264407119007266e-05,
            0.0014890966677510709,
            -0.003651515893282555
          ],
          [
            0.00023150914520185393,
            -0.00048388264873169807,
            0.0028310904719599573,
            -0.005124783660788768,
            -4.0108872745746284e-07,
            -9.483180634765885e-05,
            -6.737089789951947e-05,
            5.229162818284794e-06,
            4.434497821173859e-05,
            -0.00012145681825541924,
            5.7774273045446136e-05,
            1.2407651647906537e-05,
            6.615312903695468e-05,
            -1.882973311388029e-05,
            -5.402977519085066e-05,
            -3.940640134829523e-05,
            4.4517513415955916e-05,
            -1.1105428077708212e-05,
            0.00016433450765482766,
            -0.00021286479476828753,
            -9.925896768819096e-05,
            -0.00013828504658923538,
            -0.00011605045093326404,
            -0.00016305165191443844,
            -0.00015403399460053315,
            0.0005626011586440959,
            0.0008525804665711527,
            0.0006870944016775613,
            0.00015354343090665619,
            -7.544425172579494e-05,
            1.6411428363526714e-05,
            2.389508982988006e-05,
            -0.00017604849144834664,
            -1.9079091774573623e-05,
            -3.253680648849022e-05,
            3.061095814398014e-05,
            0.0014641375960370616,
            -0.003829285805388929
          ],
          [
            0.0001444440103115076,
            -0.0003469043167061859,
            0.0019948397936768534,
            -0.003521500990116007,
            -1.0075695002341655e-05,
            -6.477093485074875e-05,
            9.395087104166482e-06,
            -1.3508213407265079e-05,
            6.777586968526037e-05,
            -0.0001366042860283925,
            8.721767930442329e-05,
            -1.8353243665865156e-05,
            6.627828813991555e-05,
            8.692020874634667e-06,
            3.515870312597681e-05,
            1.2797012076494986e-05,
            0.00012879560449731642,
            5.34128951738479e-05,
            0.00020716474476068078,
            -0.00017862569789940463,
            -7.290103447143593e-05,
            -0.000138655983907428,
            -0.00021129306493792918,
            -0.0002523408419091534,
            -0.00034290470240359004,
            0.0005658531696354434,
            0.0006870944016775613,
            0.000888216594476694,
            0.0001417248454930496,
            -2.3085916870303415e-05,
            5.6339717696430284e-05,
            -2.3497436379122082e-05,
            -0.000194135286407465,
            -5.268280937975169e-05,
            -7.365423461577845e-05,
            7.106259621473673e-05,
            0.0011716379077569771,
            -0.0034219204174855515
          ],
          [
            -5.5622223935311186e-06,
            6.383076258419062e-05,
            -0.0013194618185606863,
            0.003032507576774586,
            1.4980020290131524e-05,
            -2.118998430494794e-06,
            5.626648075376486e-05,
            -4.360082229803392e-05,
            1.6713939666598703e-05,
            8.532621127300105e-05,
            9.180114798882425e-06,
            6.59145261496789e-05,
            1.9783364106635057e-05,
            3.4738236519934557e-05,
            -6.792939323946163e-05,
            -3.080564803909988e-06,
            -5.741971135371745e-05,
            1.756354503471775e-05,
            9.628092970551957e-05,
            -2.313280473642891e-05,
            1.916688681000483e-05,
            5.2967014578905855e-05,
            -9.980048020241647e-05,
            -0.00022301691712403924,
            -0.0002550998916075748,
            0.00010116541232060156,
            0.00015354343090665619,
            0.0001417248454930496,
            0.00046375698925690226,
            -0.0002896141267882171,
            -4.466370061612919e-05,
            -1.1502635212871284e-05,
            -0.00018458442245065582,
            3.7357994587877566e-05,
            -5.975022017387461e-05,
            -5.0721039048932325e-05,
            0.002037931281353522,
            -0.004944983618297092
          ],
          [
            5.634685042855995e-05,
            -0.0001343043703258448,
            0.0016121929258035976,
            -0.0034292382204555933,
            -1.9926534537942994e-05,
            6.0306621819137584e-06,
            4.224553726392946e-05,
            -3.688497372422684e-05,
            2.6423220855399366e-05,
            -6.448685603803926e-05,
            -8.076828049788004e-06,
            -4.2890301665559656e-05,
            -2.9080457586661338e-05,
            -6.089572813964366e-06,
            5.39049449181161e-05,
            -1.0977481956016576e-05,
            3.274806376929276e-05,
            1.0698522336037104e-05,
            3.696227717956302e-05,
            -3.160668617175899e-05,
            -4.479475823525757e-05,
            -6.04219126242713e-05,
            -3.3734656049222474e-05,
            -8.643450691073198e-06,
            -2.2831719665250582e-05,
            -5.816383549049186e-06,
            -7.544425172579494e-05,
            -2.3085916870303415e-05,
            -0.0002896141267882171,
            0.0003116162594007001,
            -3.7403297756395473e-06,
            3.505404907299676e-05,
            0.00015521256638029228,
            -7.734539230224886e-05,
            -3.8599245089768265e-05,
            0.00015974182353263464,
            -0.002254807517726885,
            0.0048995602108020155
          ],
          [
            -4.4194039202092314e-05,
            3.1996432686583594e-05,
            -0.0002875414716133613,
            0.00041845079726327873,
            9.964843696013186e-06,
            -9.968194061714195e-05,
            -4.425998459979179e-05,
            0.00011427577938190572,
            -8.967183668951986e-06,
            -8.144931726333678e-05,
            7.640402130439822e-06,
            7.425638961943805e-06,
            -2.6444407936000358e-05,
            -0.00012255263156250333,
            4.1254768365607924e-05,
            -4.8042567881506425e-06,
            4.5432671961191505e-05,
            -0.00010356241788878186,
            -0.00010285357503431074,
            -1.4687325149424997e-06,
            -0.00010093327826413563,
            -5.445972265025523e-05,
            0.00012652405228735032,
            0.00015391289966020487,
            0.000140079976887548,
            -3.2340973603003216e-05,
            1.6411428363526714e-05,
            5.6339717696430284e-05,
            -4.466370061612919e-05,
            -3.7403297756395473e-06,
            0.0005127278373214044,
            -0.00040801439577220196,
            -0.00018968711631899316,
            0.0001384226910099247,
            6.159929723675034e-05,
            0.00010557719799379697,
            -0.0005196634921003797,
            0.0011851743686741097
          ],
          [
            5.351883837855216e-05,
            -5.0555887036453824e-05,
            0.00030566332573008284,
            -0.0003542975124031807,
            8.106887504142063e-06,
            8.949392535901812e-05,
            5.384654625622016e-05,
            -0.00012107072551786937,
            3.601817037289412e-05,
            6.226713263305823e-05,
            -2.1688490335129324e-05,
            -4.348910295346688e-07,
            4.1668188617802775e-05,
            0.00010334703325072013,
            -6.0236028469041534e-05,
            -3.667021914026824e-05,
            -2.744035433762687e-05,
            9.136538781969867e-05,
            0.00021228320300713548,
            -4.9028823784319993e-05,
            2.8273410940169743e-05,
            -8.370212965802727e-05,
            -6.278206887322163e-05,
            -3.8155627296748315e-05,
            3.865725110782543e-06,
            3.5869118368520035e-05,
            2.389508982988006e-05,
            -2.3497436379122082e-05,
            -1.1502635212871284e-05,
            3.505404907299676e-05,
            -0.00040801439577220196,
            0.00047222762658473866,
            0.0001542304030113062,
            -0.000146814298942918,
            3.3239115843725805e-05,
            -0.00018760899574291783,
            0.0013783035250717996,
            -0.003036025751770692
          ],
          [
            -2.0355571025927156e-05,
            -5.5370658680928966e-05,
            0.0010543779878235552,
            -0.002150721668597804,
            7.006224134989701e-07,
            -2.5602437719428367e-05,
            0.00011959814609424104,
            -6.887524353508558e-07,
            7.178469837299e-06,
            -8.705019537327164e-05,
            -1.6498949057296286e-05,
            -9.032142916186702e-05,
            -5.0448672806925124e-05,
            2.2284935377448045e-05,
            5.021444544589534e-05,
            0.00010083715095856308,
            7.593627974000423e-05,
            2.0617131025377562e-05,
            1.3885838748346086e-05,
            -2.8499075260279318e-05,
            -9.488425297448377e-07,
            -3.9340088202488234e-05,
            -0.00019347025344454422,
            -0.00017941188006347303,
            -0.0001452740825418249,
            -0.00010837270613469848,
            -0.00017604849144834664,
            -0.000194135286407465,
            -0.00018458442245065582,
            0.00015521256638029228,
            -0.00018968711631899316,
            0.0001542304030113062,
            0.0005414417139517314,
            -0.00034024865254547276,
            3.420959458832266e-05,
            2.32544652336259e-05,
            -0.0014916467703631818,
            0.003260275387789651
          ],
          [
            1.538816645636144e-05,
            -3.308695626623558e-05,
            0.00023894112949747468,
            -0.0006290516671436363,
            3.90937182507402e-05,
            -5.070204423803335e-05,
            -8.169613296699641e-05,
            -1.2884585848896477e-05,
            -4.1562568911149926e-05,
            0.00010291254432987166,
            -1.607457019651633e-05,
            6.100189963406435e-05,
            8.170591039840516e-05,
            -4.151485154026678e-06,
            -7.188057177782734e-05,
            -0.00010784426020701325,
            -0.00018239539884399577,
            -9.892018996070287e-05,
            -0.0001372106555741596,
            6.329559367912891e-05,
            7.218924099480318e-07,
            4.972865101344616e-05,
            0.00018369349259160514,
            0.00021214783970632085,
            0.00022479037813853914,
            -1.645825212688405e-05,
            -1.9079091774573623e-05,
            -5.268280937975169e-05,
            3.7357994587877566e-05,
            -7.734539230224886e-05,
            0.0001384226910099247,
            -0.000146814298942918,
            -0.00034024865254547276,
            0.00042369315428210326,
            -0.0001511759010742047,
            0.00036566633575190274,
            -0.002534940599190893,
            0.00526536569443119
          ],
          [
            -0.0024948310747570403,
            0.004126299833567151,
            -0.02941992626881662,
            0.05720508810778521,
            0.00010507893474860624,
            -0.0004784857054940393,
            -0.0001037371976232741,
            0.00018694242776430624,
            -0.0002443426936222554,
            0.00016740618692181924,
            -2.3015161836378028e-05,
            1.6804281044133106e-05,
            -9.549053179574533e-06,
            -0.0001458075316453385,
            0.0001527887788396453,
            0.000129273416501409,
            0.0002980589947285694,
            0.0002537539822383522,
            0.00032116985620415613,
            8.284246025278012e-05,
            0.00011710580926594554,
            0.00021046650799434703,
            0.0004110882453078204,
            0.00039652045805878695,
            0.00032135951583700355,
            -8.295232214824415e-06,
            -3.253680648849022e-05,
            -7.365423461577845e-05,
            -5.975022017387461e-05,
            -3.8599245089768265e-05,
            6.159929723675034e-05,
            3.3239115843725805e-05,
            3.420959458832266e-05,
            -0.0001511759010742047,
            0.003798741072163029,
            -0.00617536036797915,
            0.045710441588860375,
            -0.08999661246494318
          ],
          [
            0.004136590141601604,
            -0.00941988706600231,
            0.0721538653273236,
            -0.14225022861832912,
            -0.00011933983031821335,
            -0.0005122931264666329,
            0.00019747293755421002,
            -0.0003111921904767196,
            0.0003255640477204862,
            -0.00025533010696580704,
            -7.971889251756411e-05,
            -0.00038379252099932906,
            -0.00020267901455017372,
            2.5521300599760837e-05,
            -0.0002619955875304103,
            -0.00031902497795989677,
            -0.0005189826640955143,
            -0.00047907433726967124,
            -0.000477909639642316,
            -0.00011371658857466021,
            -0.0003061341463803975,
            -0.0003510130990748874,
            -0.0007012193375117264,
            -0.0004098017735911319,
            -0.0002971394408280918,
            -2.6264407119007266e-05,
            3.061095814398014e-05,
            7.106259621473673e-05,
            -5.0721039048932325e-05,
            0.00015974182353263464,
            0.00010557719799379697,
            -0.00018760899574291783,
            2.32544652336259e-05,
            0.00036566633575190274,
            -0.00617536036797915,
            0.014138908773293657,
            -0.11396641325316656,
            0.22730984615672398
          ],
          [
            -0.03152183327404666,
            0.0749978348111591,
            -0.6307285490362114,
            1.2660000404144764,
            0.001307935134886481,
            0.003451069763849939,
            -0.0001560687924235074,
            0.002449664289339972,
            -0.0017368992796602046,
            0.003299969290862509,
            0.0005329730547128298,
            0.003190645997618181,
            -9.438825692338872e-05,
            -0.0015405526689118575,
            0.001528053189782256,
            0.002790634837502875,
            0.0035746106341314997,
            0.003487548766633484,
            0.005718559841905001,
            -0.00013629816614575495,
            0.0019068118430363643,
            0.0015933735613526006,
            0.004274688506168448,
            0.0022051463803488573,
            0.0014712942332483561,
            0.0014890966677510709,
            0.0014641375960370616,
            0.0011716379077569771,
            0.002037931281353522,
            -0.002254807517726885,
            -0.0005196634921003797,
            0.0013783035250717996,
            -0.0014916467703631818,
            -0.002534940599190893,
            0.045710441588860375,
            -0.11396641325316656,
            1.0337671030750626,
            -2.1034417833224
          ],
          [
            0.062129060219184504,
            -0.1487596456756413,
            1.270762060916297,
            -2.5594199431189777,
            -0.0028377015413694933,
            -0.006759461052429724,
            9.533790658014065e-06,
            -0.004593521283763653,
            0.003156123955790447,
            -0.006647479781111921,
            -0.001059011622215323,
            -0.006346429561679822,
            0.0009697844724195465,
            0.003377362094330927,
            -0.002678857735173475,
            -0.005573246487749037,
            -0.006695598119036623,
            -0.006901936211837479,
            -0.012358774233101234,
            0.0010020189324325105,
            -0.0034373110265668297,
            -0.0025821374159015714,
            -0.007909085678131266,
            -0.003792238011213758,
            -0.0022592391716447367,
            -0.003651515893282555,
            -0.003829285805388929,
            -0.0034219204174855515,
            -0.004944983618297092,
            0.0048995602108020155,
            0.0011851743686741097,
            -0.003036025751770692,
            0.003260275387789651,
            0.00526536569443119,
            -0.08999661246494318,
            0.22730984615672398,
            -2.1034417833224,
            4.29766728956186
          ]
        ],
        "interaction_joint_test": {
          "F": 0.5691949260257748,
          "df1": 4,
          "df2": 111,
          "p": 0.6855207198684943,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              0.014377642099597096,
              0.03910094155530866,
              -0.22345214773184838,
              0.42834128675565186
            ],
            "exposure_covariance": [
              [
                0.0027239268905391765,
                -0.0044707502467328936,
                0.03299077028121824,
                -0.06458201593315444
              ],
              [
                -0.0044707502467328936,
                0.009847506141301112,
                -0.07640456960923292,
                0.1508931083013122
              ],
              [
                0.03299077028121824,
                -0.07640456960923292,
                0.6473423290913205,
                -1.3000151758707474
              ],
              [
                -0.06458201593315444,
                0.1508931083013122,
                -1.3000151758707474,
                2.619719110584203
              ]
            ],
            "exercise_joint_test": {
              "F": 0.6589270271775836,
              "df1": 4,
              "df2": 111,
              "p": 0.6218324520553095
            },
            "contrasts": {
              "0": {
                "estimate": -0.04217016459957373,
                "se": 0.029907063924003337,
                "lower": -0.10143300827309278,
                "upper": 0.01709267907394532
              },
              "30": {
                "estimate": -0.008753042181623186,
                "se": 0.01666573542115322,
                "lower": -0.04177730947438608,
                "upper": 0.02427122511113971
              },
              "90": {
                "estimate": -0.00011408080547053306,
                "se": 0.021383062733236372,
                "lower": -0.042486047082098896,
                "upper": 0.04225788547115783
              },
              "120": {
                "estimate": 0.0009346895128457267,
                "se": 0.030143162301377764,
                "lower": -0.05879599885667781,
                "upper": 0.06066537788236926
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              0.0047285322984640075,
              0.08693340110400091,
              -0.8622467697763945,
              1.7114080904040625
            ],
            "exposure_covariance": [
              [
                0.001533005813188125,
                -0.002383220639543289,
                0.017759452327215333,
                -0.035244480071127904
              ],
              [
                -0.002383220639543289,
                0.00514664078259015,
                -0.043219282723916785,
                0.08719308016406577
              ],
              [
                0.017759452327215333,
                -0.043219282723916785,
                0.4196523340939602,
                -0.8666948578623739
              ],
              [
                -0.035244480071127904,
                0.08719308016406577,
                -0.8666948578623739,
                1.798546513908108
              ]
            ],
            "exercise_joint_test": {
              "F": 1.875380070493876,
              "df1": 4,
              "df2": 111,
              "p": 0.11974138438860776
            },
            "contrasts": {
              "0": {
                "estimate": -0.04819934364426985,
                "se": 0.020277683149249662,
                "lower": -0.08838092648332087,
                "upper": -0.008017760805218835
              },
              "30": {
                "estimate": -0.001975897045989824,
                "se": 0.01316475388332964,
                "lower": -0.028062735706268545,
                "upper": 0.024110941614288898
              },
              "90": {
                "estimate": -0.02907021290918379,
                "se": 0.020341090243434612,
                "lower": -0.06937744113823441,
                "upper": 0.011237015319866837
              },
              "120": {
                "estimate": -0.04827588114938455,
                "se": 0.02812032360892243,
                "lower": -0.10399817961101374,
                "upper": 0.00744641731224463
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 42,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0421202765892144,
        "variable": "schloc_3c",
        "outcome": "z_chn",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.03414040602055504,
          "ex1": 0.19818687349779976,
          "ex2": -1.7685162901249103,
          "ex3": 3.5743875427671985,
          "age": -0.030456817295666582,
          "fs": 0.2003307710829584,
          "minority": -0.09816771330721846,
          "agrhk": -0.029351192134052982,
          "migrant": 0.03102182610108677,
          "livinsch": -0.0414998138506601,
          "nsibling": 0.01293996014481513,
          "medul_2.0": -0.014358029085725334,
          "medul_3.0": -0.025271792436085776,
          "medul_4.0": -0.0030556904036499453,
          "fedul_2.0": 0.009923123265995482,
          "fedul_3.0": 8.060695182458404e-05,
          "fedul_4.0": 0.013458022251916205,
          "steco_3c_2.0": -0.043099645223563854,
          "steco_3c_3.0": -0.08046608525934976,
          "diffmat_2.0": 0.0032224590300695345,
          "diffmat_3.0": -0.012169829886949493,
          "diffmat_4.0": -0.023370683762579995,
          "diffchn_2.0": 0.11436680251212178,
          "diffchn_3.0": 0.21419360400217158,
          "diffchn_4.0": 0.2773670973416699,
          "diffeng_2.0": 0.008249443831378097,
          "diffeng_3.0": -0.011706468119860484,
          "diffeng_4.0": -0.02719715159423739,
          "y0_chn_0": 0.45867870358820534,
          "y0_chn_1": -0.105104363219991,
          "y0_mat_0": 0.13082728766958934,
          "y0_mat_1": 0.05793008672118556,
          "y0_eng_0": 0.22671761226508455,
          "y0_eng_1": 0.03232527674162314,
          "ex0_X_schloc_3c_2": 0.05467547662875487,
          "ex1_X_schloc_3c_2": -0.11378872894901154,
          "ex2_X_schloc_3c_2": 0.6655372522776692,
          "ex3_X_schloc_3c_2": -1.215100406350838,
          "ex0_X_schloc_3c_3": 0.1013063557273643,
          "ex1_X_schloc_3c_3": -0.33153781366200674,
          "ex2_X_schloc_3c_3": 3.2257872293297027,
          "ex3_X_schloc_3c_3": -6.63109346039682
        },
        "covariance": [
          [
            0.0020800000324808668,
            -0.0027118900372925738,
            0.018085736353544685,
            -0.03421821892567274,
            -4.875148459732773e-05,
            5.6740180980255415e-05,
            6.543681271001454e-05,
            -1.8288926756186853e-05,
            6.481755580954021e-06,
            -2.540851039980795e-06,
            6.346022569233764e-05,
            1.3092942649177777e-05,
            5.089195921657821e-05,
            9.74993068407475e-05,
            6.272823259594856e-05,
            -9.49676427116995e-06,
            -0.00012467047639770707,
            -4.411953332746383e-05,
            1.0191504192087674e-05,
            -1.3741813071925782e-05,
            -7.735803708488391e-05,
            -2.9564452262731528e-05,
            3.8252548026016507e-05,
            3.5729770447874704e-05,
            4.5689252919243955e-05,
            0.00015795342955506438,
            7.788731112549235e-05,
            -3.2995608327114016e-05,
            -0.00014250246965673443,
            0.00011573607196010404,
            -0.00011355690796661552,
            9.398839820919645e-05,
            0.0001924966229764134,
            -9.858868878279515e-05,
            -0.002054006509290952,
            0.0026050600961398545,
            -0.017272370140460715,
            0.032630226146536954,
            -0.0021471060446060265,
            0.0027649443605823323,
            -0.018192591836419303,
            0.03437165725954753
          ],
          [
            -0.0027118900372925738,
            0.005327378349542337,
            -0.0386545880645795,
            0.07455228120605145,
            9.022709346051849e-05,
            4.109296815157862e-05,
            -0.00026881415157524186,
            8.605121583665573e-07,
            -0.0001531084991123025,
            8.83592845538811e-05,
            6.24919045810971e-06,
            0.0001022199587543919,
            -3.565021090377376e-05,
            -0.00019589615770208407,
            -9.688817378365839e-05,
            2.8822499831599464e-07,
            0.00031716249463694757,
            2.8834658008208165e-06,
            9.458342846500687e-06,
            -6.676957667357648e-05,
            4.015838749115578e-06,
            -8.378374309300334e-05,
            3.054329809102205e-05,
            -2.9413430298229605e-05,
            -4.39339014509838e-05,
            -0.00027257491608552903,
            -0.0001239657967345732,
            -1.4704725763683086e-05,
            0.0002744599805657447,
            -0.0002559375090793129,
            0.00022072138205109367,
            -0.000152488103550654,
            -0.00033985281690801766,
            9.972391463181578e-05,
            0.0025490082353587773,
            -0.004995991534998975,
            0.03634110240208863,
            -0.07006621613009059,
            0.0028559546660679356,
            -0.005529336116319963,
            0.03963601952851521,
            -0.07638743112944657
          ],
          [
            0.018085736353544685,
            -0.0386545880645795,
            0.3215679037988151,
            -0.6398791415947933,
            -0.0008875338127898851,
            -0.0006330852325130787,
            0.0023368928507147974,
            -8.005083375390177e-05,
            0.0003756317664854602,
            -0.0007622074428804664,
            -0.000401204734595816,
            -0.001306909457362452,
            -2.0148803460597497e-05,
            0.0004941611360016427,
            0.0011396608048041133,
            0.000391458199958929,
            -0.0016214125293141915,
            0.0006365065579813813,
            0.00010694162484970528,
            0.0003408605322190447,
            -0.00040097716955639985,
            0.000732035766123234,
            -0.0005194223975542829,
            0.0005724104167038455,
            0.0006722636803112908,
            0.0023632943857969315,
            0.0011177644254727153,
            0.00039693510926117515,
            -0.0025896847201851885,
            0.002266385344132092,
            -0.0007586265596911372,
            0.00030041515728763637,
            0.0019255985495141084,
            -7.811859087574513e-05,
            -0.016694822138865823,
            0.03617218974810913,
            -0.30473220457451206,
            0.6071557106946692,
            -0.019246165647281904,
            0.04019753225861118,
            -0.32817774840075997,
            0.6516160014034722
          ],
          [
            -0.03421821892567274,
            0.07455228120605145,
            -0.6398791415947933,
            1.2830827646304592,
            0.0017991426451765926,
            0.0014368065423173357,
            -0.004688941389111146,
            -8.475285353439882e-06,
            -0.00019059304350908172,
            0.001418988141500338,
            0.0008981043546836044,
            0.002674629703273862,
            0.00012093769947935307,
            -0.0006035965590311809,
            -0.002418098429503326,
            -0.000982254517528293,
            0.002776840217185969,
            -0.0016690247197981884,
            -0.00032723277484480345,
            -0.0006721326306106403,
            0.0009451095401765729,
            -0.0016976308448736458,
            0.0009559623451602801,
            -0.0014094925200331993,
            -0.0015197595981295935,
            -0.00450110479961779,
            -0.001989228914513509,
            -0.0007040909832099139,
            0.005391645569291462,
            -0.004613135137137561,
            0.0010194881388523513,
            -1.4658183129682899e-05,
            -0.003376395649747981,
            -0.0002709080695607512,
            0.031434653575657986,
            -0.0697251043980602,
            0.607412778034399,
            -1.219927444969089,
            0.036436459458088696,
            -0.07752273208759963,
            0.6525214383471962,
            -1.305379432282963
          ],
          [
            -4.875148459732773e-05,
            9.022709346051849e-05,
            -0.0008875338127898851,
            0.0017991426451765926,
            0.00015123289361165343,
            -7.631267884970312e-06,
            3.748004432202112e-05,
            -3.997253237543064e-06,
            -4.934100385570929e-05,
            1.3981579669612204e-05,
            -2.4248781476463123e-06,
            1.1062508359060332e-05,
            7.346963107507776e-06,
            -4.819111313689678e-05,
            -7.052208765079522e-05,
            -3.0462508808696186e-05,
            -3.7739029842710496e-05,
            -4.497634497378365e-05,
            1.717433821466137e-05,
            1.5504315185066793e-05,
            4.4201760454149635e-05,
            3.0024642584319626e-05,
            2.147014300781279e-05,
            1.1122113613399151e-05,
            4.7253327411753115e-05,
            -3.3001310972482876e-05,
            4.764701441421573e-08,
            -1.0323680446823686e-05,
            1.2938315171712383e-05,
            -1.7369062266174146e-05,
            9.741028933089022e-06,
            9.22307279730698e-06,
            -6.365331368891129e-07,
            3.808106228336147e-05,
            1.6569132766179568e-05,
            -7.28748024660014e-05,
            0.0007670863845498576,
            -0.0015174434544457964,
            -2.214346361156872e-05,
            0.0001007137193506909,
            -0.001120521972420266,
            0.0023388050631401253
          ],
          [
            5.6740180980255415e-05,
            4.109296815157862e-05,
            -0.0006330852325130787,
            0.0014368065423173357,
            -7.631267884970312e-06,
            0.0003109415155405501,
            -0.00012344346677012707,
            -4.637474019405569e-06,
            -1.0469738208786028e-05,
            -0.00020144404146132816,
            -1.2451464832300411e-05,
            1.948684798666916e-05,
            1.0230001188099497e-05,
            6.848434532739675e-05,
            3.996862846874808e-05,
            -2.129223044903779e-05,
            1.750627899365704e-05,
            -6.070439102411019e-06,
            2.7492086987256056e-05,
            3.2706590492905364e-06,
            6.230380481260293e-06,
            1.2043028600539626e-06,
            4.45884903254211e-06,
            -8.573178576526558e-06,
            5.715319594354592e-06,
            -3.897211910014212e-05,
            -6.539929315768864e-05,
            -6.620005364808493e-05,
            -2.5029826448306024e-05,
            -2.2056460218427252e-07,
            1.0825519167624094e-05,
            2.1786230504825863e-05,
            -5.021348515288503e-05,
            2.1662662839031735e-06,
            -0.00017193649468283932,
            4.9605220998182126e-05,
            -0.0002728149922647402,
            0.00044238446009696886,
            -8.591098729894343e-05,
            -7.32208775520852e-05,
            0.0015458592578648943,
            -0.003505526982872817
          ],
          [
            6.543681271001454e-05,
            -0.00026881415157524186,
            0.0023368928507147974,
            -0.004688941389111146,
            3.748004432202112e-05,
            -0.00012344346677012707,
            0.0010909911742020342,
            -5.826369311774032e-05,
            9.039051294899207e-07,
            8.133956100664225e-05,
            4.4136780313462756e-05,
            1.0367138644915313e-05,
            4.7016339089508634e-05,
            -3.157015605046573e-05,
            3.312590835022939e-05,
            -1.6136303008004205e-05,
            1.2208315849812744e-05,
            2.640291199083039e-05,
            3.112547705674574e-05,
            8.313957164239201e-05,
            4.430903597342038e-05,
            -2.8453557313075267e-05,
            -0.0001607219723152308,
            -0.0001433660550286759,
            -9.074719851941411e-05,
            -6.482765930988145e-05,
            -6.727965061647739e-05,
            8.066067013472119e-06,
            5.81973287214302e-05,
            4.200768804947971e-05,
            -4.403240762306424e-05,
            5.3466843930852785e-05,
            0.00012092540731973775,
            -8.254399502779242e-05,
            -0.0004637647270009513,
            0.0008915817851044682,
            -0.007576476411835828,
            0.015206862092616506,
            -0.00032862838992365356,
            0.0006569522556972255,
            -0.005820858333247348,
            0.011817211796431913
          ],
          [
            -1.8288926756186853e-05,
            8.605121583665573e-07,
            -8.005083375390177e-05,
            -8.475285353439882e-06,
            -3.997253237543064e-06,
            -4.637474019405569e-06,
            -5.826369311774032e-05,
            0.0004606641753754715,
            -0.00011600166016499701,
            -0.00014335849944235992,
            -1.4709808096556848e-05,
            -5.860998448331462e-05,
            -4.51274883568917e-05,
            -5.8331517921661864e-05,
            -9.319394537427051e-06,
            6.347885403314006e-05,
            0.00010994299255829114,
            6.266956535952827e-06,
            3.021578304443317e-06,
            -0.00010840816385641045,
            -7.554156239756222e-05,
            -8.378569620076055e-05,
            3.4653965827979715e-05,
            0.0001353893722506932,
            0.00015753288952463315,
            -2.190256976699128e-05,
            5.365676275437857e-06,
            -1.4496187716767831e-05,
            -4.930126132375587e-05,
            -3.107713858155361e-05,
            0.00011148109782379545,
            -0.00011900264567492745,
            6.9864670129544225e-06,
            -1.6587554940557207e-05,
            0.00021176579754351183,
            -0.00042195935289812805,
            0.003870170945897351,
            -0.00788141949193056,
            -7.632570724134689e-05,
            0.0002064206760882834,
            -0.0011233470221371777,
            0.0021795939011021313
          ],
          [
            6.481755580954021e-06,
            -0.0001531084991123025,
            0.0003756317664854602,
            -0.00019059304350908172,
            -4.934100385570929e-05,
            -1.0469738208786028e-05,
            9.039051294899207e-07,
            -0.00011600166016499701,
            0.0004018048089442892,
            2.249940147394082e-05,
            -3.692262319380073e-05,
            1.9651063254360495e-05,
            -5.182092976394486e-05,
            3.211749161243923e-05,
            3.921422489952522e-06,
            1.2333046308068681e-05,
            -3.362565480473026e-05,
            1.8776107382584857e-05,
            -5.3981077736221984e-05,
            -6.9823569646798e-06,
            -1.8103897141767064e-05,
            -2.8339051488597522e-05,
            9.973177277271392e-06,
            -8.424270125114347e-06,
            -2.823486820780935e-05,
            3.6892938851648414e-05,
            3.9885701882690696e-05,
            6.608683363246582e-05,
            1.665443328530366e-05,
            2.5825008817640202e-05,
            -7.720332839472267e-06,
            3.6801811667580385e-05,
            8.323061917223105e-06,
            -4.332881265223891e-05,
            -5.974823261098737e-05,
            -8.533378674963719e-05,
            0.0012676005960253474,
            -0.0026990753384455533,
            -3.469284570702205e-05,
            0.0001942166355148391,
            -0.0014190644815871738,
            0.0025367245315077716
          ],
          [
            -2.540851039980795e-06,
            8.83592845538811e-05,
            -0.0007622074428804664,
            0.001418988141500338,
            1.3981579669612204e-05,
            -0.00020144404146132816,
            8.133956100664225e-05,
            -0.00014335849944235992,
            2.249940147394082e-05,
            0.0011764148082524413,
            -5.3803058033005254e-05,
            -5.5043526831078384e-05,
            -0.0001668167502036477,
            -0.00021321121540166665,
            -0.00014058123946948043,
            -5.951578143606377e-05,
            -5.281901785187134e-05,
            8.626409677055428e-06,
            -9.889931531008897e-05,
            0.00010318397533386529,
            7.479706490481208e-05,
            9.781487996638819e-05,
            6.115368226220682e-05,
            -1.0744164982990158e-05,
            4.3428613963129894e-05,
            -4.4688558068253186e-05,
            -0.0001285965604427375,
            -0.0001384716270645733,
            8.656658111334299e-05,
            -6.835165802173917e-05,
            -8.742152226803848e-05,
            6.582019740914618e-05,
            -9.05044828447905e-05,
            0.00010437011301643314,
            -4.583371369251968e-05,
            0.0004304919090579719,
            -0.003122576689928368,
            0.006207388199763422,
            -4.96215562075024e-05,
            3.786713208019286e-05,
            0.001943212098102524,
            -0.0048135143457585725
          ],
          [
            6.346022569233764e-05,
            6.24919045810971e-06,
            -0.000401204734595816,
            0.0008981043546836044,
            -2.4248781476463123e-06,
            -1.2451464832300411e-05,
            4.4136780313462756e-05,
            -1.4709808096556848e-05,
            -3.692262319380073e-05,
            -5.3803058033005254e-05,
            0.0001239007264657595,
            5.613900015582503e-05,
            9.899330287985307e-05,
            9.150685857583024e-05,
            1.7346749928521503e-05,
            1.9854690689401055e-05,
            3.484378456856325e-05,
            1.3711215738215373e-05,
            -1.5266817182389322e-05,
            3.2917462996993795e-05,
            1.5627242321774142e-05,
            2.9524996163023798e-05,
            -7.280781559137636e-06,
            -5.444022419018837e-05,
            -4.4827274649794453e-05,
            5.0541290872359045e-05,
            5.681632149068151e-05,
            8.698034026973457e-05,
            1.28129987469834e-05,
            -9.367617041039664e-06,
            7.111258021000196e-06,
            -2.2643029841534734e-05,
            -1.538704603828197e-05,
            -1.6363193764184052e-05,
            -0.00017188326219439245,
            0.0001389958580642812,
            -2.9280449419064522e-05,
            -0.0002997812836314377,
            -9.576922207879104e-06,
            -2.1417218832079077e-05,
            0.00032693420207701546,
            -0.000613268106606886
          ],
          [
            1.3092942649177777e-05,
            0.0001022199587543919,
            -0.001306909457362452,
            0.002674629703273862,
            1.1062508359060332e-05,
            1.948684798666916e-05,
            1.0367138644915313e-05,
            -5.860998448331462e-05,
            1.9651063254360495e-05,
            -5.5043526831078384e-05,
            5.613900015582503e-05,
            0.0004933066897728936,
            0.00046250873070211506,
            0.0004887177187520477,
            -0.00017295489722187802,
            -0.00020029981132397429,
            -0.00023062388818308486,
            -5.263173695064449e-05,
            -6.542136298751636e-05,
            0.00011776825598566368,
            4.039471142331996e-05,
            7.938659044108764e-05,
            7.300195709668026e-05,
            -2.090132869930086e-05,
            -1.2916257586257715e-06,
            -1.7093169784848067e-05,
            7.348512104427058e-06,
            -2.2362477462535736e-05,
            7.473343764218207e-05,
            -5.257950438094582e-05,
            7.981209383077856e-06,
            -2.7851056640433368e-06,
            -9.100073606863884e-05,
            6.817418248018312e-05,
            -0.00012817583599415247,
            0.0001698777625958043,
            -0.00021998660186351191,
            0.0003320021478615939,
            9.605981114921131e-05,
            -0.0002941563879195156,
            0.0017847768462889483,
            -0.0032533128741631338
          ],
          [
            5.089195921657821e-05,
            -3.565021090377376e-05,
            -2.0148803460597497e-05,
            0.00012093769947935307,
            7.346963107507776e-06,
            1.0230001188099497e-05,
            4.7016339089508634e-05,
            -4.51274883568917e-05,
            -5.182092976394486e-05,
            -0.0001668167502036477,
            9.899330287985307e-05,
            0.00046250873070211506,
            0.0008994909909672057,
            0.0008105380234948118,
            -0.00013101463134072925,
            -0.0003627809287417241,
            -0.00035466355200558134,
            -2.737466673255715e-05,
            -1.1443349655046518e-05,
            8.492207128963694e-05,
            -3.9705589476000415e-06,
            -1.0976729061683388e-05,
            -5.898462208553711e-05,
            -9.016195883407e-05,
            -6.119762348985079e-05,
            6.595690552867054e-05,
            6.877627165912847e-05,
            7.006831679047396e-05,
            3.121303954105146e-05,
            -4.012242231877853e-05,
            -2.8387355964788527e-05,
            4.1282533952250337e-05,
            -5.0962914792262846e-05,
            8.349840291907088e-05,
            -0.00014636905926912035,
            0.00027755096595459235,
            -0.001204444679844045,
            0.0021408843549731394,
            6.105598849694838e-05,
            -0.0003346487063368871,
            0.002459122081517345,
            -0.004794335648373758
          ],
          [
            9.74993068407475e-05,
            -0.00019589615770208407,
            0.0004941611360016427,
            -0.0006035965590311809,
            -4.819111313689678e-05,
            6.848434532739675e-05,
            -3.157015605046573e-05,
            -5.8331517921661864e-05,
            3.211749161243923e-05,
            -0.00021321121540166665,
            9.150685857583024e-05,
            0.0004887177187520477,
            0.0008105380234948118,
            0.0012997481072488705,
            -0.00012135377148054784,
            -0.0003724135883718426,
            -0.0005430579587692924,
            3.7104946264984506e-06,
            4.22813639895741e-05,
            3.32086990475113e-05,
            -0.00011994405032718087,
            -6.357161212322267e-05,
            3.777760994467853e-05,
            4.4993894442618e-05,
            -2.8335734361116454e-05,
            7.668289846475489e-05,
            -8.83842618039318e-06,
            2.1610034168177627e-05,
            4.883099013207839e-05,
            -1.8936293827108037e-05,
            -0.0001187343493178611,
            0.00010029017541222937,
            1.445374955596824e-05,
            -6.306947545491025e-07,
            1.2794010007914988e-05,
            -1.978481780179426e-05,
            0.00035520414427073275,
            -0.0006404792786942116,
            -3.5108421591764866e-05,
            -0.00012033812953496226,
            0.0016169970010845545,
            -0.0035441802518813292
          ],
          [
            6.272823259594856e-05,
            -9.688817378365839e-05,
            0.0011396608048041133,
            -0.002418098429503326,
            -7.052208765079522e-05,
            3.996862846874808e-05,
            3.312590835022939e-05,
            -9.319394537427051e-06,
            3.921422489952522e-06,
            -0.00014058123946948043,
            1.7346749928521503e-05,
            -0.00017295489722187802,
            -0.00013101463134072925,
            -0.00012135377148054784,
            0.00047566430473507647,
            0.0003945200987976095,
            0.00045416093554375754,
            7.65716987124592e-05,
            -6.606755906738965e-07,
            0.00010518449482548931,
            0.00012037240796519341,
            0.00012277365588480161,
            0.00013591647755127,
            0.00011267763947228406,
            5.377924015335534e-05,
            -1.2771765635099659e-05,
            -5.167615423703013e-05,
            3.7080777747349735e-05,
            -6.654148694794926e-05,
            5.1584641665414846e-05,
            4.483257815876603e-05,
            -6.15018035286946e-05,
            4.9712099092815646e-05,
            -7.17454633230164e-05,
            -0.00017745332018389732,
            0.00019325431117581075,
            -0.002379241686823203,
            0.005037476036749937,
            -0.00015483863737857328,
            0.00019149085380039773,
            -0.0020065248340296214,
            0.004267470763273485
          ],
          [
            -9.49676427116995e-06,
            2.8822499831599464e-07,
            0.000391458199958929,
            -0.000982254517528293,
            -3.0462508808696186e-05,
            -2.129223044903779e-05,
            -1.6136303008004205e-05,
            6.347885403314006e-05,
            1.2333046308068681e-05,
            -5.951578143606377e-05,
            1.9854690689401055e-05,
            -0.00020029981132397429,
            -0.0003627809287417241,
            -0.0003724135883718426,
            0.0003945200987976095,
            0.0007950361517791248,
            0.0006944805596194369,
            9.106202942899825e-05,
            -5.2451508509716814e-05,
            4.899883931611884e-05,
            0.00015438121654604258,
            0.000142948237184695,
            0.00018412938603411852,
            0.0001019682359227369,
            4.787400799963335e-05,
            1.6817089207447942e-05,
            -3.903064771586999e-05,
            1.4670277840726578e-05,
            1.510875755143012e-06,
            -1.0955668319842168e-05,
            -7.098522446458039e-06,
            -3.393923612070104e-05,
            0.00010216189338459983,
            -0.00010993132118823259,
            -0.00020199240711371808,
            5.030037597793107e-05,
            -0.00039716806076225475,
            0.0008805643380334436,
            -2.5959039531510173e-05,
            0.00015934312465789034,
            -0.0008303339867168147,
            0.0016778327779102837
          ],
          [
            -0.00012467047639770707,
            0.00031716249463694757,
            -0.0016214125293141915,
            0.002776840217185969,
            -3.7739029842710496e-05,
            1.750627899365704e-05,
            1.2208315849812744e-05,
            0.00010994299255829114,
            -3.362565480473026e-05,
            -5.281901785187134e-05,
            3.484378456856325e-05,
            -0.00023062388818308486,
            -0.00035466355200558134,
            -0.0005430579587692924,
            0.00045416093554375754,
            0.0006944805596194369,
            0.0010683803665413705,
            0.00010956254579684148,
            5.3040608044584186e-05,
            5.256170417171462e-05,
            0.00018916807122042263,
            0.00010492495608092846,
            7.042309908466739e-05,
            1.8352214102134516e-06,
            2.6077640329049652e-05,
            8.710259902036645e-05,
            4.30930194137624e-05,
            0.0001259563238302277,
            -5.608461172941098e-05,
            3.352805529429979e-05,
            4.244053334165512e-05,
            -2.176997192949089e-05,
            7.832491820996172e-05,
            -0.00018157137513241659,
            3.921284612838731e-05,
            -0.0004434880503420127,
            0.003612497741963771,
            -0.007215951145779152,
            0.00011630896150931658,
            -0.000259544232429594,
            0.0017909049470471463,
            -0.00321867572572471
          ],
          [
            -4.411953332746383e-05,
            2.8834658008208165e-06,
            0.0006365065579813813,
            -0.0016690247197981884,
            -4.497634497378365e-05,
            -6.070439102411019e-06,
            2.640291199083039e-05,
            6.266956535952827e-06,
            1.8776107382584857e-05,
            8.626409677055428e-06,
            1.3711215738215373e-05,
            -5.263173695064449e-05,
            -2.737466673255715e-05,
            3.7104946264984506e-06,
            7.65716987124592e-05,
            9.106202942899825e-05,
            0.00010956254579684148,
            0.0003870757512622974,
            0.0003367297893235795,
            -4.8519126112981536e-05,
            -1.566034890860426e-05,
            3.253983921100248e-05,
            1.7018252536675797e-07,
            -6.557307979876755e-05,
            -0.00012979381823691015,
            5.7716046501127186e-06,
            -1.4047551439563056e-05,
            5.325485761248823e-05,
            2.0060391635726346e-05,
            7.558149753044571e-06,
            -0.00010520404137956489,
            8.828047016922274e-05,
            1.6526229055915908e-05,
            -9.43662748288664e-05,
            0.0002957385806790671,
            -0.00045470304952233706,
            0.002813318715857563,
            -0.005113115613654014,
            0.0002726887608986186,
            -0.0004191723795613909,
            0.0025055296367375935,
            -0.004474442316948879
          ],
          [
            1.0191504192087674e-05,
            9.458342846500687e-06,
            0.00010694162484970528,
            -0.00032723277484480345,
            1.717433821466137e-05,
            2.7492086987256056e-05,
            3.112547705674574e-05,
            3.021578304443317e-06,
            -5.3981077736221984e-05,
            -9.889931531008897e-05,
            -1.5266817182389322e-05,
            -6.542136298751636e-05,
            -1.1443349655046518e-05,
            4.22813639895741e-05,
            -6.606755906738965e-07,
            -5.2451508509716814e-05,
            5.3040608044584186e-05,
            0.0003367297893235795,
            0.0013587489106943237,
            -0.00010621044562132444,
            -9.208269353153793e-05,
            -0.0001664359863248735,
            -0.00019196659524524845,
            -0.00015512667943483007,
            -0.00022806168071460404,
            0.00016785921216198985,
            0.00016172257274675475,
            0.00020195894803643285,
            8.852808751448381e-05,
            3.905875522678579e-05,
            -9.566572239420919e-05,
            0.00020715480351073373,
            3.8125632367426664e-06,
            -0.0001284459871510062,
            0.0005415032962829019,
            -0.000785716015558119,
            0.00540564526878368,
            -0.010670367121330092,
            0.00011707253114199185,
            -0.0002765679860810598,
            0.0011897334925954285,
            -0.0020091991145290214
          ],
          [
            -1.3741813071925782e-05,
            -6.676957667357648e-05,
            0.0003408605322190447,
            -0.0006721326306106403,
            1.5504315185066793e-05,
            3.2706590492905364e-06,
            8.313957164239201e-05,
            -0.00010840816385641045,
            -6.9823569646798e-06,
            0.00010318397533386529,
            3.2917462996993795e-05,
            0.00011776825598566368,
            8.492207128963694e-05,
            3.32086990475113e-05,
            0.00010518449482548931,
            4.899883931611884e-05,
            5.256170417171462e-05,
            -4.8519126112981536e-05,
            -0.00010621044562132444,
            0.0010086744822783722,
            0.000845079014696281,
            0.0008430624102883183,
            0.00012694450509449724,
            0.00015385810726992636,
            0.0001645038599450501,
            -0.0001720815074687705,
            -0.00021953603038887506,
            -0.0001940960977109938,
            -3.0353055297429666e-05,
            -3.0131090424913427e-05,
            3.932978317831345e-06,
            -5.379467810670529e-05,
            -1.8203234176158975e-05,
            5.961919706404962e-05,
            -0.00044442935562758184,
            0.0012081681955839322,
            -0.008654353752746485,
            0.0169329642320152,
            0.0002890535147161261,
            -0.000329434708723388,
            0.001963067550917283,
            -0.003409260274511895
          ],
          [
            -7.735803708488391e-05,
            4.015838749115578e-06,
            -0.00040097716955639985,
            0.0009451095401765729,
            4.4201760454149635e-05,
            6.230380481260293e-06,
            4.430903597342038e-05,
            -7.554156239756222e-05,
            -1.8103897141767064e-05,
            7.479706490481208e-05,
            1.5627242321774142e-05,
            4.039471142331996e-05,
            -3.9705589476000415e-06,
            -0.00011994405032718087,
            0.00012037240796519341,
            0.00015438121654604258,
            0.00018916807122042263,
            -1.566034890860426e-05,
            -9.208269353153793e-05,
            0.000845079014696281,
            0.001058460608789813,
            0.0009195541971365734,
            6.395293999265491e-05,
            2.68864138225962e-05,
            8.255677743072539e-05,
            -9.712341913725694e-05,
            -0.00010331154853616124,
            -8.407299579888852e-05,
            1.583881461042449e-05,
            -4.383455818206181e-05,
            -9.587148445307771e-05,
            2.6228268294564656e-05,
            5.716923589263203e-06,
            -3.46494824676043e-06,
            -0.0004252703256608915,
            0.0010828739019743002,
            -0.007293799833534887,
            0.013944409522733191,
            0.00032400397391564427,
            -0.00017394949542117905,
            0.0009743640857466469,
            -0.00167968533515907
          ],
          [
            -2.9564452262731528e-05,
            -8.378374309300334e-05,
            0.000732035766123234,
            -0.0016976308448736458,
            3.0024642584319626e-05,
            1.2043028600539626e-06,
            -2.8453557313075267e-05,
            -8.378569620076055e-05,
            -2.8339051488597522e-05,
            9.781487996638819e-05,
            2.9524996163023798e-05,
            7.938659044108764e-05,
            -1.0976729061683388e-05,
            -6.357161212322267e-05,
            0.00012277365588480161,
            0.000142948237184695,
            0.00010492495608092846,
            3.253983921100248e-05,
            -0.0001664359863248735,
            0.0008430624102883183,
            0.0009195541971365734,
            0.0011341366790167213,
            0.0001517951011948906,
            5.236110224148294e-05,
            1.3141498682655359e-05,
            -0.00014055966415905933,
            -0.00013942783072540328,
            -0.00015092395328653344,
            4.67424661700413e-05,
            -5.859881129550747e-05,
            -5.0728247083547944e-05,
            -8.651768192608928e-05,
            -3.0682510372047374e-05,
            4.597662728449069e-05,
            -0.0002832825906446555,
            0.0008154945780392557,
            -0.005715928224307092,
            0.011243618462598672,
            0.0003116336302042093,
            -0.00011210558548477942,
            -0.0008791122540310365,
            0.0028083961457841685
          ],
          [
            3.8252548026016507e-05,
            3.054329809102205e-05,
            -0.0005194223975542829,
            0.0009559623451602801,
            2.147014300781279e-05,
            4.45884903254211e-06,
            -0.0001607219723152308,
            3.4653965827979715e-05,
            9.973177277271392e-06,
            6.115368226220682e-05,
            -7.280781559137636e-06,
            7.300195709668026e-05,
            -5.898462208553711e-05,
            3.777760994467853e-05,
            0.00013591647755127,
            0.00018412938603411852,
            7.042309908466739e-05,
            1.7018252536675797e-07,
            -0.00019196659524524845,
            0.00012694450509449724,
            6.395293999265491e-05,
            0.0001517951011948906,
            0.00225660644103762,
            0.002101495060635868,
            0.0020633499303549727,
            -0.00025037652993166785,
            -0.0001278571709811579,
            -0.0002186834925295078,
            -0.00010004199038780279,
            -3.4989338834045226e-05,
            0.00010939444102458143,
            -5.8845776359317433e-05,
            -0.0001828696892067249,
            0.00018615825418677337,
            -5.386507647858446e-05,
            -5.706063011403334e-05,
            -0.0026814366888070745,
            0.006953230179968135,
            0.00021835909923385502,
            -0.00013087427224241238,
            0.0015209008325747203,
            -0.002824762017231913
          ],
          [
            3.5729770447874704e-05,
            -2.9413430298229605e-05,
            0.0005724104167038455,
            -0.0014094925200331993,
            1.1122113613399151e-05,
            -8.573178576526558e-06,
            -0.0001433660550286759,
            0.0001353893722506932,
            -8.424270125114347e-06,
            -1.0744164982990158e-05,
            -5.444022419018837e-05,
            -2.090132869930086e-05,
            -9.016195883407e-05,
            4.4993894442618e-05,
            0.00011267763947228406,
            0.0001019682359227369,
            1.8352214102134516e-06,
            -6.557307979876755e-05,
            -0.00015512667943483007,
            0.00015385810726992636,
            2.68864138225962e-05,
            5.236110224148294e-05,
            0.002101495060635868,
            0.002492172772049245,
            0.002400818905557521,
            -0.00026946577899038775,
            -0.00018169684803553528,
            -0.0002660152523068298,
            -0.00022980349736851128,
            -2.855998784203255e-06,
            0.0001367595550773212,
            -3.5080981791569284e-05,
            -0.0001695108896158163,
            0.00021545731319837908,
            4.976368943437149e-07,
            -0.00011932698945111135,
            -0.003351153398240511,
            0.008655628946298016,
            0.00013220856484577218,
            0.00011271325477199208,
            -0.0014334024898636987,
            0.0034404165997963584
          ],
          [
            4.5689252919243955e-05,
            -4.39339014509838e-05,
            0.0006722636803112908,
            -0.0015197595981295935,
            4.7253327411753115e-05,
            5.715319594354592e-06,
            -9.074719851941411e-05,
            0.00015753288952463315,
            -2.823486820780935e-05,
            4.3428613963129894e-05,
            -4.4827274649794453e-05,
            -1.2916257586257715e-06,
            -6.119762348985079e-05,
            -2.8335734361116454e-05,
            5.377924015335534e-05,
            4.787400799963335e-05,
            2.6077640329049652e-05,
            -0.00012979381823691015,
            -0.00022806168071460404,
            0.0001645038599450501,
            8.255677743072539e-05,
            1.3141498682655359e-05,
            0.0020633499303549727,
            0.002400818905557521,
            0.0025878080693809845,
            -0.00032325240322607666,
            -0.00017737838574748035,
            -0.00035860072715291605,
            -0.000259232350161988,
            -1.77282458093951e-05,
            0.00012362822509766048,
            7.4343589723079974e-06,
            -0.00013700230760471194,
            0.00022822563332075855,
            -0.00026117397655349526,
            0.00027822595761895766,
            -0.005624853877667687,
            0.012768805094988973,
            0.00016613900901087933,
            0.00012224038970508897,
            -0.0013641350016892816,
            0.0031343056592101773
          ],
          [
            0.00015795342955506438,
            -0.00027257491608552903,
            0.0023632943857969315,
            -0.00450110479961779,
            -3.3001310972482876e-05,
            -3.897211910014212e-05,
            -6.482765930988145e-05,
            -2.190256976699128e-05,
            3.6892938851648414e-05,
            -4.4688558068253186e-05,
            5.0541290872359045e-05,
            -1.7093169784848067e-05,
            6.595690552867054e-05,
            7.668289846475489e-05,
            -1.2771765635099659e-05,
            1.6817089207447942e-05,
            8.710259902036645e-05,
            5.7716046501127186e-06,
            0.00016785921216198985,
            -0.0001720815074687705,
            -9.712341913725694e-05,
            -0.00014055966415905933,
            -0.00025037652993166785,
            -0.00026946577899038775,
            -0.00032325240322607666,
            0.0007641691928511261,
            0.0005779957474240714,
            0.0005814429048273159,
            0.00010280341334316973,
            -3.016268303154721e-06,
            -3.200266027838355e-05,
            3.87746866575418e-05,
            -0.00011445810869219222,
            -2.023851642080934e-05,
            0.00020999019091979464,
            -0.0005063282760601915,
            0.0037461657607675463,
            -0.007800708254252559,
            -0.0004619107538191819,
            0.0005978854431051125,
            -0.003566961406601555,
            0.006256476790118251
          ],
          [
            7.788731112549235e-05,
            -0.0001239657967345732,
            0.0011177644254727153,
            -0.001989228914513509,
            4.764701441421573e-08,
            -6.539929315768864e-05,
            -6.727965061647739e-05,
            5.365676275437857e-06,
            3.9885701882690696e-05,
            -0.0001285965604427375,
            5.681632149068151e-05,
            7.348512104427058e-06,
            6.877627165912847e-05,
            -8.83842618039318e-06,
            -5.167615423703013e-05,
            -3.903064771586999e-05,
            4.30930194137624e-05,
            -1.4047551439563056e-05,
            0.00016172257274675475,
            -0.00021953603038887506,
            -0.00010331154853616124,
            -0.00013942783072540328,
            -0.0001278571709811579,
            -0.00018169684803553528,
            -0.00017737838574748035,
            0.0005779957474240714,
            0.000859390096839821,
            0.0006956044917571511,
            0.00015279417955001005,
            -7.04460602689757e-05,
            1.3467845383412472e-05,
            2.8776568149537654e-05,
            -0.00017716752938018335,
            -2.4779373549657943e-05,
            0.0005243434174017962,
            -0.0013015028385413307,
            0.009325025983694942,
            -0.01871868113686874,
            -5.901164652760494e-05,
            0.00013482547000112757,
            -0.0018211114142968623,
            0.0036509219702941216
          ],
          [
            -3.2995608327114016e-05,
            -1.4704725763683086e-05,
            0.00039693510926117515,
            -0.0007040909832099139,
            -1.0323680446823686e-05,
            -6.620005364808493e-05,
            8.066067013472119e-06,
            -1.4496187716767831e-05,
            6.608683363246582e-05,
            -0.0001384716270645733,
            8.698034026973457e-05,
            -2.2362477462535736e-05,
            7.006831679047396e-05,
            2.1610034168177627e-05,
            3.7080777747349735e-05,
            1.4670277840726578e-05,
            0.0001259563238302277,
            5.325485761248823e-05,
            0.00020195894803643285,
            -0.0001940960977109938,
            -8.407299579888852e-05,
            -0.00015092395328653344,
            -0.0002186834925295078,
            -0.0002660152523068298,
            -0.00035860072715291605,
            0.0005814429048273159,
            0.0006956044917571511,
            0.0008972841409731228,
            0.00014236703152677594,
            -1.836396771464536e-05,
            5.145783084597079e-05,
            -1.718948243433648e-05,
            -0.00019476897802653425,
            -5.8658418591641777e-05,
            0.0005803659106675724,
            -0.0012284924899697734,
            0.009002815421584088,
            -0.017927000293740017,
            -8.213662485336454e-05,
            0.00020541357975664308,
            -0.002301822302999408,
            0.004628785368490778
          ],
          [
            -0.00014250246965673443,
            0.0002744599805657447,
            -0.0025896847201851885,
            0.005391645569291462,
            1.2938315171712383e-05,
            -2.5029826448306024e-05,
            5.81973287214302e-05,
            -4.930126132375587e-05,
            1.665443328530366e-05,
            8.656658111334299e-05,
            1.28129987469834e-05,
            7.473343764218207e-05,
            3.121303954105146e-05,
            4.883099013207839e-05,
            -6.654148694794926e-05,
            1.510875755143012e-06,
            -5.608461172941098e-05,
            2.0060391635726346e-05,
            8.852808751448381e-05,
            -3.0353055297429666e-05,
            1.583881461042449e-05,
            4.67424661700413e-05,
            -0.00010004199038780279,
            -0.00022980349736851128,
            -0.000259232350161988,
            0.00010280341334316973,
            0.00015279417955001005,
            0.00014236703152677594,
            0.0004634730595005921,
            -0.00029022887504086216,
            -4.863050945815882e-05,
            -8.415363032376443e-06,
            -0.00019170020428076716,
            4.130257997809199e-05,
            0.0002872296875400545,
            -0.0006239955741724256,
            0.005343652164342828,
            -0.010771051497547632,
            6.41844638131623e-05,
            -0.00011838628105468666,
            0.001243228947124093,
            -0.0027415866035710706
          ],
          [
            0.00011573607196010404,
            -0.0002559375090793129,
            0.002266385344132092,
            -0.004613135137137561,
            -1.7369062266174146e-05,
            -2.2056460218427252e-07,
            4.200768804947971e-05,
            -3.107713858155361e-05,
            2.5825008817640202e-05,
            -6.835165802173917e-05,
            -9.367617041039664e-06,
            -5.257950438094582e-05,
            -4.012242231877853e-05,
            -1.8936293827108037e-05,
            5.1584641665414846e-05,
            -1.0955668319842168e-05,
            3.352805529429979e-05,
            7.558149753044571e-06,
            3.905875522678579e-05,
            -3.0131090424913427e-05,
            -4.383455818206181e-05,
            -5.859881129550747e-05,
            -3.4989338834045226e-05,
            -2.855998784203255e-06,
            -1.77282458093951e-05,
            -3.016268303154721e-06,
            -7.04460602689757e-05,
            -1.836396771464536e-05,
            -0.00029022887504086216,
            0.00031459528381836614,
            8.019831959227763e-07,
            3.351498959876311e-05,
            0.00015955974779759195,
            -8.148280749807277e-05,
            -0.0001690948872118694,
            0.00043462542955501407,
            -0.0033949855873279663,
            0.006674513461547689,
            -8.936607891813487e-05,
            0.00020582612539943798,
            -0.0018179879984622687,
            0.0037311640095951323
          ],
          [
            -0.00011355690796661552,
            0.00022072138205109367,
            -0.0007586265596911372,
            0.0010194881388523513,
            9.741028933089022e-06,
            1.0825519167624094e-05,
            -4.403240762306424e-05,
            0.00011148109782379545,
            -7.720332839472267e-06,
            -8.742152226803848e-05,
            7.111258021000196e-06,
            7.981209383077856e-06,
            -2.8387355964788527e-05,
            -0.0001187343493178611,
            4.483257815876603e-05,
            -7.098522446458039e-06,
            4.244053334165512e-05,
            -0.00010520404137956489,
            -9.566572239420919e-05,
            3.932978317831345e-06,
            -9.587148445307771e-05,
            -5.0728247083547944e-05,
            0.00010939444102458143,
            0.0001367595550773212,
            0.00012362822509766048,
            -3.200266027838355e-05,
            1.3467845383412472e-05,
            5.145783084597079e-05,
            -4.863050945815882e-05,
            8.019831959227763e-07,
            0.0005108785203597466,
            -0.0004093534422363758,
            -0.00018335143863525914,
            0.00013531893507319205,
            0.0003078868519423388,
            -0.0005054511931780546,
            0.003220488650150965,
            -0.006140852144048152,
            7.823479922405374e-05,
            -4.007678713430157e-05,
            -0.00144691653777136,
            0.0036421617204765314
          ],
          [
            9.398839820919645e-05,
            -0.000152488103550654,
            0.00030041515728763637,
            -1.4658183129682899e-05,
            9.22307279730698e-06,
            2.1786230504825863e-05,
            5.3466843930852785e-05,
            -0.00011900264567492745,
            3.6801811667580385e-05,
            6.582019740914618e-05,
            -2.2643029841534734e-05,
            -2.7851056640433368e-06,
            4.1282533952250337e-05,
            0.00010029017541222937,
            -6.15018035286946e-05,
            -3.393923612070104e-05,
            -2.176997192949089e-05,
            8.828047016922274e-05,
            0.00020715480351073373,
            -5.379467810670529e-05,
            2.6228268294564656e-05,
            -8.651768192608928e-05,
            -5.8845776359317433e-05,
            -3.5080981791569284e-05,
            7.4343589723079974e-06,
            3.87746866575418e-05,
            2.8776568149537654e-05,
            -1.718948243433648e-05,
            -8.415363032376443e-06,
            3.351498959876311e-05,
            -0.0004093534422363758,
            0.00047644735886977636,
            0.0001499475926866182,
            -0.0001473172183974161,
            -0.00010553313147042253,
            0.0001627574850566049,
            -0.0009241999766943967,
            0.0015175119988199786,
            -2.645469180524387e-06,
            -4.905151125530741e-05,
            0.0018196655384545575,
            -0.004367515756494969
          ],
          [
            0.0001924966229764134,
            -0.00033985281690801766,
            0.0019255985495141084,
            -0.003376395649747981,
            -6.365331368891129e-07,
            -5.021348515288503e-05,
            0.00012092540731973775,
            6.9864670129544225e-06,
            8.323061917223105e-06,
            -9.05044828447905e-05,
            -1.538704603828197e-05,
            -9.100073606863884e-05,
            -5.0962914792262846e-05,
            1.445374955596824e-05,
            4.9712099092815646e-05,
            0.00010216189338459983,
            7.832491820996172e-05,
            1.6526229055915908e-05,
            3.8125632367426664e-06,
            -1.8203234176158975e-05,
            5.716923589263203e-06,
            -3.0682510372047374e-05,
            -0.0001828696892067249,
            -0.0001695108896158163,
            -0.00013700230760471194,
            -0.00011445810869219222,
            -0.00017716752938018335,
            -0.00019476897802653425,
            -0.00019170020428076716,
            0.00015955974779759195,
            -0.00018335143863525914,
            0.0001499475926866182,
            0.00053740451505666,
            -0.0003351181888721935,
            -0.00034951561792012664,
            0.0005529450440476209,
            -0.003381281824258426,
            0.006240854616279689,
            -0.00030569930262331507,
            0.0003963205217304346,
            -0.0013073032044366639,
            0.0018335339720077196
          ],
          [
            -9.858868878279515e-05,
            9.972391463181578e-05,
            -7.811859087574513e-05,
            -0.0002709080695607512,
            3.808106228336147e-05,
            2.1662662839031735e-06,
            -8.254399502779242e-05,
            -1.6587554940557207e-05,
            -4.332881265223891e-05,
            0.00010437011301643314,
            -1.6363193764184052e-05,
            6.817418248018312e-05,
            8.349840291907088e-05,
            -6.306947545491025e-07,
            -7.17454633230164e-05,
            -0.00010993132118823259,
            -0.00018157137513241659,
            -9.43662748288664e-05,
            -0.0001284459871510062,
            5.961919706404962e-05,
            -3.46494824676043e-06,
            4.597662728449069e-05,
            0.00018615825418677337,
            0.00021545731319837908,
            0.00022822563332075855,
            -2.023851642080934e-05,
            -2.4779373549657943e-05,
            -5.8658418591641777e-05,
            4.130257997809199e-05,
            -8.148280749807277e-05,
            0.00013531893507319205,
            -0.0001473172183974161,
            -0.0003351181888721935,
            0.00042049434624719947,
            -8.410169550444577e-06,
            0.00032073882121041905,
            -0.00315816000196217,
            0.006736673591262617,
            0.00012113532485095039,
            -6.816871770624018e-05,
            -0.0002813251261314668,
            0.00098340627233227
          ],
          [
            -0.002054006509290952,
            0.0025490082353587773,
            -0.016694822138865823,
            0.031434653575657986,
            1.6569132766179568e-05,
            -0.00017193649468283932,
            -0.0004637647270009513,
            0.00021176579754351183,
            -5.974823261098737e-05,
            -4.583371369251968e-05,
            -0.00017188326219439245,
            -0.00012817583599415247,
            -0.00014636905926912035,
            1.2794010007914988e-05,
            -0.00017745332018389732,
            -0.00020199240711371808,
            3.921284612838731e-05,
            0.0002957385806790671,
            0.0005415032962829019,
            -0.00044442935562758184,
            -0.0004252703256608915,
            -0.0002832825906446555,
            -5.386507647858446e-05,
            4.976368943437149e-07,
            -0.00026117397655349526,
            0.00020999019091979464,
            0.0005243434174017962,
            0.0005803659106675724,
            0.0002872296875400545,
            -0.0001690948872118694,
            0.0003078868519423388,
            -0.00010553313147042253,
            -0.00034951561792012664,
            -8.410169550444577e-06,
            0.009720308577818151,
            -0.01569415954758297,
            0.12158730858001554,
            -0.24208453231544902,
            0.002124122831878774,
            -0.0027631924593287255,
            0.01794233338342912,
            -0.03386179118960541
          ],
          [
            0.0026050600961398545,
            -0.004995991534998975,
            0.03617218974810913,
            -0.0697251043980602,
            -7.28748024660014e-05,
            4.9605220998182126e-05,
            0.0008915817851044682,
            -0.00042195935289812805,
            -8.533378674963719e-05,
            0.0004304919090579719,
            0.0001389958580642812,
            0.0001698777625958043,
            0.00027755096595459235,
            -1.978481780179426e-05,
            0.00019325431117581075,
            5.030037597793107e-05,
            -0.0004434880503420127,
            -0.00045470304952233706,
            -0.000785716015558119,
            0.0012081681955839322,
            0.0010828739019743002,
            0.0008154945780392557,
            -5.706063011403334e-05,
            -0.00011932698945111135,
            0.00027822595761895766,
            -0.0005063282760601915,
            -0.0013015028385413307,
            -0.0012284924899697734,
            -0.0006239955741724256,
            0.00043462542955501407,
            -0.0005054511931780546,
            0.0001627574850566049,
            0.0005529450440476209,
            0.00032073882121041905,
            -0.01569415954758297,
            0.03249540573666952,
            -0.2545352543661676,
            0.5059205290417002,
            -0.0027895426255625778,
            0.005422923431651021,
            -0.03867967526893524,
            0.07465800802227715
          ],
          [
            -0.017272370140460715,
            0.03634110240208863,
            -0.30473220457451206,
            0.607412778034399,
            0.0007670863845498576,
            -0.0002728149922647402,
            -0.007576476411835828,
            0.003870170945897351,
            0.0012676005960253474,
            -0.003122576689928368,
            -2.9280449419064522e-05,
            -0.00021998660186351191,
            -0.001204444679844045,
            0.00035520414427073275,
            -0.002379241686823203,
            -0.00039716806076225475,
            0.003612497741963771,
            0.002813318715857563,
            0.00540564526878368,
            -0.008654353752746485,
            -0.007293799833534887,
            -0.005715928224307092,
            -0.0026814366888070745,
            -0.003351153398240511,
            -0.005624853877667687,
            0.0037461657607675463,
            0.009325025983694942,
            0.009002815421584088,
            0.005343652164342828,
            -0.0033949855873279663,
            0.003220488650150965,
            -0.0009241999766943967,
            -0.003381281824258426,
            -0.00315816000196217,
            0.12158730858001554,
            -0.2545352543661676,
            2.1433356700926116,
            -4.320544931877919,
            0.01848905540555354,
            -0.03918754580154955,
            0.32076421607392985,
            -0.6389179119819937
          ],
          [
            0.032630226146536954,
            -0.07006621613009059,
            0.6071557106946692,
            -1.219927444969089,
            -0.0015174434544457964,
            0.00044238446009696886,
            0.015206862092616506,
            -0.00788141949193056,
            -0.0026990753384455533,
            0.006207388199763422,
            -0.0002997812836314377,
            0.0003320021478615939,
            0.0021408843549731394,
            -0.0006404792786942116,
            0.005037476036749937,
            0.0008805643380334436,
            -0.007215951145779152,
            -0.005113115613654014,
            -0.010670367121330092,
            0.0169329642320152,
            0.013944409522733191,
            0.011243618462598672,
            0.006953230179968135,
            0.008655628946298016,
            0.012768805094988973,
            -0.007800708254252559,
            -0.01871868113686874,
            -0.017927000293740017,
            -0.010771051497547632,
            0.006674513461547689,
            -0.006140852144048152,
            0.0015175119988199786,
            0.006240854616279689,
            0.006736673591262617,
            -0.24208453231544902,
            0.5059205290417002,
            -4.320544931877919,
            8.73670561852449,
            -0.034889384140937216,
            0.07551697210601145,
            -0.6378040134791814,
            1.2801803885379246
          ],
          [
            -0.0021471060446060265,
            0.0028559546660679356,
            -0.019246165647281904,
            0.036436459458088696,
            -2.214346361156872e-05,
            -8.591098729894343e-05,
            -0.00032862838992365356,
            -7.632570724134689e-05,
            -3.469284570702205e-05,
            -4.96215562075024e-05,
            -9.576922207879104e-06,
            9.605981114921131e-05,
            6.105598849694838e-05,
            -3.5108421591764866e-05,
            -0.00015483863737857328,
            -2.5959039531510173e-05,
            0.00011630896150931658,
            0.0002726887608986186,
            0.00011707253114199185,
            0.0002890535147161261,
            0.00032400397391564427,
            0.0003116336302042093,
            0.00021835909923385502,
            0.00013220856484577218,
            0.00016613900901087933,
            -0.0004619107538191819,
            -5.901164652760494e-05,
            -8.213662485336454e-05,
            6.41844638131623e-05,
            -8.936607891813487e-05,
            7.823479922405374e-05,
            -2.645469180524387e-06,
            -0.00030569930262331507,
            0.00012113532485095039,
            0.002124122831878774,
            -0.0027895426255625778,
            0.01848905540555354,
            -0.034889384140937216,
            0.004916681082756847,
            -0.0068042382202839835,
            0.04618232651229291,
            -0.0883343642280073
          ],
          [
            0.0027649443605823323,
            -0.005529336116319963,
            0.04019753225861118,
            -0.07752273208759963,
            0.0001007137193506909,
            -7.32208775520852e-05,
            0.0006569522556972255,
            0.0002064206760882834,
            0.0001942166355148391,
            3.786713208019286e-05,
            -2.1417218832079077e-05,
            -0.0002941563879195156,
            -0.0003346487063368871,
            -0.00012033812953496226,
            0.00019149085380039773,
            0.00015934312465789034,
            -0.000259544232429594,
            -0.0004191723795613909,
            -0.0002765679860810598,
            -0.000329434708723388,
            -0.00017394949542117905,
            -0.00011210558548477942,
            -0.00013087427224241238,
            0.00011271325477199208,
            0.00012224038970508897,
            0.0005978854431051125,
            0.00013482547000112757,
            0.00020541357975664308,
            -0.00011838628105468666,
            0.00020582612539943798,
            -4.007678713430157e-05,
            -4.905151125530741e-05,
            0.0003963205217304346,
            -6.816871770624018e-05,
            -0.0027631924593287255,
            0.005422923431651021,
            -0.03918754580154955,
            0.07551697210601145,
            -0.0068042382202839835,
            0.013614626678704857,
            -0.10487752835803898,
            0.2062762672868222
          ],
          [
            -0.018192591836419303,
            0.03963601952851521,
            -0.32817774840075997,
            0.6525214383471962,
            -0.001120521972420266,
            0.0015458592578648943,
            -0.005820858333247348,
            -0.0011233470221371777,
            -0.0014190644815871738,
            0.001943212098102524,
            0.00032693420207701546,
            0.0017847768462889483,
            0.002459122081517345,
            0.0016169970010845545,
            -0.0020065248340296214,
            -0.0008303339867168147,
            0.0017909049470471463,
            0.0025055296367375935,
            0.0011897334925954285,
            0.001963067550917283,
            0.0009743640857466469,
            -0.0008791122540310365,
            0.0015209008325747203,
            -0.0014334024898636987,
            -0.0013641350016892816,
            -0.003566961406601555,
            -0.0018211114142968623,
            -0.002301822302999408,
            0.001243228947124093,
            -0.0018179879984622687,
            -0.00144691653777136,
            0.0018196655384545575,
            -0.0013073032044366639,
            -0.0002813251261314668,
            0.01794233338342912,
            -0.03867967526893524,
            0.32076421607392985,
            -0.6378040134791814,
            0.04618232651229291,
            -0.10487752835803898,
            0.9501378611131521,
            -1.9285987941080949
          ],
          [
            0.03437165725954753,
            -0.07638743112944657,
            0.6516160014034722,
            -1.305379432282963,
            0.0023388050631401253,
            -0.003505526982872817,
            0.011817211796431913,
            0.0021795939011021313,
            0.0025367245315077716,
            -0.0048135143457585725,
            -0.000613268106606886,
            -0.0032533128741631338,
            -0.004794335648373758,
            -0.0035441802518813292,
            0.004267470763273485,
            0.0016778327779102837,
            -0.00321867572572471,
            -0.004474442316948879,
            -0.0020091991145290214,
            -0.003409260274511895,
            -0.00167968533515907,
            0.0028083961457841685,
            -0.002824762017231913,
            0.0034404165997963584,
            0.0031343056592101773,
            0.006256476790118251,
            0.0036509219702941216,
            0.004628785368490778,
            -0.0027415866035710706,
            0.0037311640095951323,
            0.0036421617204765314,
            -0.004367515756494969,
            0.0018335339720077196,
            0.00098340627233227,
            -0.03386179118960541,
            0.07465800802227715,
            -0.6389179119819937,
            1.2801803885379246,
            -0.0883343642280073,
            0.2062762672868222,
            -1.9285987941080949,
            3.939138097761049
          ]
        ],
        "interaction_joint_test": {
          "F": 1.676662412943875,
          "df1": 8,
          "df2": 111,
          "p": 0.11187585686132294,
          "p_holm_six_subject_dimensions": 0.5593792843066147
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.03414040602055504,
              0.19818687349779976,
              -1.7685162901249103,
              3.5743875427671985
            ],
            "exposure_covariance": [
              [
                0.0020800000324808668,
                -0.0027118900372925738,
                0.018085736353544685,
                -0.03421821892567274
              ],
              [
                -0.0027118900372925738,
                0.005327378349542337,
                -0.0386545880645795,
                0.07455228120605145
              ],
              [
                0.018085736353544685,
                -0.0386545880645795,
                0.3215679037988151,
                -0.6398791415947933
              ],
              [
                -0.03421821892567274,
                0.07455228120605145,
                -0.6398791415947933,
                1.2830827646304592
              ]
            ],
            "exercise_joint_test": {
              "F": 3.677654818762135,
              "df1": 4,
              "df2": 111,
              "p": 0.007499448058825404
            },
            "contrasts": {
              "0": {
                "estimate": -0.07509285275479713,
                "se": 0.02690204615518208,
                "lower": -0.1284010531132006,
                "upper": -0.02178465239639367
              },
              "30": {
                "estimate": -0.014184065774140497,
                "se": 0.014476576291859292,
                "lower": -0.0428703681103475,
                "upper": 0.01450223656206651
              },
              "90": {
                "estimate": -0.046017421746602394,
                "se": 0.01575537356672991,
                "lower": -0.077237746251731,
                "upper": -0.014797097241473794
              },
              "120": {
                "estimate": -0.06590582601612871,
                "se": 0.023000325644033127,
                "lower": -0.11148250671424212,
                "upper": -0.02032914531801531
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.020535070608199826,
              0.08439814454878822,
              -1.102979037847241,
              2.3592871364163606
            ],
            "exposure_covariance": [
              [
                0.007692295591717115,
                -0.013251981253376913,
                0.1057058526542337,
                -0.2122378715189268
              ],
              [
                -0.013251981253376913,
                0.02783080101621391,
                -0.22067655028054933,
                0.44068148971960086
              ],
              [
                0.10570585265423368,
                -0.22067655028054933,
                1.8554391647424027,
                -3.7458555847436443
              ],
              [
                -0.2122378715189268,
                0.44068148971960075,
                -3.7458555847436443,
                7.57993349321677
              ]
            ],
            "exercise_joint_test": {
              "F": 1.3447880257768625,
              "df1": 4,
              "df2": 111,
              "p": 0.25789547304469707
            },
            "contrasts": {
              "0": {
                "estimate": -0.049841137274110166,
                "se": 0.046105077923310145,
                "lower": -0.14120142701928945,
                "upper": 0.04151915247106911
              },
              "30": {
                "estimate": 0.010370712711012198,
                "se": 0.025003731843304986,
                "lower": -0.03917585111249609,
                "upper": 0.05991727653452049
              },
              "90": {
                "estimate": -0.04087622154292933,
                "se": 0.03368919009088788,
                "lower": -0.10763360069980991,
                "upper": 0.025881157613951253
              },
              "120": {
                "estimate": -0.053512876753812,
                "se": 0.04591760606015959,
                "lower": -0.14450167848708526,
                "upper": 0.037475924979461256
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.06716594970680925,
              -0.13335094016420698,
              1.4572709392047924,
              -3.0567059176296216
            ],
            "exposure_covariance": [
              [
                0.002702469026025661,
                -0.0038952292309262894,
                0.02682930538213639,
                -0.05174446643604382
              ],
              [
                -0.00389522923092629,
                0.007883332795607267,
                -0.06369856463549209,
                0.12691838527582744
              ],
              [
                0.02682930538213639,
                -0.06369856463549209,
                0.6153502681104472,
                -1.2643404959522198
              ],
              [
                -0.05174446643604382,
                0.12691838527582744,
                -1.2643404959522198,
                2.611461997825582
              ]
            ],
            "exercise_joint_test": {
              "F": 1.0871199298070064,
              "df1": 4,
              "df2": 111,
              "p": 0.36647489714816284
            },
            "contrasts": {
              "0": {
                "estimate": -0.0067827833807037885,
                "se": 0.025319287151627855,
                "lower": -0.0569546411132032,
                "upper": 0.04338907435179562
              },
              "30": {
                "estimate": -0.002959815999184434,
                "se": 0.01788410607128074,
                "lower": -0.03839836607003575,
                "upper": 0.03247873407166688
              },
              "90": {
                "estimate": 0.046535391039260576,
                "se": 0.025224514538598693,
                "lower": -0.0034486684337791187,
                "upper": 0.09651945051230026
              },
              "120": {
                "estimate": 0.06130959585328999,
                "se": 0.03418128340600044,
                "lower": -0.006422899058196416,
                "upper": 0.1290420907647764
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      }
    },
    "mat": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 38,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.0415984336865658,
        "variable": "fs",
        "outcome": "z_mat",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": -0.05225509844837253,
          "ex1": 0.16552513158550097,
          "ex2": -1.3980391461546706,
          "ex3": 2.802600923615973,
          "age": -0.03721928659899093,
          "fs": -0.018517031433007373,
          "minority": -0.04150396746188562,
          "agrhk": 0.02823929221506091,
          "migrant": -0.0010826563342574357,
          "livinsch": 0.0054126380213256565,
          "nsibling": 0.01626513693908986,
          "medul_2.0": 0.009499551562931337,
          "medul_3.0": 0.008754171995528618,
          "medul_4.0": -0.01844044269694942,
          "fedul_2.0": -0.015576557919485496,
          "fedul_3.0": -0.01965440189863022,
          "fedul_4.0": 0.036025983812684945,
          "steco_3c_2.0": -0.019263187760955813,
          "steco_3c_3.0": -0.09925758963363988,
          "diffmat_2.0": 0.11934425684280707,
          "diffmat_3.0": 0.27786499982716856,
          "diffmat_4.0": 0.3711852409051968,
          "diffchn_2.0": -0.01797066577936718,
          "diffchn_3.0": -0.08423575559608432,
          "diffchn_4.0": -0.1340054775577795,
          "diffeng_2.0": -0.10146740766180691,
          "diffeng_3.0": -0.10613804869751733,
          "diffeng_4.0": -0.15638814420286656,
          "y0_chn_0": 0.12124952233691243,
          "y0_chn_1": 0.006833118859930808,
          "y0_mat_0": 0.4322073993350313,
          "y0_mat_1": 0.015580232033201576,
          "y0_eng_0": 0.230191042090111,
          "y0_eng_1": 0.048302050113340426,
          "ex0_X_fs_1": 0.04764008688136674,
          "ex1_X_fs_1": -0.16284112419779007,
          "ex2_X_fs_1": 1.6954541647289414,
          "ex3_X_fs_1": -3.5860319845949578
        },
        "covariance": [
          [
            0.00345373303698509,
            -0.005394734014508804,
            0.03745709930194728,
            -0.0727111030061304,
            -5.523558110697243e-05,
            0.00029051027971030473,
            0.0001434506646428402,
            0.0001596639262574293,
            2.6405039886851233e-05,
            2.147061934775731e-05,
            9.172174461322539e-05,
            -0.00010597879046154788,
            0.0002524411474084515,
            0.00018834966156744528,
            -6.376329379214165e-05,
            -0.00031566997344671264,
            -0.0002523051742066056,
            0.00015530662419817784,
            8.482816590708426e-05,
            -0.00034890860500845755,
            -0.000300331033205446,
            -0.000291099415331248,
            -0.0006392011380480834,
            -0.0004077338085337434,
            -0.0005451995412279602,
            0.00013166642739022,
            0.00016915454200861797,
            8.706618334707808e-05,
            -3.9566173895596355e-05,
            2.0939540175846406e-05,
            0.00017527046406213913,
            -7.135819554278249e-05,
            -3.408213687113423e-05,
            4.617749096194978e-05,
            -0.0030303370831427433,
            0.004494583083123312,
            -0.029081134650643454,
            0.05558556013377755
          ],
          [
            -0.005394734014508804,
            0.01047221651906271,
            -0.07632967105589697,
            0.1495224511740763,
            -1.2892586066887552e-05,
            0.00031180807737491974,
            -0.00026724334953232454,
            -0.00023935849048224115,
            -2.859660963056048e-09,
            -0.000209071072674006,
            -0.00013480498820662995,
            0.00010035798828571694,
            -0.0004685310104727651,
            -0.0003826425985206944,
            0.0001877124407857075,
            0.0006747394839389099,
            0.0007121309722660373,
            -0.00021272182613637353,
            1.710284455320448e-05,
            0.0005806522737856748,
            0.0005422494036374473,
            0.0007279570409667584,
            0.0006149289986605909,
            0.00021481121732365517,
            0.0003265822871670078,
            -0.00012966274781461585,
            -0.00023062166232829478,
            -0.00023136785234363822,
            -0.00011160379636904727,
            0.00017613866274825257,
            -0.00038240761102447285,
            2.4214724026714836e-05,
            0.00023451887642332044,
            -0.00013259869806577857,
            0.004620262153226315,
            -0.008803851802472822,
            0.061026018758972275,
            -0.11870228256832796
          ],
          [
            0.03745709930194728,
            -0.07632967105589697,
            0.6063960370086005,
            -1.2092878325538567,
            -0.0003012605322931532,
            -0.0017111052836524404,
            0.0015575918302172874,
            0.0017373502756907082,
            0.0006310096717747765,
            0.0023102665800125138,
            0.0006521148703869781,
            -0.0005821528532832664,
            0.002502637455532155,
            0.0012457585425885154,
            -0.001028923616794279,
            -0.004554478141276984,
            -0.004921681592604104,
            0.0019853664110700098,
            -0.0011289402913200832,
            -0.005534696927715088,
            -0.00488296593884107,
            -0.006847747205938259,
            -0.004432437239592673,
            -0.001285101332938862,
            -0.0019353133084089387,
            4.463011561108495e-05,
            0.0009103321166913751,
            0.0013657431198173652,
            0.0008202435620713114,
            -0.0015081743693710365,
            0.002230103292137407,
            0.0009016886459792869,
            -0.002318308755501353,
            0.0011655553331309234,
            -0.03223733532307443,
            0.06504897055609235,
            -0.5079188886781913,
            1.015039671669209
          ],
          [
            -0.0727111030061304,
            0.1495224511740763,
            -1.2092878325538567,
            2.4212213508624894,
            0.0007202182739416183,
            0.0031464391657474115,
            -0.0028325404038188826,
            -0.0033529024708440084,
            -0.00151999966710707,
            -0.005030779875065899,
            -0.0011534767962281874,
            0.0009807202388493102,
            -0.004537866414046714,
            -0.0018124739297159685,
            0.0019001218827012472,
            0.008751171666617971,
            0.009587960522670674,
            -0.0039705690691442625,
            0.0026807887191974238,
            0.011444177468317374,
            0.009895175035177707,
            0.01408367793525296,
            0.008638992448233426,
            0.002441684200848687,
            0.00365239075216866,
            0.00024833250137841587,
            -0.0014168327310863332,
            -0.0025062688037840726,
            -0.0015113543052348763,
            0.0029919385720699842,
            -0.004067228638679889,
            -0.002256514451360183,
            0.004850296422644942,
            -0.0023896020070869484,
            0.06257153171349542,
            -0.12780375676193467,
            1.0233162833619511,
            -2.056956479790538
          ],
          [
            -5.523558110697243e-05,
            -1.2892586066887552e-05,
            -0.0003012605322931532,
            0.0007202182739416183,
            0.000186258223351488,
            -7.644355715388245e-05,
            8.012710041572772e-05,
            3.1062599597199584e-05,
            -5.2343506638707295e-05,
            2.1191625000421227e-05,
            -5.854045944684957e-06,
            3.5212266824098475e-05,
            1.3098010718317325e-06,
            3.27857179110915e-05,
            -1.6680824404255632e-05,
            -1.2892338475234064e-06,
            -1.807273498504238e-05,
            -5.703382660231423e-05,
            -1.5533446879852393e-05,
            0.00013471706562746268,
            0.00012203748100060976,
            0.00010624460361904133,
            6.638874980196317e-05,
            0.00014563605834022806,
            0.0001312118980205041,
            -0.00011781155134019122,
            -0.00012148722186258329,
            -0.00013992960098319968,
            4.157172603610199e-07,
            -1.0205762319241103e-05,
            2.7286156135390793e-05,
            1.2031013975002512e-05,
            -2.5244825440292504e-05,
            2.434000542493902e-05,
            0.00016601450482479536,
            -0.00011622871720481196,
            0.000791706085624927,
            -0.001475735988111744
          ],
          [
            0.00029051027971030473,
            0.00031180807737491974,
            -0.0017111052836524404,
            0.0031464391657474115,
            -7.644355715388245e-05,
            0.0008324800979837607,
            5.031920173757442e-05,
            1.375950488095527e-05,
            9.985873855925688e-05,
            -0.00019527193894997868,
            -1.8455172471735172e-05,
            -8.648277138115397e-06,
            -5.873879702286496e-05,
            -9.016695893394002e-05,
            7.942867653131255e-05,
            0.00011137765690565489,
            0.00021273070900928195,
            0.0001081030139843765,
            6.246605571866335e-05,
            3.588298577811993e-06,
            2.874691808069581e-05,
            0.0001740936283723503,
            -0.00034044855444675834,
            -0.00027629516216799385,
            -0.0003390676687525174,
            3.2969853912263086e-05,
            -2.3546054848072855e-05,
            -6.851246217656718e-05,
            -4.6497653534677275e-05,
            4.981079336190868e-05,
            -8.205000866036037e-05,
            -2.0021008295526587e-06,
            6.260016396964147e-05,
            -2.1839252706483532e-05,
            -0.0006363437616975014,
            -0.00014734670437596578,
            -0.0003343751759666815,
            0.001128742143184396
          ],
          [
            0.0001434506646428402,
            -0.00026724334953232454,
            0.0015575918302172874,
            -0.0028325404038188826,
            8.012710041572772e-05,
            5.031920173757442e-05,
            0.0013154180152445854,
            -5.0940931112634095e-05,
            -3.3507516606483086e-05,
            -4.573492321676456e-05,
            -8.742796262208964e-06,
            -4.3418535806234454e-05,
            5.017491705705872e-05,
            4.895350409879457e-05,
            8.005492798612377e-05,
            6.297627878395613e-05,
            8.216024073797873e-05,
            0.00011722199323772745,
            0.00018457099995972153,
            -1.776088183283432e-05,
            0.00013864537008508065,
            5.091218371017294e-05,
            0.00014594968580042384,
            0.00021246380709913912,
            0.00020105567398388726,
            0.000141407843318604,
            3.9792801219743425e-05,
            9.081811999666333e-05,
            -6.467456192752762e-05,
            0.00011687623497659631,
            -4.5199436251853495e-05,
            0.0001477611291511066,
            -1.395976111370127e-05,
            -4.5166948927383374e-05,
            -0.0002194408084202774,
            0.00036516978158819557,
            -0.002362436931951304,
            0.00415033810890868
          ],
          [
            0.0001596639262574293,
            -0.00023935849048224115,
            0.0017373502756907082,
            -0.0033529024708440084,
            3.1062599597199584e-05,
            1.375950488095527e-05,
            -5.0940931112634095e-05,
            0.00036712018165886104,
            -6.518940011852864e-05,
            1.8414988891686196e-05,
            -3.208695606644797e-05,
            2.7328704360638988e-05,
            7.909983819772012e-05,
            4.0530139396862454e-05,
            -7.612342984871705e-05,
            -2.704369067549361e-05,
            -9.936722257169655e-06,
            -1.290796114485659e-05,
            -1.4118004007749523e-05,
            5.4809939904865245e-05,
            8.206116609883773e-05,
            2.4959243705458543e-05,
            -0.00010376637193358699,
            -5.0394983948101625e-05,
            -3.157863396797882e-05,
            -0.00012351198419568155,
            -9.466196980868344e-05,
            -0.00012336781250419084,
            -3.6559037968931235e-05,
            4.1658891045276205e-05,
            4.160270386056265e-05,
            -1.3855872671459383e-05,
            -5.074968881988096e-05,
            6.050241542508608e-05,
            -3.824811996857096e-05,
            -1.6261985120029942e-05,
            -8.671835310933938e-05,
            0.00025022905633923144
          ],
          [
            2.6405039886851233e-05,
            -2.859660963056048e-09,
            0.0006310096717747765,
            -0.00151999966710707,
            -5.2343506638707295e-05,
            9.985873855925688e-05,
            -3.3507516606483086e-05,
            -6.518940011852864e-05,
            0.000627524607880862,
            1.708963383664186e-05,
            -2.611602318854674e-05,
            6.685408835218598e-05,
            0.00010193638557159975,
            7.650873226489554e-05,
            4.63256708022119e-06,
            2.8720203441933555e-06,
            8.06050808004111e-05,
            4.374983385877734e-06,
            9.216338368361838e-05,
            2.0151812996029423e-05,
            4.3033139335839436e-05,
            0.00013439357709410662,
            3.2562692879912764e-05,
            5.157132921098356e-05,
            -4.5158438366131186e-05,
            2.5676946074498896e-05,
            -0.00012780510697050528,
            -2.9221390226675704e-05,
            -5.949429633342017e-05,
            4.484108197273276e-05,
            4.833805594342618e-07,
            1.2605126872859888e-07,
            0.00011366467574673402,
            -9.376479169832344e-05,
            -0.0002403431325355591,
            0.0004853483401484189,
            -0.005485634389573382,
            0.011734741551968263
          ],
          [
            2.147061934775731e-05,
            -0.000209071072674006,
            0.0023102665800125138,
            -0.005030779875065899,
            2.1191625000421227e-05,
            -0.00019527193894997868,
            -4.573492321676456e-05,
            1.8414988891686196e-05,
            1.708963383664186e-05,
            0.0006499563528300832,
            -4.426349490848448e-05,
            6.738870715198153e-05,
            2.72985057547196e-05,
            0.0001128245480457272,
            3.2599869685134696e-05,
            5.544605763426199e-05,
            -6.438453431016667e-05,
            -1.8104631083493628e-05,
            -1.4349427839160551e-05,
            -1.6208903720204612e-05,
            -6.23551001992468e-06,
            -0.00010371437372154343,
            0.00020712141836434387,
            0.00014016869073258268,
            0.00016953251934502105,
            -3.117809084045688e-05,
            -7.219494294299103e-05,
            -5.1127792279662856e-05,
            -5.3390379133426994e-05,
            1.4784502668436056e-06,
            -7.576565033845692e-05,
            8.140311542402108e-05,
            3.5840871595218547e-06,
            1.7027748837202064e-05,
            -2.737468336175589e-05,
            0.0002819364259636011,
            -0.002644824640126632,
            0.005610835773194097
          ],
          [
            9.172174461322539e-05,
            -0.00013480498820662995,
            0.0006521148703869781,
            -0.0011534767962281874,
            -5.854045944684957e-06,
            -1.8455172471735172e-05,
            -8.742796262208964e-06,
            -3.208695606644797e-05,
            -2.611602318854674e-05,
            -4.426349490848448e-05,
            0.00012336999584041343,
            3.745596167491802e-05,
            5.684921078099918e-05,
            9.255828105142886e-05,
            4.731224174318979e-06,
            -9.46879386133279e-07,
            1.1203648391713179e-05,
            4.879771401637767e-05,
            1.7380276999840725e-05,
            -2.6466094946565676e-05,
            2.1558234451273827e-05,
            3.8512575810701556e-05,
            2.7404715897307524e-05,
            1.9731963610115415e-05,
            1.1477870808307082e-05,
            4.879640013308397e-05,
            5.358855709092017e-05,
            6.658903218405364e-05,
            -2.1786676179423574e-05,
            9.04906931149824e-06,
            -8.712172685727463e-06,
            -7.10943991880036e-06,
            1.3707407756667396e-05,
            -3.6687274529113624e-05,
            -7.290395920350859e-05,
            0.00019304704515770845,
            -0.0010815677577193268,
            0.0019406144876498777
          ],
          [
            -0.00010597879046154788,
            0.00010035798828571694,
            -0.0005821528532832664,
            0.0009807202388493102,
            3.5212266824098475e-05,
            -8.648277138115397e-06,
            -4.3418535806234454e-05,
            2.7328704360638988e-05,
            6.685408835218598e-05,
            6.738870715198153e-05,
            3.745596167491802e-05,
            0.0004060312074873101,
            0.00032449927228215354,
            0.00034888751039704286,
            -0.00019040838081802093,
            -0.00016901668987462902,
            -0.00016265038271984843,
            1.3982676742834114e-05,
            3.950082534577366e-05,
            0.00015145526672904471,
            0.0001592396738185605,
            0.00020143570746056702,
            -1.365446145956323e-05,
            3.0860889993524664e-05,
            2.532018464042563e-05,
            4.220927862505805e-05,
            2.6326924676828953e-05,
            -2.2013689550003235e-06,
            -1.5366556000628796e-05,
            -8.802841927179434e-06,
            -9.017323398433804e-05,
            2.7678576086042366e-05,
            8.022262636663177e-05,
            -8.97760794383979e-05,
            4.8890827799540044e-05,
            -6.713882484750495e-05,
            0.0005509845442739405,
            -0.0009821398649738585
          ],
          [
            0.0002524411474084515,
            -0.0004685310104727651,
            0.002502637455532155,
            -0.004537866414046714,
            1.3098010718317325e-06,
            -5.873879702286496e-05,
            5.017491705705872e-05,
            7.909983819772012e-05,
            0.00010193638557159975,
            2.72985057547196e-05,
            5.684921078099918e-05,
            0.00032449927228215354,
            0.0006898583135993543,
            0.0006693391627893249,
            -0.00018425033985371874,
            -0.0003073445805920076,
            -0.00027701141670974047,
            1.7180192257219037e-05,
            2.424387844298436e-05,
            6.339178976132256e-05,
            0.00012691690747171434,
            0.00016870409125718398,
            -0.00016662121753418242,
            -0.00011346285427665903,
            -0.00010776369859297568,
            0.00011169933481158251,
            0.00013700855336575587,
            0.00011332268721246377,
            -7.835842733911101e-05,
            6.207162785353443e-05,
            5.467856860015708e-05,
            -3.5272295926679913e-05,
            3.7853351693123475e-05,
            -3.81508751637974e-05,
            -0.0002714981810287025,
            0.00056515982953869,
            -0.002987328573197339,
            0.005477035877386104
          ],
          [
            0.00018834966156744528,
            -0.0003826425985206944,
            0.0012457585425885154,
            -0.0018124739297159685,
            3.27857179110915e-05,
            -9.016695893394002e-05,
            4.895350409879457e-05,
            4.0530139396862454e-05,
            7.650873226489554e-05,
            0.0001128245480457272,
            9.255828105142886e-05,
            0.00034888751039704286,
            0.0006693391627893249,
            0.0011257667959939637,
            -0.00014020142992765162,
            -0.00021834802813631586,
            -0.00048672799126675244,
            4.6807283501924553e-05,
            7.921187891904872e-06,
            0.00018322146088233708,
            0.00029211828270015193,
            0.0003313983978438325,
            -0.00010874796011586449,
            -1.1612155868797395e-05,
            -7.052401633385051e-05,
            0.0001409605826260634,
            0.000149749510635679,
            7.731323719666413e-05,
            -3.604972403376029e-05,
            2.1363136394874184e-05,
            4.450629895756908e-05,
            -0.00011323868982823311,
            5.3271193979495795e-05,
            -6.207626640285111e-05,
            -0.0003062084452936173,
            0.0006758977399873239,
            -0.003577119778988525,
            0.0066465434198654345
          ],
          [
            -6.376329379214165e-05,
            0.0001877124407857075,
            -0.001028923616794279,
            0.0019001218827012472,
            -1.6680824404255632e-05,
            7.942867653131255e-05,
            8.005492798612377e-05,
            -7.612342984871705e-05,
            4.63256708022119e-06,
            3.2599869685134696e-05,
            4.731224174318979e-06,
            -0.00019040838081802093,
            -0.00018425033985371874,
            -0.00014020142992765162,
            0.0006304950660352478,
            0.0005456695602894216,
            0.0005338494711977719,
            8.94135756217286e-05,
            7.582429835792059e-05,
            -8.743080266038162e-05,
            -9.661055583820752e-05,
            -0.00011870584893496441,
            0.00011265028128522845,
            3.8986711425885876e-05,
            1.138859268409257e-05,
            -4.9119205423745616e-05,
            1.5177452626192458e-05,
            5.041809470504439e-05,
            7.039221719841641e-06,
            3.876946715560831e-05,
            2.5110034995437377e-05,
            4.221109785997305e-05,
            -1.4108353601938716e-05,
            -0.00010296993850485827,
            -0.00014106703515021717,
            0.00026166437169330395,
            -0.002366221217155247,
            0.004727564567404316
          ],
          [
            -0.00031566997344671264,
            0.0006747394839389099,
            -0.004554478141276984,
            0.008751171666617971,
            -1.2892338475234064e-06,
            0.00011137765690565489,
            6.297627878395613e-05,
            -2.704369067549361e-05,
            2.8720203441933555e-06,
            5.544605763426199e-05,
            -9.46879386133279e-07,
            -0.00016901668987462902,
            -0.0003073445805920076,
            -0.00021834802813631586,
            0.0005456695602894216,
            0.0007141325986519941,
            0.0006113377032075163,
            5.395472724729658e-05,
            7.896601388096688e-05,
            -5.469232482828356e-05,
            -5.1081683426210854e-05,
            -6.136034828329158e-05,
            0.00024368665130139542,
            0.00011464652730396449,
            9.360872478252014e-05,
            -6.278907920433302e-05,
            -5.7072671256249605e-05,
            -7.0494713329935305e-06,
            -1.1699868061435742e-05,
            7.088859140871106e-05,
            -2.7838732931264825e-06,
            4.730475895759819e-05,
            2.5725709945535948e-05,
            -0.00011431780722633928,
            0.00019170003147792438,
            -0.00047020157212588617,
            0.003165399822876995,
            -0.0061992281418005515
          ],
          [
            -0.0002523051742066056,
            0.0007121309722660373,
            -0.004921681592604104,
            0.009587960522670674,
            -1.807273498504238e-05,
            0.00021273070900928195,
            8.216024073797873e-05,
            -9.936722257169655e-06,
            8.06050808004111e-05,
            -6.438453431016667e-05,
            1.1203648391713179e-05,
            -0.00016265038271984843,
            -0.00027701141670974047,
            -0.00048672799126675244,
            0.0005338494711977719,
            0.0006113377032075163,
            0.0011107329428364364,
            5.365364444184038e-05,
            9.199747535319877e-05,
            -6.12707655630984e-05,
            -6.196316565092579e-05,
            -0.00013009710416510582,
            0.00016229067428978264,
            6.979336961311682e-05,
            8.403479550798184e-05,
            -7.481831500909542e-05,
            -4.2532594575845026e-05,
            6.073260400964196e-05,
            -7.235313539523587e-05,
            0.00017645457316022044,
            -1.5696438163070107e-05,
            0.00010924849759759453,
            1.5276912966101208e-05,
            -0.00018272268148175906,
            0.00021210556770390914,
            -0.0006701305957104609,
            0.004163354608199813,
            -0.008294268329225921
          ],
          [
            0.00015530662419817784,
            -0.00021272182613637353,
            0.0019853664110700098,
            -0.0039705690691442625,
            -5.703382660231423e-05,
            0.0001081030139843765,
            0.00011722199323772745,
            -1.290796114485659e-05,
            4.374983385877734e-06,
            -1.8104631083493628e-05,
            4.879771401637767e-05,
            1.3982676742834114e-05,
            1.7180192257219037e-05,
            4.6807283501924553e-05,
            8.94135756217286e-05,
            5.395472724729658e-05,
            5.365364444184038e-05,
            0.0003199980418243421,
            0.0002436721435672678,
            -6.415326076344685e-05,
            -5.3971906435114835e-05,
            -5.1801479759615364e-05,
            -6.635890733769902e-06,
            -2.061546587009901e-06,
            -1.8943808501003124e-05,
            4.791888540597471e-05,
            9.2600769833998e-05,
            9.383623199065638e-05,
            -1.6673527439892984e-05,
            2.593619512247242e-05,
            -6.784772902422435e-05,
            7.185820476547015e-05,
            1.0266220197828827e-05,
            -8.393431615152748e-05,
            -0.00030210708474406926,
            0.0004106654803204907,
            -0.0033517306297052274,
            0.006497619183251259
          ],
          [
            8.482816590708426e-05,
            1.710284455320448e-05,
            -0.0011289402913200832,
            0.0026807887191974238,
            -1.5533446879852393e-05,
            6.246605571866335e-05,
            0.00018457099995972153,
            -1.4118004007749523e-05,
            9.216338368361838e-05,
            -1.4349427839160551e-05,
            1.7380276999840725e-05,
            3.950082534577366e-05,
            2.424387844298436e-05,
            7.921187891904872e-06,
            7.582429835792059e-05,
            7.896601388096688e-05,
            9.199747535319877e-05,
            0.0002436721435672678,
            0.0012287870730181242,
            -0.0001320425603211666,
            -7.686625125857724e-05,
            -0.00011729969602940682,
            3.731306518940734e-05,
            6.989572077893474e-05,
            -1.393000080134352e-05,
            0.000136885059414171,
            6.925540641508274e-05,
            0.00011938013425856484,
            -0.00014652721752168459,
            0.00010019483791295163,
            0.000172274851715542,
            -6.1288874214275576e-06,
            1.2474670301086673e-05,
            -7.543389518017401e-05,
            9.575527256206585e-05,
            -0.0002683660459269717,
            0.003146546456763939,
            -0.006986644394009025
          ],
          [
            -0.00034890860500845755,
            0.0005806522737856748,
            -0.005534696927715088,
            0.011444177468317374,
            0.00013471706562746268,
            3.588298577811993e-06,
            -1.776088183283432e-05,
            5.4809939904865245e-05,
            2.0151812996029423e-05,
            -1.6208903720204612e-05,
            -2.6466094946565676e-05,
            0.00015145526672904471,
            6.339178976132256e-05,
            0.00018322146088233708,
            -8.743080266038162e-05,
            -5.469232482828356e-05,
            -6.12707655630984e-05,
            -6.415326076344685e-05,
            -0.0001320425603211666,
            0.0009405505654872863,
            0.0007506977743760963,
            0.0008563966475071546,
            5.184349114218103e-05,
            0.0001579949064340621,
            0.00014204645256734875,
            -0.00018351627222103678,
            -0.0002116960191981424,
            -0.00032291350879047967,
            -1.1173447160251558e-05,
            -4.149914396033705e-05,
            -0.00011946918903359964,
            2.797813496713285e-05,
            4.025986175078986e-05,
            -3.673778537658163e-05,
            6.481083317916415e-05,
            -0.00024229436507454055,
            0.0036111307221626822,
            -0.007768858402013417
          ],
          [
            -0.000300331033205446,
            0.0005422494036374473,
            -0.00488296593884107,
            0.009895175035177707,
            0.00012203748100060976,
            2.874691808069581e-05,
            0.00013864537008508065,
            8.206116609883773e-05,
            4.3033139335839436e-05,
            -6.23551001992468e-06,
            2.1558234451273827e-05,
            0.0001592396738185605,
            0.00012691690747171434,
            0.00029211828270015193,
            -9.661055583820752e-05,
            -5.1081683426210854e-05,
            -6.196316565092579e-05,
            -5.3971906435114835e-05,
            -7.686625125857724e-05,
            0.0007506977743760963,
            0.0009603975344602527,
            0.0009261476336922022,
            -1.2202379517844547e-05,
            8.408595946113664e-05,
            2.9422878647833226e-05,
            -0.00012743043620110827,
            -0.0002209342642965356,
            -0.0002860216581555354,
            -6.91190996097385e-05,
            4.450836903113726e-05,
            -0.00016716287549250602,
            1.2453233952191813e-05,
            7.432607325165175e-05,
            -6.87282757576007e-05,
            3.834809377115492e-05,
            -0.00016892304515443517,
            0.0024372891283074008,
            -0.005172801906787594
          ],
          [
            -0.000291099415331248,
            0.0007279570409667584,
            -0.006847747205938259,
            0.01408367793525296,
            0.00010624460361904133,
            0.0001740936283723503,
            5.091218371017294e-05,
            2.4959243705458543e-05,
            0.00013439357709410662,
            -0.00010371437372154343,
            3.8512575810701556e-05,
            0.00020143570746056702,
            0.00016870409125718398,
            0.0003313983978438325,
            -0.00011870584893496441,
            -6.136034828329158e-05,
            -0.00013009710416510582,
            -5.1801479759615364e-05,
            -0.00011729969602940682,
            0.0008563966475071546,
            0.0009261476336922022,
            0.0012998830506761685,
            1.641041762805842e-05,
            7.117400097408081e-05,
            -4.795834638025853e-05,
            -8.275478814687433e-05,
            -0.00021838535118212977,
            -0.0003659853551718789,
            -7.798760076246043e-05,
            2.7552478059071696e-05,
            -0.00024262695195015587,
            -4.302648213988676e-05,
            0.00015524177936364618,
            -3.9047295555827487e-05,
            -0.00020084689235929808,
            1.89163350790836e-05,
            0.0018922799421214511,
            -0.004339752913350998
          ],
          [
            -0.0006392011380480834,
            0.0006149289986605909,
            -0.004432437239592673,
            0.008638992448233426,
            6.638874980196317e-05,
            -0.00034044855444675834,
            0.00014594968580042384,
            -0.00010376637193358699,
            3.2562692879912764e-05,
            0.00020712141836434387,
            2.7404715897307524e-05,
            -1.365446145956323e-05,
            -0.00016662121753418242,
            -0.00010874796011586449,
            0.00011265028128522845,
            0.00024368665130139542,
            0.00016229067428978264,
            -6.635890733769902e-06,
            3.731306518940734e-05,
            5.184349114218103e-05,
            -1.2202379517844547e-05,
            1.641041762805842e-05,
            0.0017333534444981746,
            0.0015793001687872702,
            0.0015945815345766248,
            -0.0003632711051937148,
            -0.0003708966079721082,
            -0.0003284338057930759,
            -0.00010572348639916392,
            1.758832287659532e-05,
            -5.3992426419632387e-05,
            0.00015944602744590592,
            -1.836255986054476e-05,
            -1.4896381908198856e-05,
            0.0006349499042441042,
            -0.0004903636565753667,
            0.005175824572542209,
            -0.010886792268578596
          ],
          [
            -0.0004077338085337434,
            0.00021481121732365517,
            -0.001285101332938862,
            0.002441684200848687,
            0.00014563605834022806,
            -0.00027629516216799385,
            0.00021246380709913912,
            -5.0394983948101625e-05,
            5.157132921098356e-05,
            0.00014016869073258268,
            1.9731963610115415e-05,
            3.0860889993524664e-05,
            -0.00011346285427665903,
            -1.1612155868797395e-05,
            3.8986711425885876e-05,
            0.00011464652730396449,
            6.979336961311682e-05,
            -2.061546587009901e-06,
            6.989572077893474e-05,
            0.0001579949064340621,
            8.408595946113664e-05,
            7.117400097408081e-05,
            0.0015793001687872702,
            0.0018902983142897896,
            0.0018181414924422433,
            -0.000468110476437833,
            -0.0005448907867749986,
            -0.0004699188129027934,
            -0.00015237509061525228,
            5.591293141685177e-05,
            -2.1548167554194184e-05,
            0.00018916073198751553,
            -5.992795513100418e-05,
            -2.8643797819039356e-05,
            0.0004918705318213447,
            -0.00027212399143330767,
            0.002602659700972707,
            -0.005537778398494711
          ],
          [
            -0.0005451995412279602,
            0.0003265822871670078,
            -0.0019353133084089387,
            0.00365239075216866,
            0.0001312118980205041,
            -0.0003390676687525174,
            0.00020105567398388726,
            -3.157863396797882e-05,
            -4.5158438366131186e-05,
            0.00016953251934502105,
            1.1477870808307082e-05,
            2.532018464042563e-05,
            -0.00010776369859297568,
            -7.052401633385051e-05,
            1.138859268409257e-05,
            9.360872478252014e-05,
            8.403479550798184e-05,
            -1.8943808501003124e-05,
            -1.393000080134352e-05,
            0.00014204645256734875,
            2.9422878647833226e-05,
            -4.795834638025853e-05,
            0.0015945815345766248,
            0.0018181414924422433,
            0.0019615397161635347,
            -0.0004649751231503664,
            -0.00048649131171053377,
            -0.000457237444702578,
            -0.00016396764483416246,
            8.017799783152187e-05,
            -6.379031063893032e-06,
            0.00020110355303515776,
            -8.262555915891588e-05,
            2.548971975002547e-05,
            0.0005958002177292805,
            -0.0003840088479845668,
            0.0036377776256338533,
            -0.0077988598175837125
          ],
          [
            0.00013166642739022,
            -0.00012966274781461585,
            4.463011561108495e-05,
            0.00024833250137841587,
            -0.00011781155134019122,
            3.2969853912263086e-05,
            0.000141407843318604,
            -0.00012351198419568155,
            2.5676946074498896e-05,
            -3.117809084045688e-05,
            4.879640013308397e-05,
            4.220927862505805e-05,
            0.00011169933481158251,
            0.0001409605826260634,
            -4.9119205423745616e-05,
            -6.278907920433302e-05,
            -7.481831500909542e-05,
            4.791888540597471e-05,
            0.000136885059414171,
            -0.00018351627222103678,
            -0.00012743043620110827,
            -8.275478814687433e-05,
            -0.0003632711051937148,
            -0.000468110476437833,
            -0.0004649751231503664,
            0.0009081198481684274,
            0.0007154351991568168,
            0.0008028202695439372,
            7.909335668652612e-05,
            -3.4521613371310066e-05,
            3.171895615173418e-05,
            8.717695911951176e-06,
            7.280699804425654e-05,
            -0.0001426000195940896,
            -0.0002016964056248262,
            0.00017532316565695814,
            -0.0011400429218388257,
            0.002233708856136124
          ],
          [
            0.00016915454200861797,
            -0.00023062166232829478,
            0.0009103321166913751,
            -0.0014168327310863332,
            -0.00012148722186258329,
            -2.3546054848072855e-05,
            3.9792801219743425e-05,
            -9.466196980868344e-05,
            -0.00012780510697050528,
            -7.219494294299103e-05,
            5.358855709092017e-05,
            2.6326924676828953e-05,
            0.00013700855336575587,
            0.000149749510635679,
            1.5177452626192458e-05,
            -5.7072671256249605e-05,
            -4.2532594575845026e-05,
            9.2600769833998e-05,
            6.925540641508274e-05,
            -0.0002116960191981424,
            -0.0002209342642965356,
            -0.00021838535118212977,
            -0.0003708966079721082,
            -0.0005448907867749986,
            -0.00048649131171053377,
            0.0007154351991568168,
            0.0009619368204167101,
            0.0008861541300074457,
            0.00015293301179395563,
            -0.00010818614958019443,
            6.115407613356735e-05,
            -1.1316825948552963e-05,
            2.2745911772639523e-06,
            -9.975587887434453e-05,
            -0.0002400363115164369,
            0.0002641585513458689,
            -0.0010663242040770864,
            0.0017246667236054934
          ],
          [
            8.706618334707808e-05,
            -0.00023136785234363822,
            0.0013657431198173652,
            -0.0025062688037840726,
            -0.00013992960098319968,
            -6.851246217656718e-05,
            9.081811999666333e-05,
            -0.00012336781250419084,
            -2.9221390226675704e-05,
            -5.1127792279662856e-05,
            6.658903218405364e-05,
            -2.2013689550003235e-06,
            0.00011332268721246377,
            7.731323719666413e-05,
            5.041809470504439e-05,
            -7.0494713329935305e-06,
            6.073260400964196e-05,
            9.383623199065638e-05,
            0.00011938013425856484,
            -0.00032291350879047967,
            -0.0002860216581555354,
            -0.0003659853551718789,
            -0.0003284338057930759,
            -0.0004699188129027934,
            -0.000457237444702578,
            0.0008028202695439372,
            0.0008861541300074457,
            0.0011755604962044013,
            0.00015350547122529914,
            -9.682895017044858e-05,
            0.00016244061269205169,
            -2.8591262787292308e-05,
            -2.5358809539029016e-05,
            -0.00017195910431281133,
            -0.00011119170400087318,
            0.00023247412997314795,
            -0.0017272868842929654,
            0.0032494537173766037
          ],
          [
            -3.9566173895596355e-05,
            -0.00011160379636904727,
            0.0008202435620713114,
            -0.0015113543052348763,
            4.157172603610199e-07,
            -4.6497653534677275e-05,
            -6.467456192752762e-05,
            -3.6559037968931235e-05,
            -5.949429633342017e-05,
            -5.3390379133426994e-05,
            -2.1786676179423574e-05,
            -1.5366556000628796e-05,
            -7.835842733911101e-05,
            -3.604972403376029e-05,
            7.039221719841641e-06,
            -1.1699868061435742e-05,
            -7.235313539523587e-05,
            -1.6673527439892984e-05,
            -0.00014652721752168459,
            -1.1173447160251558e-05,
            -6.91190996097385e-05,
            -7.798760076246043e-05,
            -0.00010572348639916392,
            -0.00015237509061525228,
            -0.00016396764483416246,
            7.909335668652612e-05,
            0.00015293301179395563,
            0.00015350547122529914,
            0.00044892182766879057,
            -0.00037430870324783123,
            -9.77800938820097e-05,
            3.2058077639323393e-05,
            -0.0001898855549461982,
            7.607441091500404e-05,
            8.031619230147e-05,
            -5.6420318967461424e-05,
            0.00012110035270320005,
            -0.0001918495942314432
          ],
          [
            2.0939540175846406e-05,
            0.00017613866274825257,
            -0.0015081743693710365,
            0.0029919385720699842,
            -1.0205762319241103e-05,
            4.981079336190868e-05,
            0.00011687623497659631,
            4.1658891045276205e-05,
            4.484108197273276e-05,
            1.4784502668436056e-06,
            9.04906931149824e-06,
            -8.802841927179434e-06,
            6.207162785353443e-05,
            2.1363136394874184e-05,
            3.876946715560831e-05,
            7.088859140871106e-05,
            0.00017645457316022044,
            2.593619512247242e-05,
            0.00010019483791295163,
            -4.149914396033705e-05,
            4.450836903113726e-05,
            2.7552478059071696e-05,
            1.758832287659532e-05,
            5.591293141685177e-05,
            8.017799783152187e-05,
            -3.4521613371310066e-05,
            -0.00010818614958019443,
            -9.682895017044858e-05,
            -0.00037430870324783123,
            0.00045303676660083384,
            6.095475987108707e-05,
            -3.570264929948722e-05,
            0.0001493795185985111,
            -0.00010324672920988936,
            -4.7428775087917447e-05,
            -4.571073933868809e-05,
            0.00024968473406847903,
            -0.0005759806656450408
          ],
          [
            0.00017527046406213913,
            -0.00038240761102447285,
            0.002230103292137407,
            -0.004067228638679889,
            2.7286156135390793e-05,
            -8.205000866036037e-05,
            -4.5199436251853495e-05,
            4.160270386056265e-05,
            4.833805594342618e-07,
            -7.576565033845692e-05,
            -8.712172685727463e-06,
            -9.017323398433804e-05,
            5.467856860015708e-05,
            4.450629895756908e-05,
            2.5110034995437377e-05,
            -2.7838732931264825e-06,
            -1.5696438163070107e-05,
            -6.784772902422435e-05,
            0.000172274851715542,
            -0.00011946918903359964,
            -0.00016716287549250602,
            -0.00024262695195015587,
            -5.3992426419632387e-05,
            -2.1548167554194184e-05,
            -6.379031063893032e-06,
            3.171895615173418e-05,
            6.115407613356735e-05,
            0.00016244061269205169,
            -9.77800938820097e-05,
            6.095475987108707e-05,
            0.000725366120833152,
            -0.00046767344983207447,
            -0.0001188865383525005,
            6.612580483145698e-05,
            1.0579424136938168e-05,
            0.00010325265198761691,
            -0.00013760048308756107,
            2.9789263808739457e-05
          ],
          [
            -7.135819554278249e-05,
            2.4214724026714836e-05,
            0.0009016886459792869,
            -0.002256514451360183,
            1.2031013975002512e-05,
            -2.0021008295526587e-06,
            0.0001477611291511066,
            -1.3855872671459383e-05,
            1.2605126872859888e-07,
            8.140311542402108e-05,
            -7.10943991880036e-06,
            2.7678576086042366e-05,
            -3.5272295926679913e-05,
            -0.00011323868982823311,
            4.221109785997305e-05,
            4.730475895759819e-05,
            0.00010924849759759453,
            7.185820476547015e-05,
            -6.1288874214275576e-06,
            2.797813496713285e-05,
            1.2453233952191813e-05,
            -4.302648213988676e-05,
            0.00015944602744590592,
            0.00018916073198751553,
            0.00020110355303515776,
            8.717695911951176e-06,
            -1.1316825948552963e-05,
            -2.8591262787292308e-05,
            3.2058077639323393e-05,
            -3.570264929948722e-05,
            -0.00046767344983207447,
            0.0005727381397233151,
            1.4726646141076148e-05,
            -7.661303080837043e-05,
            5.7386500748829726e-05,
            5.121422275896184e-05,
            -0.0018917031076213487,
            0.004226092550014803
          ],
          [
            -3.408213687113423e-05,
            0.00023451887642332044,
            -0.002318308755501353,
            0.004850296422644942,
            -2.5244825440292504e-05,
            6.260016396964147e-05,
            -1.395976111370127e-05,
            -5.074968881988096e-05,
            0.00011366467574673402,
            3.5840871595218547e-06,
            1.3707407756667396e-05,
            8.022262636663177e-05,
            3.7853351693123475e-05,
            5.3271193979495795e-05,
            -1.4108353601938716e-05,
            2.5725709945535948e-05,
            1.5276912966101208e-05,
            1.0266220197828827e-05,
            1.2474670301086673e-05,
            4.025986175078986e-05,
            7.432607325165175e-05,
            0.00015524177936364618,
            -1.836255986054476e-05,
            -5.992795513100418e-05,
            -8.262555915891588e-05,
            7.280699804425654e-05,
            2.2745911772639523e-06,
            -2.5358809539029016e-05,
            -0.0001898855549461982,
            0.0001493795185985111,
            -0.0001188865383525005,
            1.4726646141076148e-05,
            0.0005427163432228626,
            -0.00035973324657483595,
            -0.00017974112979644798,
            7.626586442379253e-05,
            0.0003753705691322846,
            -0.0011782304785786363
          ],
          [
            4.617749096194978e-05,
            -0.00013259869806577857,
            0.0011655553331309234,
            -0.0023896020070869484,
            2.434000542493902e-05,
            -2.1839252706483532e-05,
            -4.5166948927383374e-05,
            6.050241542508608e-05,
            -9.376479169832344e-05,
            1.7027748837202064e-05,
            -3.6687274529113624e-05,
            -8.97760794383979e-05,
            -3.81508751637974e-05,
            -6.207626640285111e-05,
            -0.00010296993850485827,
            -0.00011431780722633928,
            -0.00018272268148175906,
            -8.393431615152748e-05,
            -7.543389518017401e-05,
            -3.673778537658163e-05,
            -6.87282757576007e-05,
            -3.9047295555827487e-05,
            -1.4896381908198856e-05,
            -2.8643797819039356e-05,
            2.548971975002547e-05,
            -0.0001426000195940896,
            -9.975587887434453e-05,
            -0.00017195910431281133,
            7.607441091500404e-05,
            -0.00010324672920988936,
            6.612580483145698e-05,
            -7.661303080837043e-05,
            -0.00035973324657483595,
            0.00046923549159011364,
            7.303410782852301e-05,
            -8.256020685055557e-07,
            -0.00047575202678799074,
            0.0012745461910186866
          ],
          [
            -0.0030303370831427433,
            0.004620262153226315,
            -0.03223733532307443,
            0.06257153171349542,
            0.00016601450482479536,
            -0.0006363437616975014,
            -0.0002194408084202774,
            -3.824811996857096e-05,
            -0.0002403431325355591,
            -2.737468336175589e-05,
            -7.290395920350859e-05,
            4.8890827799540044e-05,
            -0.0002714981810287025,
            -0.0003062084452936173,
            -0.00014106703515021717,
            0.00019170003147792438,
            0.00021210556770390914,
            -0.00030210708474406926,
            9.575527256206585e-05,
            6.481083317916415e-05,
            3.834809377115492e-05,
            -0.00020084689235929808,
            0.0006349499042441042,
            0.0004918705318213447,
            0.0005958002177292805,
            -0.0002016964056248262,
            -0.0002400363115164369,
            -0.00011119170400087318,
            8.031619230147e-05,
            -4.7428775087917447e-05,
            1.0579424136938168e-05,
            5.7386500748829726e-05,
            -0.00017974112979644798,
            7.303410782852301e-05,
            0.004666949013205587,
            -0.007049169992591262,
            0.049741747012464914,
            -0.09741690150105894
          ],
          [
            0.004494583083123312,
            -0.008803851802472822,
            0.06504897055609235,
            -0.12780375676193467,
            -0.00011622871720481196,
            -0.00014734670437596578,
            0.00036516978158819557,
            -1.6261985120029942e-05,
            0.0004853483401484189,
            0.0002819364259636011,
            0.00019304704515770845,
            -6.713882484750495e-05,
            0.00056515982953869,
            0.0006758977399873239,
            0.00026166437169330395,
            -0.00047020157212588617,
            -0.0006701305957104609,
            0.0004106654803204907,
            -0.0002683660459269717,
            -0.00024229436507454055,
            -0.00016892304515443517,
            1.89163350790836e-05,
            -0.0004903636565753667,
            -0.00027212399143330767,
            -0.0003840088479845668,
            0.00017532316565695814,
            0.0002641585513458689,
            0.00023247412997314795,
            -5.6420318967461424e-05,
            -4.571073933868809e-05,
            0.00010325265198761691,
            5.121422275896184e-05,
            7.626586442379253e-05,
            -8.256020685055557e-07,
            -0.007049169992591262,
            0.014275515635800111,
            -0.1108277743966731,
            0.22153251305619445
          ],
          [
            -0.029081134650643454,
            0.061026018758972275,
            -0.5079188886781913,
            1.0233162833619511,
            0.000791706085624927,
            -0.0003343751759666815,
            -0.002362436931951304,
            -8.671835310933938e-05,
            -0.005485634389573382,
            -0.002644824640126632,
            -0.0010815677577193268,
            0.0005509845442739405,
            -0.002987328573197339,
            -0.003577119778988525,
            -0.002366221217155247,
            0.003165399822876995,
            0.004163354608199813,
            -0.0033517306297052274,
            0.003146546456763939,
            0.0036111307221626822,
            0.0024372891283074008,
            0.0018922799421214511,
            0.005175824572542209,
            0.002602659700972707,
            0.0036377776256338533,
            -0.0011400429218388257,
            -0.0010663242040770864,
            -0.0017272868842929654,
            0.00012110035270320005,
            0.00024968473406847903,
            -0.00013760048308756107,
            -0.0018917031076213487,
            0.0003753705691322846,
            -0.00047575202678799074,
            0.049741747012464914,
            -0.1108277743966731,
            1.0059761109605863,
            -2.072871829186811
          ],
          [
            0.05558556013377755,
            -0.11870228256832796,
            1.015039671669209,
            -2.056956479790538,
            -0.001475735988111744,
            0.001128742143184396,
            0.00415033810890868,
            0.00025022905633923144,
            0.011734741551968263,
            0.005610835773194097,
            0.0019406144876498777,
            -0.0009821398649738585,
            0.005477035877386104,
            0.0066465434198654345,
            0.004727564567404316,
            -0.0061992281418005515,
            -0.008294268329225921,
            0.006497619183251259,
            -0.006986644394009025,
            -0.007768858402013417,
            -0.005172801906787594,
            -0.004339752913350998,
            -0.010886792268578596,
            -0.005537778398494711,
            -0.0077988598175837125,
            0.002233708856136124,
            0.0017246667236054934,
            0.0032494537173766037,
            -0.0001918495942314432,
            -0.0005759806656450408,
            2.9789263808739457e-05,
            0.004226092550014803,
            -0.0011782304785786363,
            0.0012745461910186866,
            -0.09741690150105894,
            0.22153251305619445,
            -2.072871829186811,
            4.299101254110466
          ]
        ],
        "interaction_joint_test": {
          "F": 0.8747048915382544,
          "df1": 4,
          "df2": 111,
          "p": 0.4815944117694011,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              -0.05225509844837253,
              0.16552513158550097,
              -1.3980391461546706,
              2.802600923615973
            ],
            "exposure_covariance": [
              [
                0.00345373303698509,
                -0.005394734014508804,
                0.03745709930194728,
                -0.0727111030061304
              ],
              [
                -0.005394734014508804,
                0.01047221651906271,
                -0.07632967105589697,
                0.1495224511740763
              ],
              [
                0.03745709930194728,
                -0.07632967105589697,
                0.6063960370086005,
                -1.2092878325538567
              ],
              [
                -0.0727111030061304,
                0.1495224511740763,
                -1.2092878325538567,
                2.4212213508624894
              ]
            ],
            "exercise_joint_test": {
              "F": 1.1455521683583834,
              "df1": 4,
              "df2": 111,
              "p": 0.33897108045928737
            },
            "contrasts": {
              "0": {
                "estimate": -0.04288253635818723,
                "se": 0.02747187925543458,
                "lower": -0.09731989904513197,
                "upper": 0.011554826328757511
              },
              "30": {
                "estimate": -0.015572105482984253,
                "se": 0.018487702185247576,
                "lower": -0.052206721547971846,
                "upper": 0.02106251058200334
              },
              "90": {
                "estimate": -0.0332638193748748,
                "se": 0.018765578711969298,
                "lower": -0.07044906632778558,
                "upper": 0.003921427578035992
              },
              "120": {
                "estimate": -0.04798547307917056,
                "se": 0.02592835776622141,
                "lower": -0.09936424489425974,
                "upper": 0.0033932987359186137
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              -0.004615011567005792,
              0.002684007387710907,
              0.2974150185742708,
              -0.7834310609789847
            ],
            "exposure_covariance": [
              [
                0.0020600078839051903,
                -0.0033290587707504385,
                0.025880376340694313,
                -0.05197091265991638
              ],
              [
                -0.0033290587707504385,
                0.007140028549917177,
                -0.061082456137505445,
                0.12454892490000813
              ],
              [
                0.025880376340694313,
                -0.061082456137505445,
                0.596534370612804,
                -1.2438037067095076
              ],
              [
                -0.05197091265991638,
                0.12454892490000813,
                -1.2438037067095076,
                2.6064096453918797
              ]
            ],
            "exercise_joint_test": {
              "F": 0.5721425252556664,
              "df1": 4,
              "df2": 111,
              "p": 0.6833958232575306
            },
            "contrasts": {
              "0": {
                "estimate": -0.012487223257109284,
                "se": 0.02251957332153473,
                "lower": -0.05711126113457331,
                "upper": 0.03213681462035474
              },
              "30": {
                "estimate": -0.015080102348832003,
                "se": 0.014830110200303896,
                "lower": -0.0444669557255116,
                "upper": 0.014306751027847592
              },
              "90": {
                "estimate": 0.015332545341466192,
                "se": 0.023339392822563414,
                "lower": -0.030916019606038007,
                "upper": 0.06158111028897039
              },
              "120": {
                "estimate": 0.009524721585231766,
                "se": 0.030977546949400928,
                "lower": -0.05185935566542811,
                "upper": 0.07090879883589164
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 42,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0421202765892144,
        "variable": "schloc_3c",
        "outcome": "z_mat",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.1210570087112492,
          "ex1": 0.26548416702607996,
          "ex2": -2.0855405047849853,
          "ex3": 4.132970554194208,
          "age": -0.0369432791457563,
          "fs": -0.03072614735675398,
          "minority": -0.04175599490984466,
          "agrhk": 0.02860525494753433,
          "migrant": -0.0018589377454084567,
          "livinsch": 0.0060348070158756165,
          "nsibling": 0.01643354190793571,
          "medul_2.0": 0.010162084682246149,
          "medul_3.0": 0.010214967344946785,
          "medul_4.0": -0.01650399642982039,
          "fedul_2.0": -0.01646080207883003,
          "fedul_3.0": -0.02012525669881037,
          "fedul_4.0": 0.03553446356853199,
          "steco_3c_2.0": -0.01907794002271526,
          "steco_3c_3.0": -0.10096036855663022,
          "diffmat_2.0": 0.11955623447573077,
          "diffmat_3.0": 0.278391053092727,
          "diffmat_4.0": 0.3719013172111639,
          "diffchn_2.0": -0.01873407765547383,
          "diffchn_3.0": -0.08566046779431867,
          "diffchn_4.0": -0.1342365137766995,
          "diffeng_2.0": -0.10083204051261349,
          "diffeng_3.0": -0.1056121273436849,
          "diffeng_4.0": -0.15609247532490908,
          "y0_chn_0": 0.12161944278542798,
          "y0_chn_1": 0.006217866572830714,
          "y0_mat_0": 0.4316008332140497,
          "y0_mat_1": 0.016261252247151674,
          "y0_eng_0": 0.22910033483796868,
          "y0_eng_1": 0.049331189925626,
          "ex0_X_schloc_3c_2": 0.1306674195974038,
          "ex1_X_schloc_3c_2": -0.30173098583259095,
          "ex2_X_schloc_3c_2": 2.4963325898042794,
          "ex3_X_schloc_3c_2": -5.031620072534381,
          "ex0_X_schloc_3c_3": 0.18751793776951645,
          "ex1_X_schloc_3c_3": -0.3293259284271146,
          "ex2_X_schloc_3c_3": 2.5905795337752666,
          "ex3_X_schloc_3c_3": -5.172066199677373
        },
        "covariance": [
          [
            0.0027204336208150395,
            -0.004491793999740349,
            0.03343430049325529,
            -0.0662835907526633,
            5.3194408955138206e-05,
            -5.834541214183735e-05,
            3.623884586333713e-05,
            -1.2358213188346634e-05,
            1.30325471135984e-06,
            -0.00010853465483102293,
            5.589412072711517e-05,
            -5.936600585203734e-05,
            7.073066371220062e-05,
            6.425566646275714e-06,
            -1.8782039547592683e-05,
            -0.00011918548488166103,
            6.600944928902482e-05,
            -6.81120374703215e-05,
            0.00019950707813946346,
            -0.00018803834724337315,
            -0.00014300702294876556,
            -0.00024580145370676175,
            -0.00038251383339298853,
            -0.0003142388252533457,
            -0.0004830184451530042,
            0.00022429450903604117,
            0.0002769390379785811,
            0.00034497532299791674,
            -0.00011272197145981218,
            0.00012073822596548421,
            0.00018064407248183042,
            -5.552345017943768e-05,
            1.847078760308399e-05,
            -0.00014169717229097693,
            -0.002675507352300075,
            0.00438924239310865,
            -0.03265672277833094,
            0.0647042024050249,
            -0.0027788080263353027,
            0.004601543179031445,
            -0.03413228164465118,
            0.0675872360539019
          ],
          [
            -0.004491793999740349,
            0.010062076820578046,
            -0.08103629314066785,
            0.16181351345377085,
            -0.0001342513957568689,
            9.50011151143019e-05,
            -9.275200093886003e-05,
            -9.281351146776934e-05,
            0.000201459634403385,
            0.000218002804602032,
            -7.314063891000252e-05,
            -1.8343182928170472e-05,
            -0.00015215947699477985,
            -4.509843230550573e-05,
            0.00012834885132542235,
            0.0002891351943811343,
            0.00016061916512363273,
            9.855343576116101e-06,
            -0.00013670553838359358,
            4.456279441003466e-05,
            0.00015354836081238367,
            0.00019821270546905155,
            0.00029714510457968954,
            0.00020399267035714637,
            0.00046778732548827685,
            -0.00017824970381524676,
            -0.0004124151472299198,
            -0.0004919067577397707,
            4.868666339473433e-05,
            4.8154761033833195e-05,
            -0.0003662809076849915,
            0.00021089047882802208,
            -4.1090613249317987e-05,
            0.00024984860364891113,
            0.004439074702504264,
            -0.00999330325198328,
            0.08091858275045041,
            -0.16168760447545868,
            0.0044567471351943284,
            -0.010068113051097203,
            0.08128482396851902,
            -0.1623631317107846
          ],
          [
            0.03343430049325529,
            -0.08103629314066785,
            0.7207862398741268,
            -1.4644599661004567,
            0.0007231409762096038,
            -0.0005500388899970698,
            0.0014613920512695968,
            0.001249300323045805,
            -0.002240086367037951,
            -0.0008913752142889025,
            0.00013261952719048094,
            0.0004993979238906853,
            0.0008866776981850816,
            -0.0009614554461166357,
            -0.0010723187211917871,
            -0.002539163424446032,
            -0.0021707059744223616,
            0.00046650004172546337,
            0.00021560124310872518,
            3.1582615419550766e-05,
            -0.0017371688271496145,
            -0.0019364369402022413,
            -0.0023809191807581784,
            -0.0021975162499673134,
            -0.0037905450783549044,
            0.0005297366785798712,
            0.00265192301405451,
            0.003143607570511161,
            0.00010974774586772874,
            -0.0015620376314113265,
            0.0022872968295114945,
            -0.0010813002459266249,
            -0.0004362603621226133,
            -0.0014704741979265248,
            -0.032994820617681705,
            0.0812890817108855,
            -0.7282023706142774,
            1.4809320674203557,
            -0.032485153738263245,
            0.08033480510574466,
            -0.7179396874541719,
            1.459510981999376
          ],
          [
            -0.0662835907526633,
            0.16181351345377085,
            -1.4644599661004567,
            2.9870878485167864,
            -0.0012972585973147525,
            0.0010399920096336773,
            -0.0033738451041024384,
            -0.002574408812857424,
            0.004655626020814374,
            0.0015654669127163057,
            -0.00016261404999862368,
            -0.0011864995659080107,
            -0.0016456017178937995,
            0.0024184906930206163,
            0.002183244157196322,
            0.0051262299377752285,
            0.00464944976010538,
            -0.0011923603659554968,
            -0.00022152738166153705,
            -6.357107935472475e-05,
            0.003576355610184487,
            0.004132425072279086,
            0.00496739794723354,
            0.004729035399621324,
            0.007837345602465457,
            -0.0008623607967340051,
            -0.005011182448270472,
            -0.006018787358340109,
            -0.0002897348164984792,
            0.003434506561738938,
            -0.004232495905934976,
            0.0017916179314499394,
            0.0011067869452999087,
            0.00286986939258985,
            0.06528398792921279,
            -0.1623980118525096,
            1.4803312461402607,
            -3.0222314056577018,
            0.0642368929410691,
            -0.16031529422768048,
            1.4581284877398266,
            -2.9758630321555257
          ],
          [
            5.3194408955138206e-05,
            -0.0001342513957568689,
            0.0007231409762096038,
            -0.0012972585973147525,
            0.00018839648050622348,
            1.7564268494683996e-06,
            7.45693575943038e-05,
            3.239638368421799e-05,
            -5.2799909998518875e-05,
            2.0197271356397428e-05,
            -6.435351273600426e-06,
            3.4374296396347603e-05,
            8.48961458975219e-07,
            3.709630876486483e-05,
            -1.6606247985917123e-05,
            -2.2824636897258747e-06,
            -2.0088924551784772e-05,
            -5.6841931865587265e-05,
            -1.1113910938117107e-05,
            0.00013369117549984178,
            0.00012176011782653347,
            0.00010439066333314551,
            6.942472526779347e-05,
            0.00014749134597256118,
            0.00013661525226518547,
            -0.00012326742129534644,
            -0.00012545763857469284,
            -0.00014551820711122923,
            -7.899377683876573e-08,
            -7.15959148342867e-06,
            3.08924645004943e-05,
            1.105458043179434e-05,
            -2.8221585778821933e-05,
            2.309001279569895e-05,
            -8.517868450332783e-05,
            7.339856720553141e-05,
            -0.000636994617872623,
            0.00127386231186245,
            5.0057557070015725e-05,
            3.560479935705824e-05,
            -0.000686267565106027,
            0.001399931649623307
          ],
          [
            -5.834541214183735e-05,
            9.50011151143019e-05,
            -0.0005500388899970698,
            0.0010399920096336773,
            1.7564268494683996e-06,
            0.00024151440466840007,
            1.0843936289035151e-05,
            -2.8697493519611066e-05,
            5.286774938642799e-05,
            -0.00011399334571508193,
            6.63452205600413e-06,
            1.0484809986717936e-05,
            -3.219130599122741e-06,
            -1.8205555249093435e-06,
            5.254220536072932e-05,
            6.318087925406718e-05,
            6.961713317240223e-05,
            1.3313024975842293e-05,
            5.666121048916369e-05,
            2.8964077305088786e-05,
            4.034609431251547e-05,
            0.00011946940260160947,
            -1.1422007026372922e-05,
            -8.838986271404687e-06,
            -4.217485377304004e-05,
            -3.5848406388254726e-05,
            -7.357407147773378e-05,
            -7.408656779019702e-05,
            -2.442520593441894e-05,
            -1.1480745235202779e-05,
            -1.4890383164556947e-05,
            -3.5679139855891167e-07,
            -9.126327743956757e-06,
            2.235614295145003e-05,
            -0.00017698196236594108,
            0.0003490209686716632,
            -0.0029258518494788164,
            0.005906943195968403,
            6.0699154332251713e-05,
            4.102778104037722e-05,
            -0.0005902788922036229,
            0.0013573033839782203
          ],
          [
            3.623884586333713e-05,
            -9.275200093886003e-05,
            0.0014613920512695968,
            -0.0033738451041024384,
            7.45693575943038e-05,
            1.0843936289035151e-05,
            0.0013174013763118432,
            -4.7661098718845784e-05,
            -3.938774931803833e-05,
            -5.34113971875093e-05,
            -7.283796471214433e-06,
            -4.417235787609056e-05,
            5.2267932096090395e-05,
            4.478802732564025e-05,
            8.23697361826073e-05,
            6.212013599818982e-05,
            8.838351222911211e-05,
            0.00012090082364575808,
            0.00017751329804051508,
            -2.4585751508242036e-06,
            0.00015612467668101927,
            7.67313553200021e-05,
            0.000135650602931795,
            0.00019998693393435594,
            0.00018288356475569257,
            0.00014862246833900912,
            4.4063232441164814e-05,
            9.340687284441908e-05,
            -6.373707514131205e-05,
            0.00011712307132937013,
            -4.576136668599641e-05,
            0.00013948550428528807,
            -9.619929082350442e-06,
            -4.8179963473396335e-05,
            0.0001265777683243822,
            -0.00025597255611025467,
            -0.000541475643036932,
            0.0020906497687105483,
            -0.00022408420797753178,
            0.00041819465979271047,
            -0.004399779447119383,
            0.009581415115565452
          ],
          [
            -1.2358213188346634e-05,
            -9.281351146776934e-05,
            0.001249300323045805,
            -0.002574408812857424,
            3.239638368421799e-05,
            -2.8697493519611066e-05,
            -4.7661098718845784e-05,
            0.0003665996289243062,
            -6.802666245345361e-05,
            2.2776983804668807e-05,
            -3.180955830769052e-05,
            2.31031323275364e-05,
            7.805678849567052e-05,
            3.454991982613969e-05,
            -7.137343549024916e-05,
            -2.4887150700596845e-05,
            4.057980496898935e-07,
            -1.1283566506912388e-05,
            -1.0623489920550143e-05,
            5.1841803973848034e-05,
            7.995247616526994e-05,
            2.0244377533986903e-05,
            -0.00010644009722429848,
            -5.361702223848289e-05,
            -3.4165003264417175e-05,
            -0.0001267584300285518,
            -9.291371934271834e-05,
            -0.00012049356767859752,
            -2.8592986527107194e-05,
            3.7588184275750956e-05,
            4.054306402747819e-05,
            -9.604157909047402e-06,
            -5.54161151785135e-05,
            6.151549909709e-05,
            0.0001006180588801836,
            3.645507105618198e-05,
            -0.0015993141924322484,
            0.003627922568607489,
            0.00039011739584917884,
            -0.00046459370305113577,
            0.0020857728488389467,
            -0.0036826202078150336
          ],
          [
            1.30325471135984e-06,
            0.000201459634403385,
            -0.002240086367037951,
            0.004655626020814374,
            -5.2799909998518875e-05,
            5.286774938642799e-05,
            -3.938774931803833e-05,
            -6.802666245345361e-05,
            0.0006387934567697987,
            1.483334416630809e-05,
            -2.746486915245001e-05,
            6.978830703317904e-05,
            0.00010181105858689355,
            7.011361118829644e-05,
            4.56703905031941e-06,
            2.2028453182671755e-06,
            7.656445031099377e-05,
            -1.1901057961740573e-06,
            9.211138584258301e-05,
            2.3807690150494002e-05,
            4.438957470305665e-05,
            0.00013657189098238064,
            4.599516354915199e-05,
            6.277423059288458e-05,
            -3.907058671910519e-05,
            2.553100580962442e-05,
            -0.00013215105043427682,
            -2.7924539989972407e-05,
            -5.6115618324054244e-05,
            4.099763223830614e-05,
            4.375972203615216e-06,
            -4.7015019435554755e-06,
            0.00011573816092794402,
            -9.563591973186806e-05,
            -0.00013526816021138357,
            1.6927277859753387e-05,
            0.0009458715604871302,
            -0.002239532863077329,
            -0.0002402703005758162,
            0.00012808202295753297,
            0.000295445731983333,
            -0.0009175030387437687
          ],
          [
            -0.00010853465483102293,
            0.000218002804602032,
            -0.0008913752142889025,
            0.0015654669127163057,
            2.0197271356397428e-05,
            -0.00011399334571508193,
            -5.34113971875093e-05,
            2.2776983804668807e-05,
            1.483334416630809e-05,
            0.0006311995267269432,
            -4.945148926919444e-05,
            7.032558521803553e-05,
            2.8230177375815227e-05,
            0.0001056493501395302,
            3.48607102590106e-05,
            5.331011485267694e-05,
            -6.203760239798886e-05,
            -2.172336292495623e-05,
            -7.290464494104443e-06,
            -1.3146098452731452e-05,
            -5.729012412929953e-06,
            -0.00011082878510268633,
            0.00019540824852910907,
            0.0001213322239531663,
            0.00015252640785700237,
            -3.339689276753358e-05,
            -6.997398928963824e-05,
            -5.1060484770343865e-05,
            -4.34251969161985e-05,
            -6.406990672116225e-06,
            -6.863816147883545e-05,
            7.728397321434064e-05,
            -4.732827618847296e-06,
            1.8546792201203185e-05,
            0.00020579216415633208,
            -0.00022471593786615394,
            0.0004319699309088654,
            -0.0007110724514000617,
            0.00027166503651336463,
            -0.0007748193047782039,
            0.005980548585548192,
            -0.01229778108846859
          ],
          [
            5.589412072711517e-05,
            -7.314063891000252e-05,
            0.00013261952719048094,
            -0.00016261404999862368,
            -6.435351273600426e-06,
            6.63452205600413e-06,
            -7.283796471214433e-06,
            -3.180955830769052e-05,
            -2.746486915245001e-05,
            -4.945148926919444e-05,
            0.0001243355193141132,
            3.7634757090590346e-05,
            5.405869397385393e-05,
            9.38055724474101e-05,
            4.353425080736778e-06,
            7.833735105678196e-07,
            1.1948458834214934e-05,
            5.259967847970915e-05,
            1.963606751735021e-05,
            -2.7406271152710147e-05,
            2.305876169011383e-05,
            4.1678160681741245e-05,
            2.5981507071199917e-05,
            2.1779533943274004e-05,
            1.1477296167730625e-05,
            5.084827909199069e-05,
            5.3726531149119594e-05,
            6.643646905801293e-05,
            -2.476759525812399e-05,
            1.3822839706244209e-05,
            -1.0796027958125804e-05,
            -6.790906753178891e-06,
            1.8207141658315453e-05,
            -4.1921552771815856e-05,
            3.419017517598377e-05,
            -0.00011651083703975719,
            0.0013972209435040507,
            -0.002905970086234703,
            -5.6606770313436566e-05,
            0.00023302625662963988,
            -0.0014952002625116462,
            0.0029207415679935573
          ],
          [
            -5.936600585203734e-05,
            -1.8343182928170472e-05,
            0.0004993979238906853,
            -0.0011864995659080107,
            3.4374296396347603e-05,
            1.0484809986717936e-05,
            -4.417235787609056e-05,
            2.31031323275364e-05,
            6.978830703317904e-05,
            7.032558521803553e-05,
            3.7634757090590346e-05,
            0.0004100227104477673,
            0.00032770608082419714,
            0.00035778209852489973,
            -0.00019399449883563948,
            -0.00017371895335753696,
            -0.00016894159731458818,
            1.857910074526248e-05,
            4.130283645322196e-05,
            0.00014785208676143145,
            0.00015883334844479406,
            0.00020022965545303902,
            -1.5245599138546625e-06,
            4.1881322608452594e-05,
            3.4407054993131655e-05,
            3.828651896902993e-05,
            2.030340371231794e-05,
            -4.883063570075358e-06,
            -1.4224802401964613e-05,
            -8.648472072507969e-06,
            -8.832197204712196e-05,
            2.710781514828427e-05,
            8.044551939201397e-05,
            -9.025068938448006e-05,
            0.00010314763347351043,
            -0.00023942959111948402,
            0.0015780407006474701,
            -0.0030005571013576775,
            -0.00011379119370330525,
            0.0003698164047485064,
            -0.003106916552715866,
            0.006233234513694196
          ],
          [
            7.073066371220062e-05,
            -0.00015215947699477985,
            0.0008866776981850816,
            -0.0016456017178937995,
            8.48961458975219e-07,
            -3.219130599122741e-06,
            5.2267932096090395e-05,
            7.805678849567052e-05,
            0.00010181105858689355,
            2.8230177375815227e-05,
            5.405869397385393e-05,
            0.00032770608082419714,
            0.0006853667527170159,
            0.0006638716215219313,
            -0.00018736912437769684,
            -0.00031039546453623336,
            -0.0002776719336483258,
            2.3614721744653197e-05,
            2.6449351853210207e-05,
            6.680082033625805e-05,
            0.00013492288585370007,
            0.00017587376736274401,
            -0.0001671319167656658,
            -0.00011333263675432801,
            -0.0001075650455449416,
            0.00010496716676492061,
            0.00012354691531649058,
            0.00010328299342062861,
            -7.6358964967468e-05,
            6.464024260334581e-05,
            4.859889741309861e-05,
            -3.061414581921957e-05,
            4.138572640238661e-05,
            -4.479411939476868e-05,
            6.763211936080442e-05,
            -0.00012136007463190552,
            0.0007726489497922528,
            -0.0015134889145483803,
            9.05526406663192e-05,
            -1.933978036478173e-05,
            -0.00043031273749743115,
            0.0011238316396228307
          ],
          [
            6.425566646275714e-06,
            -4.509843230550573e-05,
            -0.0009614554461166357,
            0.0024184906930206163,
            3.709630876486483e-05,
            -1.8205555249093435e-06,
            4.478802732564025e-05,
            3.454991982613969e-05,
            7.011361118829644e-05,
            0.0001056493501395302,
            9.38055724474101e-05,
            0.00035778209852489973,
            0.0006638716215219313,
            0.0011249234102832537,
            -0.0001484498143834181,
            -0.0002237540580633389,
            -0.0004923806147228203,
            5.254106599770464e-05,
            1.4516421930776477e-05,
            0.00018768891232425814,
            0.0003007987475216574,
            0.00034051831690772624,
            -0.00010000991775084632,
            4.0244995070976995e-06,
            -5.665370734330187e-05,
            0.00012784017979729158,
            0.0001289143600748246,
            5.780485587795706e-05,
            -3.630288430788092e-05,
            2.4577293689349057e-05,
            3.90474950603386e-05,
            -0.00011051057407269977,
            5.680784720760236e-05,
            -6.843855944828079e-05,
            8.849485557805839e-05,
            -0.00016004324060192102,
            0.002518093041741516,
            -0.005442338106365097,
            7.481334169960746e-05,
            3.222799800766839e-05,
            -0.0002225313159290006,
            0.00048584778991244353
          ],
          [
            -1.8782039547592683e-05,
            0.00012834885132542235,
            -0.0010723187211917871,
            0.002183244157196322,
            -1.6606247985917123e-05,
            5.254220536072932e-05,
            8.23697361826073e-05,
            -7.137343549024916e-05,
            4.56703905031941e-06,
            3.48607102590106e-05,
            4.353425080736778e-06,
            -0.00019399449883563948,
            -0.00018736912437769684,
            -0.0001484498143834181,
            0.0006349078599919469,
            0.0005483566236702609,
            0.0005409939017119094,
            9.162965430328259e-05,
            8.322591509075242e-05,
            -9.039459884584904e-05,
            -0.00010450884297527586,
            -0.00012252664384408083,
            0.00010704866051801753,
            3.3718201066630994e-05,
            3.996772214155364e-06,
            -4.6260045960463e-05,
            2.094189783734374e-05,
            5.711774004893635e-05,
            9.037283140699185e-06,
            3.880593681071801e-05,
            2.6591911400776284e-05,
            4.568300932533746e-05,
            -1.781442318374841e-05,
            -0.00010437756168325474,
            -0.00043327032349373183,
            0.0006873432918037565,
            -0.00504557450674506,
            0.009819898285221791,
            -1.3909830347964898e-05,
            -3.4766830214757884e-06,
            0.0008484187634317717,
            -0.0020350357498063005
          ],
          [
            -0.00011918548488166103,
            0.0002891351943811343,
            -0.002539163424446032,
            0.0051262299377752285,
            -2.2824636897258747e-06,
            6.318087925406718e-05,
            6.212013599818982e-05,
            -2.4887150700596845e-05,
            2.2028453182671755e-06,
            5.331011485267694e-05,
            7.833735105678196e-07,
            -0.00017371895335753696,
            -0.00031039546453623336,
            -0.0002237540580633389,
            0.0005483566236702609,
            0.0007167091445736027,
            0.0006214485088594209,
            5.61262578110849e-05,
            8.758826711445617e-05,
            -6.100490710670369e-05,
            -6.196053402320554e-05,
            -6.71649714341686e-05,
            0.0002411971172220556,
            0.00011444988430864389,
            9.382663576751953e-05,
            -5.552705109968646e-05,
            -4.787341989234918e-05,
            2.173672515017281e-06,
            -6.949726814433649e-06,
            6.742292315723642e-05,
            3.12973055392327e-06,
            4.5797049674674166e-05,
            2.034185010418888e-05,
            -0.00011154002738746668,
            -0.0002779581964634753,
            0.00034752536909817455,
            -0.0017556572169047967,
            0.0031348612200405987,
            -4.0449617906489645e-05,
            4.165972991721658e-05,
            0.0010665640206369955,
            -0.0027055454462562778
          ],
          [
            6.600944928902482e-05,
            0.00016061916512363273,
            -0.0021707059744223616,
            0.00464944976010538,
            -2.0088924551784772e-05,
            6.961713317240223e-05,
            8.838351222911211e-05,
            4.057980496898935e-07,
            7.656445031099377e-05,
            -6.203760239798886e-05,
            1.1948458834214934e-05,
            -0.00016894159731458818,
            -0.0002776719336483258,
            -0.0004923806147228203,
            0.0005409939017119094,
            0.0006214485088594209,
            0.0011302642445920833,
            5.462145418717961e-05,
            8.983520334975351e-05,
            -6.613450831040608e-05,
            -7.122371070438708e-05,
            -0.00013133195573279452,
            0.0001553860547771059,
            5.8707633624498456e-05,
            7.301391182653252e-05,
            -6.194551650150769e-05,
            -1.9978909559103224e-05,
            8.104544557838522e-05,
            -6.395073086380872e-05,
            0.00016984876288254807,
            -7.005948270193931e-06,
            0.00010299192816430724,
            4.565392157108134e-06,
            -0.00017691343600666882,
            -0.0005785683127880916,
            0.0005832082174316547,
            -0.0029665898102118173,
            0.0052167965408263395,
            -0.00014787556174429935,
            5.1172112680374746e-05,
            0.001310404276361744,
            -0.003291419221857034
          ],
          [
            -6.81120374703215e-05,
            9.855343576116101e-06,
            0.00046650004172546337,
            -0.0011923603659554968,
            -5.6841931865587265e-05,
            1.3313024975842293e-05,
            0.00012090082364575808,
            -1.1283566506912388e-05,
            -1.1901057961740573e-06,
            -2.172336292495623e-05,
            5.259967847970915e-05,
            1.857910074526248e-05,
            2.3614721744653197e-05,
            5.254106599770464e-05,
            9.162965430328259e-05,
            5.61262578110849e-05,
            5.462145418717961e-05,
            0.00032223671219692437,
            0.00024112155072076468,
            -6.176211008274049e-05,
            -5.366684566264456e-05,
            -4.801641724275384e-05,
            -1.0807173748257938e-05,
            2.6501328411332477e-07,
            -2.1879775003596365e-05,
            4.6321415214746326e-05,
            8.898414065725871e-05,
            8.815701368492928e-05,
            -1.2615948976013358e-05,
            2.1339860543523793e-05,
            -7.285763226743411e-05,
            7.589398731635056e-05,
            1.2709314198762633e-05,
            -8.666523020719707e-05,
            -5.538344318378872e-05,
            0.00014060392272980646,
            -0.0012066860105223107,
            0.0025641004080005896,
            0.0002530332097640184,
            -0.00020565852753368275,
            0.0008624053430934563,
            -0.0012524219584794148
          ],
          [
            0.00019950707813946346,
            -0.00013670553838359358,
            0.00021560124310872518,
            -0.00022152738166153705,
            -1.1113910938117107e-05,
            5.666121048916369e-05,
            0.00017751329804051508,
            -1.0623489920550143e-05,
            9.211138584258301e-05,
            -7.290464494104443e-06,
            1.963606751735021e-05,
            4.130283645322196e-05,
            2.6449351853210207e-05,
            1.4516421930776477e-05,
            8.322591509075242e-05,
            8.758826711445617e-05,
            8.983520334975351e-05,
            0.00024112155072076468,
            0.0012314315866345288,
            -0.00013192296854992036,
            -8.251867888551643e-05,
            -0.00012750328131698832,
            3.0032427514516213e-05,
            6.458836301182554e-05,
            -2.1146432373903307e-05,
            0.0001321268904109082,
            6.243093529053261e-05,
            0.00011297620992563491,
            -0.0001482675419793842,
            9.632146884245682e-05,
            0.0001792301848369505,
            -1.6337239404928086e-06,
            6.127733355210679e-06,
            -7.460948916942326e-05,
            -0.0003467832822864926,
            0.00023670212310463023,
            -0.001079612511496261,
            0.0020301590953987134,
            -2.478427379221194e-05,
            3.516678410386587e-06,
            -0.00011290712867188587,
            0.00042914759619676026
          ],
          [
            -0.00018803834724337315,
            4.456279441003466e-05,
            3.1582615419550766e-05,
            -6.357107935472475e-05,
            0.00013369117549984178,
            2.8964077305088786e-05,
            -2.4585751508242036e-06,
            5.1841803973848034e-05,
            2.3807690150494002e-05,
            -1.3146098452731452e-05,
            -2.7406271152710147e-05,
            0.00014785208676143145,
            6.680082033625805e-05,
            0.00018768891232425814,
            -9.039459884584904e-05,
            -6.100490710670369e-05,
            -6.613450831040608e-05,
            -6.176211008274049e-05,
            -0.00013192296854992036,
            0.0009411184173024647,
            0.0007525739258053014,
            0.0008562615681844226,
            6.775244384624403e-05,
            0.00017120962871476568,
            0.00015943956718107824,
            -0.00018878553711151348,
            -0.00021916329107979067,
            -0.00033339034323975913,
            -8.838412372640618e-06,
            -4.2402167526482424e-05,
            -0.00011170762323623434,
            1.894558750453893e-05,
            4.112264680772282e-05,
            -3.685180090818918e-05,
            0.00019256655543824946,
            8.960218561994663e-05,
            -0.0017835072482637704,
            0.0037884970163806547,
            -0.0003616347277525533,
            0.0009029755546110107,
            -0.00791473597050018,
            0.016008783822320308
          ],
          [
            -0.00014300702294876556,
            0.00015354836081238367,
            -0.0017371688271496145,
            0.003576355610184487,
            0.00012176011782653347,
            4.034609431251547e-05,
            0.00015612467668101927,
            7.995247616526994e-05,
            4.438957470305665e-05,
            -5.729012412929953e-06,
            2.305876169011383e-05,
            0.00015883334844479406,
            0.00013492288585370007,
            0.0003007987475216574,
            -0.00010450884297527586,
            -6.196053402320554e-05,
            -7.122371070438708e-05,
            -5.366684566264456e-05,
            -8.251867888551643e-05,
            0.0007525739258053014,
            0.0009661374622490123,
            0.0009339283965199654,
            1.8406406761986832e-06,
            9.534826508005755e-05,
            4.556159014573296e-05,
            -0.00012859657692340692,
            -0.00022607220375253022,
            -0.00029606104533549244,
            -6.952802971785097e-05,
            4.6912842481737e-05,
            -0.00016313419709992633,
            3.6358258123410544e-06,
            7.82718900569487e-05,
            -7.044124299091596e-05,
            0.00017178816850878587,
            -0.0002269787911589794,
            0.0025441412973778448,
            -0.005379761429353938,
            -0.00045670526169645147,
            0.0009482703696719545,
            -0.006652034720560456,
            0.013118165751423277
          ],
          [
            -0.00024580145370676175,
            0.00019821270546905155,
            -0.0019364369402022413,
            0.004132425072279086,
            0.00010439066333314551,
            0.00011946940260160947,
            7.67313553200021e-05,
            2.0244377533986903e-05,
            0.00013657189098238064,
            -0.00011082878510268633,
            4.1678160681741245e-05,
            0.00020022965545303902,
            0.00017587376736274401,
            0.00034051831690772624,
            -0.00012252664384408083,
            -6.71649714341686e-05,
            -0.00013133195573279452,
            -4.801641724275384e-05,
            -0.00012750328131698832,
            0.0008562615681844226,
            0.0009339283965199654,
            0.0013090051048742527,
            3.1531455730738175e-05,
            8.89608969824917e-05,
            -2.8069570407797383e-05,
            -9.002520280600828e-05,
            -0.00023375393611942445,
            -0.0003859728183540863,
            -8.325584517838061e-05,
            3.5414821596363876e-05,
            -0.00023651726318897024,
            -5.2915151766270725e-05,
            0.0001676361402279484,
            -4.540388139368834e-05,
            0.0002867420776700813,
            -0.00014942142826478345,
            0.002073741891430648,
            -0.004702167077944151,
            -0.0004602802899938328,
            0.001338443310868249,
            -0.010177950007846909,
            0.020190743576326005
          ],
          [
            -0.00038251383339298853,
            0.00029714510457968954,
            -0.0023809191807581784,
            0.00496739794723354,
            6.942472526779347e-05,
            -1.1422007026372922e-05,
            0.000135650602931795,
            -0.00010644009722429848,
            4.599516354915199e-05,
            0.00019540824852910907,
            2.5981507071199917e-05,
            -1.5245599138546625e-06,
            -0.0001671319167656658,
            -0.00010000991775084632,
            0.00010704866051801753,
            0.0002411971172220556,
            0.0001553860547771059,
            -1.0807173748257938e-05,
            3.0032427514516213e-05,
            6.775244384624403e-05,
            1.8406406761986832e-06,
            3.1531455730738175e-05,
            0.0017098287345875458,
            0.0015615902054287602,
            0.0015822365681075392,
            -0.00035935890499727433,
            -0.0003631941640675956,
            -0.0003263365677909011,
            -0.00012352382761864923,
            3.288626631916775e-05,
            -5.149928472785882e-05,
            0.00015528382883284772,
            -1.2657248790723006e-05,
            -2.0102159518605842e-05,
            0.00029781160515624053,
            -0.00018557451484719627,
            0.001257141554188451,
            -0.002787391651444685,
            -0.00016047827514491388,
            0.0006051796405491572,
            -0.0016900499446504404,
            0.0016842142459054408
          ],
          [
            -0.0003142388252533457,
            0.00020399267035714637,
            -0.0021975162499673134,
            0.004729035399621324,
            0.00014749134597256118,
            -8.838986271404687e-06,
            0.00019998693393435594,
            -5.361702223848289e-05,
            6.277423059288458e-05,
            0.0001213322239531663,
            2.1779533943274004e-05,
            4.1881322608452594e-05,
            -0.00011333263675432801,
            4.0244995070976995e-06,
            3.3718201066630994e-05,
            0.00011444988430864389,
            5.8707633624498456e-05,
            2.6501328411332477e-07,
            6.458836301182554e-05,
            0.00017120962871476568,
            9.534826508005755e-05,
            8.89608969824917e-05,
            0.0015615902054287602,
            0.0018767776092775725,
            0.0018057188767524911,
            -0.00046361437566355815,
            -0.0005356698384017328,
            -0.0004636430422538979,
            -0.00016819709512209637,
            6.935354941728293e-05,
            -1.9354353095723556e-05,
            0.00018629511947468669,
            -5.070192916029672e-05,
            -3.684563770751004e-05,
            0.00046911287936696715,
            -0.0006363474852896856,
            0.005865263733479131,
            -0.012191610754699236,
            1.4387447478502989e-05,
            0.00029011126408847804,
            0.000452202822596469,
            -0.0022369145064308565
          ],
          [
            -0.0004830184451530042,
            0.00046778732548827685,
            -0.0037905450783549044,
            0.007837345602465457,
            0.00013661525226518547,
            -4.217485377304004e-05,
            0.00018288356475569257,
            -3.4165003264417175e-05,
            -3.907058671910519e-05,
            0.00015252640785700237,
            1.1477296167730625e-05,
            3.4407054993131655e-05,
            -0.0001075650455449416,
            -5.665370734330187e-05,
            3.996772214155364e-06,
            9.382663576751953e-05,
            7.301391182653252e-05,
            -2.1879775003596365e-05,
            -2.1146432373903307e-05,
            0.00015943956718107824,
            4.556159014573296e-05,
            -2.8069570407797383e-05,
            0.0015822365681075392,
            0.0018057188767524911,
            0.0019553693295895377,
            -0.00046270275600321554,
            -0.00047673690794791505,
            -0.00045062966997423665,
            -0.00017675676837197884,
            9.001807551411553e-05,
            -3.0492121860935e-06,
            0.00019793387224908754,
            -8.011210066187886e-05,
            2.2740080306922837e-05,
            0.0005383218657156294,
            -0.0007803794449716078,
            0.006566895039264716,
            -0.0136576028770989,
            0.0002516919701321983,
            -0.0002540228594516499,
            0.004066231979793873,
            -0.009471353408482505
          ],
          [
            0.00022429450903604117,
            -0.00017824970381524676,
            0.0005297366785798712,
            -0.0008623607967340051,
            -0.00012326742129534644,
            -3.5848406388254726e-05,
            0.00014862246833900912,
            -0.0001267584300285518,
            2.553100580962442e-05,
            -3.339689276753358e-05,
            5.084827909199069e-05,
            3.828651896902993e-05,
            0.00010496716676492061,
            0.00012784017979729158,
            -4.6260045960463e-05,
            -5.552705109968646e-05,
            -6.194551650150769e-05,
            4.6321415214746326e-05,
            0.0001321268904109082,
            -0.00018878553711151348,
            -0.00012859657692340692,
            -9.002520280600828e-05,
            -0.00035935890499727433,
            -0.00046361437566355815,
            -0.00046270275600321554,
            0.0009188190078342376,
            0.0007200258961753477,
            0.000812128734051227,
            7.612428032393326e-05,
            -3.130325970978282e-05,
            2.8172676106979594e-05,
            1.305548048299159e-05,
            7.152769139835588e-05,
            -0.00014155453023617697,
            -7.791102894389659e-05,
            -1.863677533790098e-05,
            0.0004296851442079243,
            -0.0009189775693088141,
            -0.0005667825822249535,
            0.0005008037746317214,
            -0.003735377727515754,
            0.0076778010818926
          ],
          [
            0.0002769390379785811,
            -0.0004124151472299198,
            0.00265192301405451,
            -0.005011182448270472,
            -0.00012545763857469284,
            -7.357407147773378e-05,
            4.4063232441164814e-05,
            -9.291371934271834e-05,
            -0.00013215105043427682,
            -6.997398928963824e-05,
            5.3726531149119594e-05,
            2.030340371231794e-05,
            0.00012354691531649058,
            0.0001289143600748246,
            2.094189783734374e-05,
            -4.787341989234918e-05,
            -1.9978909559103224e-05,
            8.898414065725871e-05,
            6.243093529053261e-05,
            -0.00021916329107979067,
            -0.00022607220375253022,
            -0.00023375393611942445,
            -0.0003631941640675956,
            -0.0005356698384017328,
            -0.00047673690794791505,
            0.0007200258961753477,
            0.0009674957143011617,
            0.0008950569107197309,
            0.00014979598784152,
            -0.00010171223457736635,
            6.092440358513665e-05,
            -9.760816772375352e-06,
            -7.716311882112521e-07,
            -9.960216766875136e-05,
            -0.0002509067133850088,
            0.000439270101588547,
            -0.0035582672780160706,
            0.007205738504710303,
            -0.0005903597392248289,
            0.0007822026766877432,
            -0.005424576951960066,
            0.010490378933566196
          ],
          [
            0.00034497532299791674,
            -0.0004919067577397707,
            0.003143607570511161,
            -0.006018787358340109,
            -0.00014551820711122923,
            -7.408656779019702e-05,
            9.340687284441908e-05,
            -0.00012049356767859752,
            -2.7924539989972407e-05,
            -5.1060484770343865e-05,
            6.643646905801293e-05,
            -4.883063570075358e-06,
            0.00010328299342062861,
            5.780485587795706e-05,
            5.711774004893635e-05,
            2.173672515017281e-06,
            8.104544557838522e-05,
            8.815701368492928e-05,
            0.00011297620992563491,
            -0.00033339034323975913,
            -0.00029606104533549244,
            -0.0003859728183540863,
            -0.0003263365677909011,
            -0.0004636430422538979,
            -0.00045062966997423665,
            0.000812128734051227,
            0.0008950569107197309,
            0.0011866084501560986,
            0.00014928793226464985,
            -8.987626417045296e-05,
            0.0001623498043787483,
            -2.4102297072021083e-05,
            -3.309027487221322e-05,
            -0.00017000649938494984,
            -0.0002956281635439295,
            0.00046143161929816564,
            -0.004084013606101373,
            0.008249008116316138,
            -0.0008311319276943076,
            0.0009762843917184997,
            -0.006179381834944893,
            0.011846301150287421
          ],
          [
            -0.00011272197145981218,
            4.868666339473433e-05,
            0.00010974774586772874,
            -0.0002897348164984792,
            -7.899377683876573e-08,
            -2.442520593441894e-05,
            -6.373707514131205e-05,
            -2.8592986527107194e-05,
            -5.6115618324054244e-05,
            -4.34251969161985e-05,
            -2.476759525812399e-05,
            -1.4224802401964613e-05,
            -7.6358964967468e-05,
            -3.630288430788092e-05,
            9.037283140699185e-06,
            -6.949726814433649e-06,
            -6.395073086380872e-05,
            -1.2615948976013358e-05,
            -0.0001482675419793842,
            -8.838412372640618e-06,
            -6.952802971785097e-05,
            -8.325584517838061e-05,
            -0.00012352382761864923,
            -0.00016819709512209637,
            -0.00017675676837197884,
            7.612428032393326e-05,
            0.00014979598784152,
            0.00014928793226464985,
            0.0004533012228085027,
            -0.0003757991609200776,
            -0.00010385883547050072,
            4.0182682673521e-05,
            -0.0001942492531548904,
            7.687211858399337e-05,
            6.801887076068964e-05,
            -0.00017345853602088494,
            0.00043458404000129233,
            -0.0006643012989658254,
            0.0003149309264817052,
            -0.00048414015286241374,
            0.0023582121119358826,
            -0.004219616026346037
          ],
          [
            0.00012073822596548421,
            4.8154761033833195e-05,
            -0.0015620376314113265,
            0.003434506561738938,
            -7.15959148342867e-06,
            -1.1480745235202779e-05,
            0.00011712307132937013,
            3.7588184275750956e-05,
            4.099763223830614e-05,
            -6.406990672116225e-06,
            1.3822839706244209e-05,
            -8.648472072507969e-06,
            6.464024260334581e-05,
            2.4577293689349057e-05,
            3.880593681071801e-05,
            6.742292315723642e-05,
            0.00016984876288254807,
            2.1339860543523793e-05,
            9.632146884245682e-05,
            -4.2402167526482424e-05,
            4.6912842481737e-05,
            3.5414821596363876e-05,
            3.288626631916775e-05,
            6.935354941728293e-05,
            9.001807551411553e-05,
            -3.130325970978282e-05,
            -0.00010171223457736635,
            -8.987626417045296e-05,
            -0.0003757991609200776,
            0.00045445840746819686,
            6.725536626806267e-05,
            -4.24548601206315e-05,
            0.00014871733846854893,
            -0.00010314049542885826,
            -0.00015480139350660942,
            0.0001215169864363557,
            8.207853082771107e-05,
            -0.0004593976988419478,
            -0.0002480860847531213,
            0.0002117318494287073,
            0.0004477229326307979,
            -0.001591230247277388
          ],
          [
            0.00018064407248183042,
            -0.0003662809076849915,
            0.0022872968295114945,
            -0.004232495905934976,
            3.08924645004943e-05,
            -1.4890383164556947e-05,
            -4.576136668599641e-05,
            4.054306402747819e-05,
            4.375972203615216e-06,
            -6.863816147883545e-05,
            -1.0796027958125804e-05,
            -8.832197204712196e-05,
            4.859889741309861e-05,
            3.90474950603386e-05,
            2.6591911400776284e-05,
            3.12973055392327e-06,
            -7.005948270193931e-06,
            -7.285763226743411e-05,
            0.0001792301848369505,
            -0.00011170762323623434,
            -0.00016313419709992633,
            -0.00023651726318897024,
            -5.149928472785882e-05,
            -1.9354353095723556e-05,
            -3.0492121860935e-06,
            2.8172676106979594e-05,
            6.092440358513665e-05,
            0.0001623498043787483,
            -0.00010385883547050072,
            6.725536626806267e-05,
            0.000725018970265225,
            -0.00046652296303820005,
            -0.00011727533617651142,
            6.524878556780377e-05,
            -0.0003143258124094268,
            0.0006362399396055494,
            -0.005398251233981374,
            0.010869979532051193,
            0.0001501144768548874,
            -0.00022955715336276988,
            0.002328581595278391,
            -0.004869222387484168
          ],
          [
            -5.552345017943768e-05,
            0.00021089047882802208,
            -0.0010813002459266249,
            0.0017916179314499394,
            1.105458043179434e-05,
            -3.5679139855891167e-07,
            0.00013948550428528807,
            -9.604157909047402e-06,
            -4.7015019435554755e-06,
            7.728397321434064e-05,
            -6.790906753178891e-06,
            2.710781514828427e-05,
            -3.061414581921957e-05,
            -0.00011051057407269977,
            4.568300932533746e-05,
            4.5797049674674166e-05,
            0.00010299192816430724,
            7.589398731635056e-05,
            -1.6337239404928086e-06,
            1.894558750453893e-05,
            3.6358258123410544e-06,
            -5.2915151766270725e-05,
            0.00015528382883284772,
            0.00018629511947468669,
            0.00019793387224908754,
            1.305548048299159e-05,
            -9.760816772375352e-06,
            -2.4102297072021083e-05,
            4.0182682673521e-05,
            -4.24548601206315e-05,
            -0.00046652296303820005,
            0.0005743219323070323,
            7.507835249219597e-06,
            -7.518776002098539e-05,
            8.330700766001674e-05,
            -0.0004176416023606301,
            0.003667571185371102,
            -0.0072945633501341305,
            -2.953695947654255e-05,
            -0.00013293049072413463,
            0.00019974795565913907,
            -2.546108127685363e-05
          ],
          [
            1.847078760308399e-05,
            -4.1090613249317987e-05,
            -0.0004362603621226133,
            0.0011067869452999087,
            -2.8221585778821933e-05,
            -9.126327743956757e-06,
            -9.619929082350442e-06,
            -5.54161151785135e-05,
            0.00011573816092794402,
            -4.732827618847296e-06,
            1.8207141658315453e-05,
            8.044551939201397e-05,
            4.138572640238661e-05,
            5.680784720760236e-05,
            -1.781442318374841e-05,
            2.034185010418888e-05,
            4.565392157108134e-06,
            1.2709314198762633e-05,
            6.127733355210679e-06,
            4.112264680772282e-05,
            7.82718900569487e-05,
            0.0001676361402279484,
            -1.2657248790723006e-05,
            -5.070192916029672e-05,
            -8.011210066187886e-05,
            7.152769139835588e-05,
            -7.716311882112521e-07,
            -3.309027487221322e-05,
            -0.0001942492531548904,
            0.00014871733846854893,
            -0.00011727533617651142,
            7.507835249219597e-06,
            0.0005517504407839573,
            -0.00036369710523635496,
            5.8275786121731954e-05,
            -5.668589730789344e-05,
            0.0019152829964950448,
            -0.004285586318386483,
            -0.0003313834474195917,
            0.0006978067308419148,
            -0.004266962305811023,
            0.008293318181099164
          ],
          [
            -0.00014169717229097693,
            0.00024984860364891113,
            -0.0014704741979265248,
            0.00286986939258985,
            2.309001279569895e-05,
            2.235614295145003e-05,
            -4.8179963473396335e-05,
            6.151549909709e-05,
            -9.563591973186806e-05,
            1.8546792201203185e-05,
            -4.1921552771815856e-05,
            -9.025068938448006e-05,
            -4.479411939476868e-05,
            -6.843855944828079e-05,
            -0.00010437756168325474,
            -0.00011154002738746668,
            -0.00017691343600666882,
            -8.666523020719707e-05,
            -7.460948916942326e-05,
            -3.685180090818918e-05,
            -7.044124299091596e-05,
            -4.540388139368834e-05,
            -2.0102159518605842e-05,
            -3.684563770751004e-05,
            2.2740080306922837e-05,
            -0.00014155453023617697,
            -9.960216766875136e-05,
            -0.00017000649938494984,
            7.687211858399337e-05,
            -0.00010314049542885826,
            6.524878556780377e-05,
            -7.518776002098539e-05,
            -0.00036369710523635496,
            0.0004751272440305732,
            0.00020167819317713336,
            -0.00019030429362535377,
            0.0007696875991767645,
            -0.0013297389378671143,
            0.0004239252500343394,
            -0.0007948925024599477,
            0.0050595174329895725,
            -0.009935019516557416
          ],
          [
            -0.002675507352300075,
            0.004439074702504264,
            -0.032994820617681705,
            0.06528398792921279,
            -8.517868450332783e-05,
            -0.00017698196236594108,
            0.0001265777683243822,
            0.0001006180588801836,
            -0.00013526816021138357,
            0.00020579216415633208,
            3.419017517598377e-05,
            0.00010314763347351043,
            6.763211936080442e-05,
            8.849485557805839e-05,
            -0.00043327032349373183,
            -0.0002779581964634753,
            -0.0005785683127880916,
            -5.538344318378872e-05,
            -0.0003467832822864926,
            0.00019256655543824946,
            0.00017178816850878587,
            0.0002867420776700813,
            0.00029781160515624053,
            0.00046911287936696715,
            0.0005383218657156294,
            -7.791102894389659e-05,
            -0.0002509067133850088,
            -0.0002956281635439295,
            6.801887076068964e-05,
            -0.00015480139350660942,
            -0.0003143258124094268,
            8.330700766001674e-05,
            5.8275786121731954e-05,
            0.00020167819317713336,
            0.006585565101000034,
            -0.010393575437533727,
            0.07553542357040127,
            -0.14870147742326045,
            0.002698428575550601,
            -0.00445700747816727,
            0.03289452844726789,
            -0.06498509389654653
          ],
          [
            0.00438924239310865,
            -0.00999330325198328,
            0.0812890817108855,
            -0.1623980118525096,
            7.339856720553141e-05,
            0.0003490209686716632,
            -0.00025597255611025467,
            3.645507105618198e-05,
            1.6927277859753387e-05,
            -0.00022471593786615394,
            -0.00011651083703975719,
            -0.00023942959111948402,
            -0.00012136007463190552,
            -0.00016004324060192102,
            0.0006873432918037565,
            0.00034752536909817455,
            0.0005832082174316547,
            0.00014060392272980646,
            0.00023670212310463023,
            8.960218561994663e-05,
            -0.0002269787911589794,
            -0.00014942142826478345,
            -0.00018557451484719627,
            -0.0006363474852896856,
            -0.0007803794449716078,
            -1.863677533790098e-05,
            0.000439270101588547,
            0.00046143161929816564,
            -0.00017345853602088494,
            0.0001215169864363557,
            0.0006362399396055494,
            -0.0004176416023606301,
            -5.668589730789344e-05,
            -0.00019030429362535377,
            -0.010393575437533727,
            0.022323983634999243,
            -0.18051710270898713,
            0.36119809053308227,
            -0.004470177884773953,
            0.01009576272000309,
            -0.08154435757093528,
            0.16273612915891586
          ],
          [
            -0.03265672277833094,
            0.08091858275045041,
            -0.7282023706142774,
            1.4803312461402607,
            -0.000636994617872623,
            -0.0029258518494788164,
            -0.000541475643036932,
            -0.0015993141924322484,
            0.0009458715604871302,
            0.0004319699309088654,
            0.0013972209435040507,
            0.0015780407006474701,
            0.0007726489497922528,
            0.002518093041741516,
            -0.00504557450674506,
            -0.0017556572169047967,
            -0.0029665898102118173,
            -0.0012066860105223107,
            -0.001079612511496261,
            -0.0017835072482637704,
            0.0025441412973778448,
            0.002073741891430648,
            0.001257141554188451,
            0.005865263733479131,
            0.006566895039264716,
            0.0004296851442079243,
            -0.0035582672780160706,
            -0.004084013606101373,
            0.00043458404000129233,
            8.207853082771107e-05,
            -0.005398251233981374,
            0.003667571185371102,
            0.0019152829964950448,
            0.0007696875991767645,
            0.07553542357040127,
            -0.18051710270898713,
            1.637317153811961,
            -3.3366347804758236,
            0.03312762670013225,
            -0.08158527420327708,
            0.7289726539446982,
            -1.4802307540794275
          ],
          [
            0.0647042024050249,
            -0.16168760447545868,
            1.4809320674203557,
            -3.0222314056577018,
            0.00127386231186245,
            0.005906943195968403,
            0.0020906497687105483,
            0.003627922568607489,
            -0.002239532863077329,
            -0.0007110724514000617,
            -0.002905970086234703,
            -0.0030005571013576775,
            -0.0015134889145483803,
            -0.005442338106365097,
            0.009819898285221791,
            0.0031348612200405987,
            0.0052167965408263395,
            0.0025641004080005896,
            0.0020301590953987134,
            0.0037884970163806547,
            -0.005379761429353938,
            -0.004702167077944151,
            -0.002787391651444685,
            -0.012191610754699236,
            -0.0136576028770989,
            -0.0009189775693088141,
            0.007205738504710303,
            0.008249008116316138,
            -0.0006643012989658254,
            -0.0004593976988419478,
            0.010869979532051193,
            -0.0072945633501341305,
            -0.004285586318386483,
            -0.0013297389378671143,
            -0.14870147742326045,
            0.36119809053308227,
            -3.3366347804758236,
            6.8232393462001575,
            -0.06563057681082304,
            0.1630405212181541,
            -1.4823756960999528,
            3.0216814729785746
          ],
          [
            -0.0027788080263353027,
            0.0044567471351943284,
            -0.032485153738263245,
            0.0642368929410691,
            5.0057557070015725e-05,
            6.0699154332251713e-05,
            -0.00022408420797753178,
            0.00039011739584917884,
            -0.0002402703005758162,
            0.00027166503651336463,
            -5.6606770313436566e-05,
            -0.00011379119370330525,
            9.05526406663192e-05,
            7.481334169960746e-05,
            -1.3909830347964898e-05,
            -4.0449617906489645e-05,
            -0.00014787556174429935,
            0.0002530332097640184,
            -2.478427379221194e-05,
            -0.0003616347277525533,
            -0.00045670526169645147,
            -0.0004602802899938328,
            -0.00016047827514491388,
            1.4387447478502989e-05,
            0.0002516919701321983,
            -0.0005667825822249535,
            -0.0005903597392248289,
            -0.0008311319276943076,
            0.0003149309264817052,
            -0.0002480860847531213,
            0.0001501144768548874,
            -2.953695947654255e-05,
            -0.0003313834474195917,
            0.0004239252500343394,
            0.002698428575550601,
            -0.004470177884773953,
            0.03312762670013225,
            -0.06563057681082304,
            0.0102949889592331,
            -0.016880939417495758,
            0.11964792569710345,
            -0.23360267907670076
          ],
          [
            0.004601543179031445,
            -0.010068113051097203,
            0.08033480510574466,
            -0.16031529422768048,
            3.560479935705824e-05,
            4.102778104037722e-05,
            0.00041819465979271047,
            -0.00046459370305113577,
            0.00012808202295753297,
            -0.0007748193047782039,
            0.00023302625662963988,
            0.0003698164047485064,
            -1.933978036478173e-05,
            3.222799800766839e-05,
            -3.4766830214757884e-06,
            4.165972991721658e-05,
            5.1172112680374746e-05,
            -0.00020565852753368275,
            3.516678410386587e-06,
            0.0009029755546110107,
            0.0009482703696719545,
            0.001338443310868249,
            0.0006051796405491572,
            0.00029011126408847804,
            -0.0002540228594516499,
            0.0005008037746317214,
            0.0007822026766877432,
            0.0009762843917184997,
            -0.00048414015286241374,
            0.0002117318494287073,
            -0.00022955715336276988,
            -0.00013293049072413463,
            0.0006978067308419148,
            -0.0007948925024599477,
            -0.00445700747816727,
            0.01009576272000309,
            -0.08158527420327708,
            0.1630405212181541,
            -0.016880939417495758,
            0.03322892074665772,
            -0.24927249143505956,
            0.4913674632130028
          ],
          [
            -0.03413228164465118,
            0.08128482396851902,
            -0.7179396874541719,
            1.4581284877398266,
            -0.000686267565106027,
            -0.0005902788922036229,
            -0.004399779447119383,
            0.0020857728488389467,
            0.000295445731983333,
            0.005980548585548192,
            -0.0014952002625116462,
            -0.003106916552715866,
            -0.00043031273749743115,
            -0.0002225313159290006,
            0.0008484187634317717,
            0.0010665640206369955,
            0.001310404276361744,
            0.0008624053430934563,
            -0.00011290712867188587,
            -0.00791473597050018,
            -0.006652034720560456,
            -0.010177950007846909,
            -0.0016900499446504404,
            0.000452202822596469,
            0.004066231979793873,
            -0.003735377727515754,
            -0.005424576951960066,
            -0.006179381834944893,
            0.0023582121119358826,
            0.0004477229326307979,
            0.002328581595278391,
            0.00019974795565913907,
            -0.004266962305811023,
            0.0050595174329895725,
            0.03289452844726789,
            -0.08154435757093528,
            0.7289726539446982,
            -1.4823756960999528,
            0.11964792569710345,
            -0.24927249143505956,
            2.027954940115774,
            -4.061233694902063
          ],
          [
            0.0675872360539019,
            -0.1623631317107846,
            1.459510981999376,
            -2.9758630321555257,
            0.001399931649623307,
            0.0013573033839782203,
            0.009581415115565452,
            -0.0036826202078150336,
            -0.0009175030387437687,
            -0.01229778108846859,
            0.0029207415679935573,
            0.006233234513694196,
            0.0011238316396228307,
            0.00048584778991244353,
            -0.0020350357498063005,
            -0.0027055454462562778,
            -0.003291419221857034,
            -0.0012524219584794148,
            0.00042914759619676026,
            0.016008783822320308,
            0.013118165751423277,
            0.020190743576326005,
            0.0016842142459054408,
            -0.0022369145064308565,
            -0.009471353408482505,
            0.0076778010818926,
            0.010490378933566196,
            0.011846301150287421,
            -0.004219616026346037,
            -0.001591230247277388,
            -0.004869222387484168,
            -2.546108127685363e-05,
            0.008293318181099164,
            -0.009935019516557416,
            -0.06498509389654653,
            0.16273612915891586,
            -1.4802307540794275,
            3.0216814729785746,
            -0.23360267907670076,
            0.4913674632130028,
            -4.061233694902063,
            8.161943603710732
          ]
        ],
        "interaction_joint_test": {
          "F": 0.7975065799209893,
          "df1": 8,
          "df2": 111,
          "p": 0.6059622625912826,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.1210570087112492,
              0.26548416702607996,
              -2.0855405047849853,
              4.132970554194208
            ],
            "exposure_covariance": [
              [
                0.0027204336208150395,
                -0.004491793999740349,
                0.03343430049325529,
                -0.0662835907526633
              ],
              [
                -0.004491793999740349,
                0.010062076820578046,
                -0.08103629314066785,
                0.16181351345377085
              ],
              [
                0.03343430049325529,
                -0.08103629314066785,
                0.7207862398741268,
                -1.4644599661004567
              ],
              [
                -0.0662835907526633,
                0.16181351345377085,
                -1.4644599661004567,
                2.9870878485167864
              ]
            ],
            "exercise_joint_test": {
              "F": 1.775285395377323,
              "df1": 4,
              "df2": 111,
              "p": 0.1388419773680645
            },
            "contrasts": {
              "0": {
                "estimate": -0.03928379053555006,
                "se": 0.02876858495072244,
                "lower": -0.09629066212198692,
                "upper": 0.017723081050886796
              },
              "30": {
                "estimate": -0.03236793058019502,
                "se": 0.016685291945954233,
                "lower": -0.0654309504323875,
                "upper": 0.0006950892719974691
              },
              "90": {
                "estimate": -0.04307396573274125,
                "se": 0.023937379445331333,
                "lower": -0.09050748109309784,
                "upper": 0.004359549627615346
              },
              "120": {
                "estimate": -0.0628816666970029,
                "se": 0.03388118510950243,
                "lower": -0.13001949680029407,
                "upper": 0.004256163406288246
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.009610410886154594,
              -0.03624681880651098,
              0.4107920850192941,
              -0.8986495183401733
            ],
            "exposure_covariance": [
              [
                0.003954984017214923,
                -0.0060570523416611614,
                0.04331818066764392,
                -0.08499687784168605
              ],
              [
                -0.0060570523416611614,
                0.012399453951610729,
                -0.09934573138831906,
                0.19892598765888483
              ],
              [
                0.04331818066764392,
                -0.09934573138831906,
                0.9016986524575331,
                -1.839831433015664
              ],
              [
                -0.08499687784168605,
                0.19892598765888483,
                -1.839831433015664,
                3.7658643834015404
              ]
            ],
            "exercise_joint_test": {
              "F": 0.22975884275595682,
              "df1": 4,
              "df2": 111,
              "p": 0.9211720154408647
            },
            "contrasts": {
              "0": {
                "estimate": 0.006177243798074779,
                "se": 0.02973867028029459,
                "lower": -0.052751916628968304,
                "upper": 0.06510640422511786
              },
              "30": {
                "estimate": -0.0013963552174689337,
                "se": 0.019956205954707387,
                "lower": -0.040940909534657274,
                "upper": 0.03814819909971941
              },
              "90": {
                "estimate": 0.011677059574754345,
                "se": 0.028096835245571137,
                "lower": -0.043998695126879823,
                "upper": 0.0673528142763885
              },
              "120": {
                "estimate": 0.011003293711679185,
                "se": 0.03893314934538504,
                "lower": -0.06614534077936825,
                "upper": 0.08815192820272662
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.06646092905826724,
              -0.06384176140103465,
              0.5050390289902813,
              -1.0390956454831652
            ],
            "exposure_covariance": [
              [
                0.007457806527377535,
                -0.012314443103010332,
                0.08646479080744432,
                -0.16806214083439305
              ],
              [
                -0.012314443103010334,
                0.023154771465041357,
                -0.16868915550146374,
                0.3305025507283086
              ],
              [
                0.08646479080744432,
                -0.1686891555014637,
                1.3128618050815568,
                -2.608054191263317
              ],
              [
                -0.16806214083439305,
                0.3305025507283086,
                -2.608054191263317,
                5.197305387916467
              ]
            ],
            "exercise_joint_test": {
              "F": 0.5382878296649415,
              "df1": 4,
              "df2": 111,
              "p": 0.7078938595820494
            },
            "contrasts": {
              "0": {
                "estimate": -0.027967364899254638,
                "se": 0.032017321767270186,
                "lower": -0.09141182536384784,
                "upper": 0.03547709556533857
              },
              "30": {
                "estimate": 0.007727606908585843,
                "se": 0.026420807034713778,
                "lower": -0.04462698600649366,
                "upper": 0.06008219982366535
              },
              "90": {
                "estimate": 0.008470688345069144,
                "se": 0.025959723115172362,
                "lower": -0.04297023600282529,
                "upper": 0.05991161269296358
              },
              "120": {
                "estimate": 0.007794184159029882,
                "se": 0.036066605492707245,
                "lower": -0.06367420232585382,
                "upper": 0.07926257064391358
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      }
    },
    "eng": {
      "sex": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 38,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "absorbed_columns": [],
        "cr1_correction": 1.0415984336865658,
        "variable": "fs",
        "outcome": "z_eng",
        "reference_group_code": 0,
        "coefficients": {
          "ex0": -0.02011566536120153,
          "ex1": 0.03309296777030615,
          "ex2": -0.2977701653489261,
          "ex3": 0.5979578439748446,
          "age": -0.031169577593709513,
          "fs": 0.09946920947954137,
          "minority": -0.034539657744429846,
          "agrhk": 0.017499677080328836,
          "migrant": -0.03140650739642192,
          "livinsch": -0.03969945419832745,
          "nsibling": 0.02040061755127053,
          "medul_2.0": -0.030425196188011865,
          "medul_3.0": -0.036559980841300445,
          "medul_4.0": -0.023474303820715275,
          "fedul_2.0": 0.002514956331240785,
          "fedul_3.0": 0.02881385127612778,
          "fedul_4.0": 0.07442958837668963,
          "steco_3c_2.0": 0.004256616656275703,
          "steco_3c_3.0": -0.025711669460509252,
          "diffmat_2.0": -0.018890438740455387,
          "diffmat_3.0": -0.016286323114061946,
          "diffmat_4.0": -0.007488474215486267,
          "diffchn_2.0": -0.020956422822523062,
          "diffchn_3.0": -0.054427784324241835,
          "diffchn_4.0": -0.06657895210932055,
          "diffeng_2.0": 0.04033836401597665,
          "diffeng_3.0": 0.11509292233757007,
          "diffeng_4.0": 0.19401323931364328,
          "y0_chn_0": 0.11249874773039961,
          "y0_chn_1": 0.04005270253625715,
          "y0_mat_0": 0.1179630512026308,
          "y0_mat_1": 0.039026081746796816,
          "y0_eng_0": 0.4532537763383204,
          "y0_eng_1": 0.14849677211987247,
          "ex0_X_fs_1": 0.09608079398844845,
          "ex1_X_fs_1": -0.1387304680053249,
          "ex2_X_fs_1": 0.9548677235183581,
          "ex3_X_fs_1": -1.8954968402280161
        },
        "covariance": [
          [
            0.0025186476638930197,
            -0.0039017457890576307,
            0.026104350394923023,
            -0.05021317902922637,
            -0.00010571725586181008,
            0.00040920585842299826,
            7.711505185137574e-05,
            -5.501616049041243e-05,
            3.875169930722749e-05,
            -0.00011045885099856403,
            -2.8830780960022515e-05,
            0.0001006371984954956,
            0.00018639002243541297,
            0.00019248603342228112,
            -2.9588132816147256e-05,
            -0.00012102557520560629,
            -9.356535569692964e-06,
            -2.1894320260782857e-05,
            0.00024622946598407624,
            0.0001486387761000741,
            -8.00072990511446e-05,
            4.6018234525948363e-05,
            -0.00010840519246188833,
            -0.00020103121507033882,
            -0.00013877387311910677,
            0.0002488831775568775,
            0.0002808447869555888,
            0.00019669638853070755,
            -8.824210764864683e-06,
            -3.95526168468065e-05,
            -0.00013744575617172618,
            0.0002515817431274299,
            -8.042310267171549e-05,
            7.003131534916139e-06,
            -0.002397718078009862,
            0.0037485895204493747,
            -0.02433904563227474,
            0.04644433945611826
          ],
          [
            -0.0039017457890576307,
            0.007908612910515285,
            -0.05866317397440869,
            0.11517964935430762,
            0.00012834572894618432,
            -0.0001954858723639728,
            -0.0003202242579371242,
            8.020373423845632e-05,
            2.5258218138855762e-05,
            0.0002080255227964928,
            7.069278825607848e-06,
            5.438566948039414e-05,
            -0.0002044501647915329,
            -0.00018171322754216725,
            6.081690855084588e-05,
            0.0001767979351512417,
            -0.00012478812207965243,
            5.8596580140778407e-05,
            -0.00030802694586690074,
            -0.0002103461718949466,
            7.539428776020567e-05,
            -0.00013877067314194445,
            -0.00010925554309550623,
            -1.2290303957325902e-05,
            -0.00011518263691816824,
            -0.0004709749457030146,
            -0.0004984329236048257,
            -0.00023339519898318557,
            5.331230635488792e-05,
            8.07394291076337e-05,
            0.00025937999518282516,
            -0.0003135742265944089,
            0.00017675230999347286,
            -0.00015567198398965085,
            0.0034734365248976114,
            -0.007035603824191018,
            0.050455361601577056,
            -0.09827187253009989
          ],
          [
            0.026104350394923023,
            -0.05866317397440869,
            0.4833161282478689,
            -0.9677665085299101,
            -0.0009082091351014397,
            0.0010211253581820915,
            0.0028612843047764814,
            -0.00029569931038486285,
            -0.00042939217451587876,
            -0.0027933102285689912,
            6.993210784938411e-05,
            -0.001395305804573057,
            0.0009193028376385474,
            0.0006526017519197716,
            -0.0002230901239305597,
            -0.0011029764019553994,
            0.0011005003769124027,
            7.191606466223823e-05,
            0.0022564678568287398,
            0.0007735653432219582,
            -0.0009512333068096388,
            0.0003891091346526956,
            0.0009653999812575822,
            0.000128153381589977,
            0.0006805469266319492,
            0.00257307297217181,
            0.00257050044978987,
            0.0007378735383906632,
            -0.0005553926065771226,
            -0.0006250031428074899,
            -0.0012661606046261745,
            0.0014426136153565955,
            -0.0016000849745006034,
            0.0017813645869508695,
            -0.022616736441231376,
            0.051783770895172755,
            -0.41887802908406746,
            0.8343405280444711
          ],
          [
            -0.05021317902922637,
            0.11517964935430762,
            -0.9677665085299101,
            1.9454397591180883,
            0.0017124690878920594,
            -0.0017723942537852845,
            -0.005646670338989604,
            0.000420209825390223,
            0.0009086638392606253,
            0.005856340333629615,
            -0.00014908855151627226,
            0.0031000125680372085,
            -0.0014816858355561863,
            -0.0007695040142980955,
            0.00034421478614250723,
            0.0020632726144789284,
            -0.0023483160143188326,
            -0.0003842529845660091,
            -0.0043663996887414736,
            -0.0013748736353764311,
            0.0018487993699341523,
            -0.0006734750751256199,
            -0.0019371386589733504,
            -0.00023686817957123223,
            -0.001253424795186162,
            -0.0046543329600466764,
            -0.004587693055496847,
            -0.0010213688468505618,
            0.0011730498439266658,
            0.0011961512850189831,
            0.0022658803661871167,
            -0.0024890181156956444,
            0.003456213268297934,
            -0.00390048242114394,
            0.0431466365059722,
            -0.10153433326180072,
            0.8410851153141637,
            -1.6832889261863129
          ],
          [
            -0.00010571725586181008,
            0.00012834572894618432,
            -0.0009082091351014397,
            0.0017124690878920594,
            0.00016927963644430274,
            -1.1002353871245621e-05,
            7.28307932127355e-05,
            4.1782538787617475e-05,
            -3.789614834099928e-05,
            -1.797239855346897e-05,
            2.4544504812716464e-05,
            2.520806555121306e-05,
            2.2515256991075112e-05,
            -2.9485438336758407e-07,
            -2.5225264814411176e-06,
            -1.0205255329292399e-05,
            4.561288064719885e-05,
            -1.9566615437648506e-06,
            4.517011262033858e-05,
            -3.642356307584844e-05,
            1.8726791290463387e-05,
            -1.3374647463237552e-06,
            8.091892235403776e-05,
            7.29283454273336e-05,
            7.090728471506361e-05,
            1.3815161456488386e-05,
            2.9080023294140555e-05,
            -6.672620387933066e-07,
            2.2765960253366236e-07,
            -1.6006349853732524e-05,
            1.3833492135864288e-05,
            -3.0754067491646946e-05,
            4.7593146540655116e-05,
            -2.637999319320816e-05,
            -1.6282654901821803e-05,
            4.7734420850007845e-05,
            -0.00030851389166337015,
            0.0005748313990255538
          ],
          [
            0.00040920585842299826,
            -0.0001954858723639728,
            0.0010211253581820915,
            -0.0017723942537852845,
            -1.1002353871245621e-05,
            0.0007516850038434096,
            -5.37884590740994e-05,
            1.1702440772904103e-05,
            1.3714180590383042e-05,
            -0.00011389145588605379,
            4.838766113982072e-06,
            4.7150554776995916e-05,
            7.459335525269116e-05,
            0.0001332090214808179,
            -3.212396397755158e-06,
            -4.158435234876869e-06,
            2.6004397486032402e-06,
            -3.0409766587607425e-05,
            -3.798681637035169e-05,
            9.95916403215341e-06,
            1.0675371845670078e-05,
            4.714012786160848e-05,
            1.1998633588900135e-05,
            -6.378318930668126e-05,
            -9.581736773183083e-05,
            -1.222031431716013e-05,
            -8.629731745402164e-05,
            -2.6365750656398866e-05,
            -3.149810361812569e-05,
            2.0819612513152986e-06,
            -1.5651211392870063e-05,
            8.312333512713754e-05,
            -0.00019607182320841103,
            0.00015408437657226488,
            -0.0007277687780081761,
            0.0003971383417997541,
            -0.0027474399386813123,
            0.005068367007970354
          ],
          [
            7.711505185137574e-05,
            -0.0003202242579371242,
            0.0028612843047764814,
            -0.005646670338989604,
            7.28307932127355e-05,
            -5.37884590740994e-05,
            0.00104812785430134,
            -7.343075364306282e-06,
            -0.0001121756234200956,
            3.131594791165177e-05,
            4.9201195951627813e-05,
            -2.1235754214033825e-06,
            4.869627250791638e-06,
            -8.325649561168779e-05,
            -6.0742033387763185e-05,
            -3.3966142487000016e-05,
            -5.876857859557262e-05,
            -7.752977761610952e-05,
            -1.2550670405206174e-07,
            -3.728928222747314e-05,
            3.3333203778441035e-05,
            -8.550389992342137e-05,
            0.00020153431633686551,
            0.00011379213491758542,
            0.00013896472559143244,
            0.00013455025393308017,
            0.00013958779823639318,
            0.0002063592653732699,
            0.00012959238324582948,
            -0.00010956752873060355,
            -9.207141582641206e-05,
            0.00013466071915094289,
            0.0001615356467357376,
            -9.16272594827608e-05,
            -0.0002798262709658553,
            0.0006604691594580823,
            -0.006144184613820016,
            0.012380013508441687
          ],
          [
            -5.501616049041243e-05,
            8.020373423845632e-05,
            -0.00029569931038486285,
            0.000420209825390223,
            4.1782538787617475e-05,
            1.1702440772904103e-05,
            -7.343075364306282e-06,
            0.0003498366332812787,
            -0.00013710546552848837,
            2.0408953442312933e-05,
            -8.687196869222632e-06,
            2.563234914199949e-05,
            -7.762921687973746e-07,
            -6.808950832174161e-06,
            -4.5852960242069745e-05,
            -1.2965682037062019e-05,
            2.981301434555843e-07,
            -8.900147818604046e-06,
            -4.888901983888985e-05,
            5.391822333760515e-05,
            -3.991357468926989e-05,
            1.2131082117931737e-05,
            6.069241818063304e-05,
            4.3493817134136144e-05,
            3.114288031627219e-05,
            -5.0553396014793334e-05,
            -8.416992217329694e-05,
            -7.554288741658628e-05,
            4.153453336339846e-05,
            -4.9505226785329266e-05,
            5.3796893730483756e-06,
            -6.661687768364083e-05,
            -7.144888758914609e-05,
            2.8259150554899275e-05,
            9.583666828836431e-05,
            -6.756087945648403e-05,
            0.00015538895899273414,
            -0.00015245457916743322
          ],
          [
            3.875169930722749e-05,
            2.5258218138855762e-05,
            -0.00042939217451587876,
            0.0009086638392606253,
            -3.789614834099928e-05,
            1.3714180590383042e-05,
            -0.0001121756234200956,
            -0.00013710546552848837,
            0.00042794769138184113,
            3.283503180026658e-05,
            -2.2601050797463654e-05,
            1.0331977935513154e-05,
            0.00011862492584952669,
            0.00012253713836127522,
            3.558120412209477e-05,
            -4.064942510622562e-06,
            -3.539612684850938e-05,
            -2.685442712125601e-05,
            1.0042832795980417e-05,
            4.928159932520879e-05,
            8.388536377448695e-05,
            6.171305553715891e-05,
            -3.65656096460792e-05,
            1.810179381205941e-05,
            2.4120570973163816e-05,
            -5.665866405699402e-05,
            -0.00014962812725357962,
            -0.00011295992676045808,
            -3.161363603132949e-05,
            1.561996076426689e-05,
            -4.1908154373986975e-05,
            4.4372201101933705e-05,
            8.679105042032584e-05,
            6.782600438784113e-06,
            -5.242091222693718e-05,
            -7.716233365479748e-05,
            0.0012819044282167983,
            -0.0028101952607181486
          ],
          [
            -0.00011045885099856403,
            0.0002080255227964928,
            -0.0027933102285689912,
            0.005856340333629615,
            -1.797239855346897e-05,
            -0.00011389145588605379,
            3.131594791165177e-05,
            2.0408953442312933e-05,
            3.283503180026658e-05,
            0.0008602931080188542,
            -1.1706324756514708e-05,
            9.292650191527712e-05,
            -4.5870983685288986e-05,
            7.29932686698951e-05,
            1.1724832995735986e-05,
            2.4718532393981415e-05,
            -2.3595066728072056e-05,
            9.519818938218176e-05,
            8.958824088508633e-05,
            0.0001484780287939864,
            0.00014914462753805622,
            0.0002672177491441663,
            5.942612923048891e-05,
            4.010385154985306e-05,
            4.791343212112834e-06,
            -1.4342240005332387e-05,
            -2.6945697553803677e-05,
            -9.784162152612726e-05,
            1.2518794132738404e-05,
            -2.0250833816220944e-05,
            -5.55273767866828e-05,
            -7.668813766876394e-05,
            -2.5782925896903708e-05,
            5.912496078449426e-05,
            0.00018814245829771762,
            -0.00018917433306279638,
            0.0018962420281892845,
            -0.0038805514884535093
          ],
          [
            -2.8830780960022515e-05,
            7.069278825607848e-06,
            6.993210784938411e-05,
            -0.00014908855151627226,
            2.4544504812716464e-05,
            4.838766113982072e-06,
            4.9201195951627813e-05,
            -8.687196869222632e-06,
            -2.2601050797463654e-05,
            -1.1706324756514708e-05,
            9.547554481116826e-05,
            -3.4844409404540066e-06,
            -1.1496793984289767e-05,
            1.0027925673192545e-05,
            1.578883531401544e-05,
            9.606604837993088e-06,
            5.267753461602524e-05,
            -1.2106006040756311e-06,
            2.3092393478116316e-05,
            -7.839445412388327e-05,
            -5.975555035707798e-05,
            -8.50538954280316e-05,
            0.00010368249638023313,
            6.538968019034901e-05,
            7.917872551726482e-05,
            2.328025401818417e-05,
            7.174395305852731e-05,
            6.621841198434063e-05,
            8.639071728387298e-06,
            -2.6237574535444874e-05,
            4.1164948949241534e-05,
            -3.775331594603644e-05,
            -4.738482055183883e-05,
            4.464301783836234e-05,
            4.2998441263443086e-05,
            -9.52868113962436e-05,
            0.0006058629781029881,
            -0.0012134163025826615
          ],
          [
            0.0001006371984954956,
            5.438566948039414e-05,
            -0.001395305804573057,
            0.0031000125680372085,
            2.520806555121306e-05,
            4.7150554776995916e-05,
            -2.1235754214033825e-06,
            2.563234914199949e-05,
            1.0331977935513154e-05,
            9.292650191527712e-05,
            -3.4844409404540066e-06,
            0.00042776812087649385,
            0.0003300765327158202,
            0.0003300714311059719,
            -9.75700685968264e-06,
            -2.8474066461035323e-05,
            -1.0294773996223218e-05,
            1.8844772795864334e-05,
            6.64835449508071e-05,
            3.238098320550348e-06,
            6.551618297480076e-05,
            2.870113502767812e-05,
            -1.3598922275512333e-05,
            -2.4101697918413063e-05,
            7.405905484183975e-06,
            -7.774955478105152e-05,
            -0.00010472648761276803,
            -0.00013579121186898553,
            -1.1007551547705963e-05,
            -6.961344862268486e-06,
            1.7862458193742194e-05,
            -3.993029726869035e-06,
            -6.030526977309229e-05,
            9.061270627934044e-05,
            -0.00019124325443927776,
            5.1128277917187326e-05,
            0.0012874820043561725,
            -0.003194278491673044
          ],
          [
            0.00018639002243541297,
            -0.0002044501647915329,
            0.0009193028376385474,
            -0.0014816858355561863,
            2.2515256991075112e-05,
            7.459335525269116e-05,
            4.869627250791638e-06,
            -7.762921687973746e-07,
            0.00011862492584952669,
            -4.5870983685288986e-05,
            -1.1496793984289767e-05,
            0.0003300765327158202,
            0.0006025969998623416,
            0.000541729834028528,
            -1.3065522480566361e-05,
            -0.0001391724782404079,
            -0.0001324133746379323,
            -2.655689095948224e-05,
            7.567089556332886e-05,
            -2.0477500296410857e-05,
            2.196719438126512e-05,
            -6.968754200069077e-05,
            -4.7023422444368685e-05,
            2.6459243087552016e-05,
            6.24311858401337e-05,
            -1.598802097349567e-05,
            -7.806823150274453e-05,
            -5.28877027352938e-05,
            -0.0001116736855335733,
            8.708387235309978e-05,
            4.286635057081895e-06,
            3.568334822629168e-05,
            7.939309260868857e-05,
            8.542976862871366e-06,
            -0.0002604212626177942,
            0.00014420056825082685,
            0.0012124475373016077,
            -0.003513876655685417
          ],
          [
            0.00019248603342228112,
            -0.00018171322754216725,
            0.0006526017519197716,
            -0.0007695040142980955,
            -2.9485438336758407e-07,
            0.0001332090214808179,
            -8.325649561168779e-05,
            -6.808950832174161e-06,
            0.00012253713836127522,
            7.29932686698951e-05,
            1.0027925673192545e-05,
            0.0003300714311059719,
            0.000541729834028528,
            0.0009341792896324542,
            -7.657067121970283e-07,
            -0.00014110101750932453,
            -0.0002908118180375747,
            -4.140220661290666e-05,
            1.3200738022767439e-05,
            -0.00010179435979020153,
            -0.00010591505858622954,
            -8.516026338011584e-05,
            -6.998847778956954e-05,
            -1.653939901088017e-05,
            -1.0516806452485326e-05,
            3.899098120680034e-05,
            -4.927335678609291e-05,
            -3.132352403804894e-05,
            -0.00011007313500911833,
            7.970212954263851e-05,
            1.038088023481451e-05,
            -7.719182531535668e-06,
            0.00011332919448636195,
            -4.7293143994371544e-05,
            -0.0002581352079903957,
            5.49106211619999e-05,
            0.0024146578188292012,
            -0.006283201149335143
          ],
          [
            -2.9588132816147256e-05,
            6.081690855084588e-05,
            -0.0002230901239305597,
            0.00034421478614250723,
            -2.5225264814411176e-06,
            -3.212396397755158e-06,
            -6.0742033387763185e-05,
            -4.5852960242069745e-05,
            3.558120412209477e-05,
            1.1724832995735986e-05,
            1.578883531401544e-05,
            -9.75700685968264e-06,
            -1.3065522480566361e-05,
            -7.657067121970283e-07,
            0.0004611806137905005,
            0.0003446641288679639,
            0.0003803717829025168,
            0.00012583809827757008,
            0.00010308764340705064,
            -3.196192735483283e-05,
            5.665947714035348e-06,
            4.944897050609815e-05,
            0.00011076826741763431,
            2.3942437722658323e-05,
            -1.950592040755958e-05,
            6.109457142287731e-06,
            6.219499206737266e-05,
            0.00010931958850889911,
            -2.487425262178669e-05,
            4.1853401466402325e-05,
            5.286595101216948e-05,
            -4.504839936595851e-05,
            9.509356132119344e-05,
            -0.0001714533182770623,
            -1.7090952401014242e-05,
            -1.964927806485048e-05,
            -0.0005981826184010555,
            0.0015454840782555856
          ],
          [
            -0.00012102557520560629,
            0.0001767979351512417,
            -0.0011029764019553994,
            0.0020632726144789284,
            -1.0205255329292399e-05,
            -4.158435234876869e-06,
            -3.3966142487000016e-05,
            -1.2965682037062019e-05,
            -4.064942510622562e-06,
            2.4718532393981415e-05,
            9.606604837993088e-06,
            -2.8474066461035323e-05,
            -0.0001391724782404079,
            -0.00014110101750932453,
            0.0003446641288679639,
            0.0004903476421175236,
            0.0004318207374272653,
            0.00013693028558066313,
            3.955674140686681e-05,
            9.355317948858899e-07,
            2.2151403770236855e-05,
            6.966478920062061e-05,
            8.045273832806647e-05,
            -9.685467343992112e-06,
            -4.215725992455495e-05,
            7.867323253541266e-05,
            0.0001119461239296828,
            0.00010728861459925001,
            1.775321535090983e-05,
            -1.1613643240873515e-05,
            4.71243288355129e-05,
            -3.8447131990432194e-05,
            -1.328265201271867e-05,
            -8.551855844656207e-05,
            0.00015639297188725166,
            -0.0001938052201202358,
            -2.198235356383202e-05,
            0.0008270290582637423
          ],
          [
            -9.356535569692964e-06,
            -0.00012478812207965243,
            0.0011005003769124027,
            -0.0023483160143188326,
            4.561288064719885e-05,
            2.6004397486032402e-06,
            -5.876857859557262e-05,
            2.981301434555843e-07,
            -3.539612684850938e-05,
            -2.3595066728072056e-05,
            5.267753461602524e-05,
            -1.0294773996223218e-05,
            -0.0001324133746379323,
            -0.0002908118180375747,
            0.0003803717829025168,
            0.0004318207374272653,
            0.0009048300874180326,
            0.0001212969087666861,
            3.4468812659023905e-05,
            -1.7031804231788173e-05,
            7.969979836413326e-05,
            9.243809841101141e-05,
            0.0002873783930103075,
            0.000167521890339968,
            0.000135193127091229,
            7.452803790744362e-05,
            7.24219307073416e-05,
            9.125038047526414e-05,
            1.4820360376185982e-05,
            9.976205492639269e-07,
            6.029606124535946e-05,
            -4.273572275972372e-05,
            -0.00011249922246815227,
            -3.025129946328372e-05,
            6.669442005066775e-05,
            3.492280688587099e-05,
            -0.001722378254607792,
            0.004272366920780885
          ],
          [
            -2.1894320260782857e-05,
            5.8596580140778407e-05,
            7.191606466223823e-05,
            -0.0003842529845660091,
            -1.9566615437648506e-06,
            -3.0409766587607425e-05,
            -7.752977761610952e-05,
            -8.900147818604046e-06,
            -2.685442712125601e-05,
            9.519818938218176e-05,
            -1.2106006040756311e-06,
            1.8844772795864334e-05,
            -2.655689095948224e-05,
            -4.140220661290666e-05,
            0.00012583809827757008,
            0.00013693028558066313,
            0.0001212969087666861,
            0.0003536901021027066,
            0.00027591382165125005,
            -3.9594665116017994e-05,
            -2.0881864721813287e-05,
            -2.1161239267883146e-06,
            -6.994108544326405e-05,
            -8.112729505110997e-05,
            -0.00011946014673806301,
            -7.55631842490104e-06,
            2.2618236580842915e-05,
            1.198339489287092e-05,
            -4.8860061215459164e-05,
            5.852233865543997e-05,
            -2.2139114874683932e-05,
            -1.8177444197377813e-05,
            2.0598738870908516e-05,
            -4.738443061786571e-05,
            6.270344009644231e-05,
            -8.748413658407787e-05,
            -0.0001639735754736667,
            0.0005718868784954226
          ],
          [
            0.00024622946598407624,
            -0.00030802694586690074,
            0.0022564678568287398,
            -0.0043663996887414736,
            4.517011262033858e-05,
            -3.798681637035169e-05,
            -1.2550670405206174e-07,
            -4.888901983888985e-05,
            1.0042832795980417e-05,
            8.958824088508633e-05,
            2.3092393478116316e-05,
            6.64835449508071e-05,
            7.567089556332886e-05,
            1.3200738022767439e-05,
            0.00010308764340705064,
            3.955674140686681e-05,
            3.4468812659023905e-05,
            0.00027591382165125005,
            0.0009751301546013649,
            -4.999289107862098e-05,
            -4.487881770319125e-05,
            -7.875586241081701e-05,
            -5.441946148934881e-06,
            -5.280531358995512e-05,
            -5.937634208647218e-05,
            0.0001677736037477098,
            0.0001995692349823283,
            0.000231425861523249,
            -4.662017525115927e-05,
            4.7245317798367983e-05,
            9.295311749292494e-05,
            -6.031273843131581e-05,
            9.861185857870972e-05,
            -7.985219053240366e-05,
            -0.0002201342180985991,
            0.00046488136229582376,
            -0.004214985586982605,
            0.008412703387915374
          ],
          [
            0.0001486387761000741,
            -0.0002103461718949466,
            0.0007735653432219582,
            -0.0013748736353764311,
            -3.642356307584844e-05,
            9.95916403215341e-06,
            -3.728928222747314e-05,
            5.391822333760515e-05,
            4.928159932520879e-05,
            0.0001484780287939864,
            -7.839445412388327e-05,
            3.238098320550348e-06,
            -2.0477500296410857e-05,
            -0.00010179435979020153,
            -3.196192735483283e-05,
            9.355317948858899e-07,
            -1.7031804231788173e-05,
            -3.9594665116017994e-05,
            -4.999289107862098e-05,
            0.0006895703130240361,
            0.00050652260852317,
            0.0006109872283572165,
            2.1536589939881402e-05,
            2.7574615529450567e-05,
            8.399584193163599e-05,
            -0.00018973492294547715,
            -0.0002254397111087636,
            -0.00029932977238668573,
            4.718008255411448e-05,
            -0.00012533624079523237,
            -8.259700835149645e-05,
            5.650424823742368e-05,
            -4.5399217752593955e-05,
            7.240057424658217e-05,
            -0.00019852658455117643,
            0.0004189175758197598,
            -0.0028140435655638505,
            0.005790561461833314
          ],
          [
            -8.00072990511446e-05,
            7.539428776020567e-05,
            -0.0009512333068096388,
            0.0018487993699341523,
            1.8726791290463387e-05,
            1.0675371845670078e-05,
            3.3333203778441035e-05,
            -3.991357468926989e-05,
            8.388536377448695e-05,
            0.00014914462753805622,
            -5.975555035707798e-05,
            6.551618297480076e-05,
            2.196719438126512e-05,
            -0.00010591505858622954,
            5.665947714035348e-06,
            2.2151403770236855e-05,
            7.969979836413326e-05,
            -2.0881864721813287e-05,
            -4.487881770319125e-05,
            0.00050652260852317,
            0.000680555995518933,
            0.000607788907993178,
            9.52373852132301e-05,
            8.984096821698274e-05,
            0.00012605969143421892,
            -0.0001755828777664845,
            -0.00025594602081785,
            -0.0002553128903395185,
            3.61624437351284e-05,
            -8.478868566004778e-05,
            -8.583369659384812e-05,
            6.650684483876252e-05,
            -4.60523970377515e-05,
            6.035628924915175e-05,
            -0.00011937954975537237,
            0.0002585034767306997,
            -0.0017604624694028974,
            0.0036510286358750568
          ],
          [
            4.6018234525948363e-05,
            -0.00013877067314194445,
            0.0003891091346526956,
            -0.0006734750751256199,
            -1.3374647463237552e-06,
            4.714012786160848e-05,
            -8.550389992342137e-05,
            1.2131082117931737e-05,
            6.171305553715891e-05,
            0.0002672177491441663,
            -8.50538954280316e-05,
            2.870113502767812e-05,
            -6.968754200069077e-05,
            -8.516026338011584e-05,
            4.944897050609815e-05,
            6.966478920062061e-05,
            9.243809841101141e-05,
            -2.1161239267883146e-06,
            -7.875586241081701e-05,
            0.0006109872283572165,
            0.000607788907993178,
            0.0008796013772021564,
            0.00010043761215396143,
            5.7789306100411184e-05,
            6.416814999589347e-05,
            -0.00019728973101330156,
            -0.00027465377785711127,
            -0.0003895003746404848,
            6.758554891607064e-05,
            -0.0001054464461952913,
            -0.0001549863002528681,
            4.797716266627443e-05,
            -9.925316963550336e-05,
            0.00011241023194668677,
            -0.0002599431426457677,
            0.0006795406312399505,
            -0.005465286028173163,
            0.011321985197996069
          ],
          [
            -0.00010840519246188833,
            -0.00010925554309550623,
            0.0009653999812575822,
            -0.0019371386589733504,
            8.091892235403776e-05,
            1.1998633588900135e-05,
            0.00020153431633686551,
            6.069241818063304e-05,
            -3.65656096460792e-05,
            5.942612923048891e-05,
            0.00010368249638023313,
            -1.3598922275512333e-05,
            -4.7023422444368685e-05,
            -6.998847778956954e-05,
            0.00011076826741763431,
            8.045273832806647e-05,
            0.0002873783930103075,
            -6.994108544326405e-05,
            -5.441946148934881e-06,
            2.1536589939881402e-05,
            9.52373852132301e-05,
            0.00010043761215396143,
            0.001258792300066707,
            0.0010442395403624728,
            0.0010369968753501197,
            -3.5039787886760074e-05,
            -4.499153256820398e-05,
            6.85727079807059e-06,
            -3.8924331928606924e-05,
            -1.844609399081009e-05,
            4.389471130952616e-05,
            -7.922515861105004e-05,
            2.6863441967572786e-06,
            1.038647077810535e-05,
            -9.457004860834e-05,
            0.00040796347522468676,
            -0.003624852974295657,
            0.007359686236665048
          ],
          [
            -0.00020103121507033882,
            -1.2290303957325902e-05,
            0.000128153381589977,
            -0.00023686817957123223,
            7.29283454273336e-05,
            -6.378318930668126e-05,
            0.00011379213491758542,
            4.3493817134136144e-05,
            1.810179381205941e-05,
            4.010385154985306e-05,
            6.538968019034901e-05,
            -2.4101697918413063e-05,
            2.6459243087552016e-05,
            -1.653939901088017e-05,
            2.3942437722658323e-05,
            -9.685467343992112e-06,
            0.000167521890339968,
            -8.112729505110997e-05,
            -5.280531358995512e-05,
            2.7574615529450567e-05,
            8.984096821698274e-05,
            5.7789306100411184e-05,
            0.0010442395403624728,
            0.0011947995670318567,
            0.0011195264609790436,
            -1.322840117050444e-05,
            -7.569297431258799e-05,
            -6.617303154416799e-05,
            -0.00014135795596724134,
            3.4173008525695164e-05,
            -3.452591391332083e-06,
            -2.590207851554301e-05,
            0.00011737875674044127,
            -3.1332106563050814e-05,
            -4.7448188268508636e-05,
            0.00027985206405224824,
            -0.0016651451615345403,
            0.003110523284116249
          ],
          [
            -0.00013877387311910677,
            -0.00011518263691816824,
            0.0006805469266319492,
            -0.001253424795186162,
            7.090728471506361e-05,
            -9.581736773183083e-05,
            0.00013896472559143244,
            3.114288031627219e-05,
            2.4120570973163816e-05,
            4.791343212112834e-06,
            7.917872551726482e-05,
            7.405905484183975e-06,
            6.24311858401337e-05,
            -1.0516806452485326e-05,
            -1.950592040755958e-05,
            -4.215725992455495e-05,
            0.000135193127091229,
            -0.00011946014673806301,
            -5.937634208647218e-05,
            8.399584193163599e-05,
            0.00012605969143421892,
            6.416814999589347e-05,
            0.0010369968753501197,
            0.0011195264609790436,
            0.0012231963867963326,
            -4.910689879430604e-05,
            -0.00011028237146088054,
            -0.0001375916891315054,
            -0.00012375504449540185,
            1.9800161508773193e-05,
            3.975928188373636e-05,
            -3.582564639697447e-05,
            5.559029976273585e-05,
            6.110427943576477e-05,
            -0.0001235318728433789,
            0.0004537862590245787,
            -0.003068014553443284,
            0.005948928660367515
          ],
          [
            0.0002488831775568775,
            -0.0004709749457030146,
            0.00257307297217181,
            -0.0046543329600466764,
            1.3815161456488386e-05,
            -1.222031431716013e-05,
            0.00013455025393308017,
            -5.0553396014793334e-05,
            -5.665866405699402e-05,
            -1.4342240005332387e-05,
            2.328025401818417e-05,
            -7.774955478105152e-05,
            -1.598802097349567e-05,
            3.899098120680034e-05,
            6.109457142287731e-06,
            7.867323253541266e-05,
            7.452803790744362e-05,
            -7.55631842490104e-06,
            0.0001677736037477098,
            -0.00018973492294547715,
            -0.0001755828777664845,
            -0.00019728973101330156,
            -3.5039787886760074e-05,
            -1.322840117050444e-05,
            -4.910689879430604e-05,
            0.0008786902813154832,
            0.0007442151303690925,
            0.0007649428129566674,
            2.1108017730366622e-05,
            2.1644376389756278e-05,
            3.520057204934659e-05,
            5.882031572226274e-05,
            -4.999300183650559e-05,
            -2.5451264639768023e-05,
            -2.7604501243957204e-05,
            9.185813027548352e-06,
            0.0005070451032932592,
            -0.0011852132727610343
          ],
          [
            0.0002808447869555888,
            -0.0004984329236048257,
            0.00257050044978987,
            -0.004587693055496847,
            2.9080023294140555e-05,
            -8.629731745402164e-05,
            0.00013958779823639318,
            -8.416992217329694e-05,
            -0.00014962812725357962,
            -2.6945697553803677e-05,
            7.174395305852731e-05,
            -0.00010472648761276803,
            -7.806823150274453e-05,
            -4.927335678609291e-05,
            6.219499206737266e-05,
            0.0001119461239296828,
            7.24219307073416e-05,
            2.2618236580842915e-05,
            0.0001995692349823283,
            -0.0002254397111087636,
            -0.00025594602081785,
            -0.00027465377785711127,
            -4.499153256820398e-05,
            -7.569297431258799e-05,
            -0.00011028237146088054,
            0.0007442151303690925,
            0.0010096612678284803,
            0.0009526977543649791,
            3.7135945642982244e-05,
            1.0690444328146675e-05,
            9.506958462607648e-05,
            2.769137808145959e-05,
            -5.1222153826325245e-05,
            -0.00011989240034335665,
            -0.00013836421658867015,
            0.00029407778944831896,
            -0.0019332415768961255,
            0.0038491558613066375
          ],
          [
            0.00019669638853070755,
            -0.00023339519898318557,
            0.0007378735383906632,
            -0.0010213688468505618,
            -6.672620387933066e-07,
            -2.6365750656398866e-05,
            0.0002063592653732699,
            -7.554288741658628e-05,
            -0.00011295992676045808,
            -9.784162152612726e-05,
            6.621841198434063e-05,
            -0.00013579121186898553,
            -5.28877027352938e-05,
            -3.132352403804894e-05,
            0.00010931958850889911,
            0.00010728861459925001,
            9.125038047526414e-05,
            1.198339489287092e-05,
            0.000231425861523249,
            -0.00029932977238668573,
            -0.0002553128903395185,
            -0.0003895003746404848,
            6.85727079807059e-06,
            -6.617303154416799e-05,
            -0.0001375916891315054,
            0.0007649428129566674,
            0.0009526977543649791,
            0.0012069726301691696,
            4.617248902749373e-05,
            2.322918177524295e-05,
            0.00012032168433716254,
            6.156543415875984e-05,
            1.8363804344655415e-05,
            -0.00024223536019811823,
            4.004712854863825e-05,
            -0.00014502728674374105,
            0.0010107919208177472,
            -0.001984599642551951
          ],
          [
            -8.824210764864683e-06,
            5.331230635488792e-05,
            -0.0005553926065771226,
            0.0011730498439266658,
            2.2765960253366236e-07,
            -3.149810361812569e-05,
            0.00012959238324582948,
            4.153453336339846e-05,
            -3.161363603132949e-05,
            1.2518794132738404e-05,
            8.639071728387298e-06,
            -1.1007551547705963e-05,
            -0.0001116736855335733,
            -0.00011007313500911833,
            -2.487425262178669e-05,
            1.775321535090983e-05,
            1.4820360376185982e-05,
            -4.8860061215459164e-05,
            -4.662017525115927e-05,
            4.718008255411448e-05,
            3.61624437351284e-05,
            6.758554891607064e-05,
            -3.8924331928606924e-05,
            -0.00014135795596724134,
            -0.00012375504449540185,
            2.1108017730366622e-05,
            3.7135945642982244e-05,
            4.617248902749373e-05,
            0.0002849082320588179,
            -0.00022575429147730084,
            -3.3116939315819366e-05,
            3.436807991870919e-05,
            -0.00014461154859701602,
            6.71293070787154e-05,
            -2.4710438459174816e-05,
            9.412289740612926e-05,
            -0.001131092980912998,
            0.0025189498662634593
          ],
          [
            -3.95526168468065e-05,
            8.07394291076337e-05,
            -0.0006250031428074899,
            0.0011961512850189831,
            -1.6006349853732524e-05,
            2.0819612513152986e-06,
            -0.00010956752873060355,
            -4.9505226785329266e-05,
            1.561996076426689e-05,
            -2.0250833816220944e-05,
            -2.6237574535444874e-05,
            -6.961344862268486e-06,
            8.708387235309978e-05,
            7.970212954263851e-05,
            4.1853401466402325e-05,
            -1.1613643240873515e-05,
            9.976205492639269e-07,
            5.852233865543997e-05,
            4.7245317798367983e-05,
            -0.00012533624079523237,
            -8.478868566004778e-05,
            -0.0001054464461952913,
            -1.844609399081009e-05,
            3.4173008525695164e-05,
            1.9800161508773193e-05,
            2.1644376389756278e-05,
            1.0690444328146675e-05,
            2.322918177524295e-05,
            -0.00022575429147730084,
            0.0002996032405803379,
            2.5002324916847702e-05,
            -2.8093734578727697e-05,
            0.00010364529529623323,
            -7.545526864473343e-05,
            8.569075583554652e-05,
            -0.00022543838045794077,
            0.0020389755485421945,
            -0.004172883818779407
          ],
          [
            -0.00013744575617172618,
            0.00025937999518282516,
            -0.0012661606046261745,
            0.0022658803661871167,
            1.3833492135864288e-05,
            -1.5651211392870063e-05,
            -9.207141582641206e-05,
            5.3796893730483756e-06,
            -4.1908154373986975e-05,
            -5.55273767866828e-05,
            4.1164948949241534e-05,
            1.7862458193742194e-05,
            4.286635057081895e-06,
            1.038088023481451e-05,
            5.286595101216948e-05,
            4.71243288355129e-05,
            6.029606124535946e-05,
            -2.2139114874683932e-05,
            9.295311749292494e-05,
            -8.259700835149645e-05,
            -8.583369659384812e-05,
            -0.0001549863002528681,
            4.389471130952616e-05,
            -3.452591391332083e-06,
            3.975928188373636e-05,
            3.520057204934659e-05,
            9.506958462607648e-05,
            0.00012032168433716254,
            -3.3116939315819366e-05,
            2.5002324916847702e-05,
            0.00033098972965655475,
            -0.0002186332563369112,
            -6.279094874449653e-05,
            3.5740461995976584e-05,
            0.00011544918658222235,
            -0.0001319315922897622,
            -0.0001611920074060939,
            0.000797257237756433
          ],
          [
            0.0002515817431274299,
            -0.0003135742265944089,
            0.0014426136153565955,
            -0.0024890181156956444,
            -3.0754067491646946e-05,
            8.312333512713754e-05,
            0.00013466071915094289,
            -6.661687768364083e-05,
            4.4372201101933705e-05,
            -7.668813766876394e-05,
            -3.775331594603644e-05,
            -3.993029726869035e-06,
            3.568334822629168e-05,
            -7.719182531535668e-06,
            -4.504839936595851e-05,
            -3.8447131990432194e-05,
            -4.273572275972372e-05,
            -1.8177444197377813e-05,
            -6.031273843131581e-05,
            5.650424823742368e-05,
            6.650684483876252e-05,
            4.797716266627443e-05,
            -7.922515861105004e-05,
            -2.590207851554301e-05,
            -3.582564639697447e-05,
            5.882031572226274e-05,
            2.769137808145959e-05,
            6.156543415875984e-05,
            3.436807991870919e-05,
            -2.8093734578727697e-05,
            -0.0002186332563369112,
            0.00031399769939534594,
            2.2886555451270832e-05,
            -6.478020781181443e-05,
            -0.00021740269384774375,
            0.00021088851631543548,
            -0.00011359537311362989,
            -0.0003298539590353936
          ],
          [
            -8.042310267171549e-05,
            0.00017675230999347286,
            -0.0016000849745006034,
            0.003456213268297934,
            4.7593146540655116e-05,
            -0.00019607182320841103,
            0.0001615356467357376,
            -7.144888758914609e-05,
            8.679105042032584e-05,
            -2.5782925896903708e-05,
            -4.738482055183883e-05,
            -6.030526977309229e-05,
            7.939309260868857e-05,
            0.00011332919448636195,
            9.509356132119344e-05,
            -1.328265201271867e-05,
            -0.00011249922246815227,
            2.0598738870908516e-05,
            9.861185857870972e-05,
            -4.5399217752593955e-05,
            -4.60523970377515e-05,
            -9.925316963550336e-05,
            2.6863441967572786e-06,
            0.00011737875674044127,
            5.559029976273585e-05,
            -4.999300183650559e-05,
            -5.1222153826325245e-05,
            1.8363804344655415e-05,
            -0.00014461154859701602,
            0.00010364529529623323,
            -6.279094874449653e-05,
            2.2886555451270832e-05,
            0.0008517678264558301,
            -0.0006970875966433367,
            3.372157669624711e-05,
            -0.00012351085097846262,
            0.0015897970704642928,
            -0.0037430564818618675
          ],
          [
            7.003131534916139e-06,
            -0.00015567198398965085,
            0.0017813645869508695,
            -0.00390048242114394,
            -2.637999319320816e-05,
            0.00015408437657226488,
            -9.16272594827608e-05,
            2.8259150554899275e-05,
            6.782600438784113e-06,
            5.912496078449426e-05,
            4.464301783836234e-05,
            9.061270627934044e-05,
            8.542976862871366e-06,
            -4.7293143994371544e-05,
            -0.0001714533182770623,
            -8.551855844656207e-05,
            -3.025129946328372e-05,
            -4.738443061786571e-05,
            -7.985219053240366e-05,
            7.240057424658217e-05,
            6.035628924915175e-05,
            0.00011241023194668677,
            1.038647077810535e-05,
            -3.1332106563050814e-05,
            6.110427943576477e-05,
            -2.5451264639768023e-05,
            -0.00011989240034335665,
            -0.00024223536019811823,
            6.71293070787154e-05,
            -7.545526864473343e-05,
            3.5740461995976584e-05,
            -6.478020781181443e-05,
            -0.0006970875966433367,
            0.0008121253444608445,
            -6.73282625703847e-05,
            0.00016247335980103147,
            -0.001889135242184732,
            0.004139102867161316
          ],
          [
            -0.002397718078009862,
            0.0034734365248976114,
            -0.022616736441231376,
            0.0431466365059722,
            -1.6282654901821803e-05,
            -0.0007277687780081761,
            -0.0002798262709658553,
            9.583666828836431e-05,
            -5.242091222693718e-05,
            0.00018814245829771762,
            4.2998441263443086e-05,
            -0.00019124325443927776,
            -0.0002604212626177942,
            -0.0002581352079903957,
            -1.7090952401014242e-05,
            0.00015639297188725166,
            6.669442005066775e-05,
            6.270344009644231e-05,
            -0.0002201342180985991,
            -0.00019852658455117643,
            -0.00011937954975537237,
            -0.0002599431426457677,
            -9.457004860834e-05,
            -4.7448188268508636e-05,
            -0.0001235318728433789,
            -2.7604501243957204e-05,
            -0.00013836421658867015,
            4.004712854863825e-05,
            -2.4710438459174816e-05,
            8.569075583554652e-05,
            0.00011544918658222235,
            -0.00021740269384774375,
            3.372157669624711e-05,
            -6.73282625703847e-05,
            0.004018615247566968,
            -0.006025950761695681,
            0.04071869861733071,
            -0.0784191052435128
          ],
          [
            0.0037485895204493747,
            -0.007035603824191018,
            0.051783770895172755,
            -0.10153433326180072,
            4.7734420850007845e-05,
            0.0003971383417997541,
            0.0006604691594580823,
            -6.756087945648403e-05,
            -7.716233365479748e-05,
            -0.00018917433306279638,
            -9.52868113962436e-05,
            5.1128277917187326e-05,
            0.00014420056825082685,
            5.49106211619999e-05,
            -1.964927806485048e-05,
            -0.0001938052201202358,
            3.492280688587099e-05,
            -8.748413658407787e-05,
            0.00046488136229582376,
            0.0004189175758197598,
            0.0002585034767306997,
            0.0006795406312399505,
            0.00040796347522468676,
            0.00027985206405224824,
            0.0004537862590245787,
            9.185813027548352e-06,
            0.00029407778944831896,
            -0.00014502728674374105,
            9.412289740612926e-05,
            -0.00022543838045794077,
            -0.0001319315922897622,
            0.00021088851631543548,
            -0.00012351085097846262,
            0.00016247335980103147,
            -0.006025950761695681,
            0.011649318006079407,
            -0.0879249042803282,
            0.173714961313655
          ],
          [
            -0.02433904563227474,
            0.050455361601577056,
            -0.41887802908406746,
            0.8410851153141637,
            -0.00030851389166337015,
            -0.0027474399386813123,
            -0.006144184613820016,
            0.00015538895899273414,
            0.0012819044282167983,
            0.0018962420281892845,
            0.0006058629781029881,
            0.0012874820043561725,
            0.0012124475373016077,
            0.0024146578188292012,
            -0.0005981826184010555,
            -2.198235356383202e-05,
            -0.001722378254607792,
            -0.0001639735754736667,
            -0.004214985586982605,
            -0.0028140435655638505,
            -0.0017604624694028974,
            -0.005465286028173163,
            -0.003624852974295657,
            -0.0016651451615345403,
            -0.003068014553443284,
            0.0005070451032932592,
            -0.0019332415768961255,
            0.0010107919208177472,
            -0.001131092980912998,
            0.0020389755485421945,
            -0.0001611920074060939,
            -0.00011359537311362989,
            0.0015897970704642928,
            -0.001889135242184732,
            0.04071869861733071,
            -0.0879249042803282,
            0.7585631342131003,
            -1.5367986473202924
          ],
          [
            0.04644433945611826,
            -0.09827187253009989,
            0.8343405280444711,
            -1.6832889261863129,
            0.0005748313990255538,
            0.005068367007970354,
            0.012380013508441687,
            -0.00015245457916743322,
            -0.0028101952607181486,
            -0.0038805514884535093,
            -0.0012134163025826615,
            -0.003194278491673044,
            -0.003513876655685417,
            -0.006283201149335143,
            0.0015454840782555856,
            0.0008270290582637423,
            0.004272366920780885,
            0.0005718868784954226,
            0.008412703387915374,
            0.005790561461833314,
            0.0036510286358750568,
            0.011321985197996069,
            0.007359686236665048,
            0.003110523284116249,
            0.005948928660367515,
            -0.0011852132727610343,
            0.0038491558613066375,
            -0.001984599642551951,
            0.0025189498662634593,
            -0.004172883818779407,
            0.000797257237756433,
            -0.0003298539590353936,
            -0.0037430564818618675,
            0.004139102867161316,
            -0.0784191052435128,
            0.173714961313655,
            -1.5367986473202924,
            3.1300580240017535
          ]
        ],
        "interaction_joint_test": {
          "F": 0.7720779674202677,
          "df1": 4,
          "df2": 111,
          "p": 0.5456202020767873,
          "p_holm_six_subject_dimensions": 1.0
        },
        "groups": {
          "0": {
            "label": "Male",
            "n": 4262,
            "classes": 221,
            "schools": 112,
            "zero_n": 1112,
            "exposure_coefficients": [
              -0.02011566536120153,
              0.03309296777030615,
              -0.2977701653489261,
              0.5979578439748446
            ],
            "exposure_covariance": [
              [
                0.0025186476638930197,
                -0.0039017457890576307,
                0.026104350394923023,
                -0.05021317902922637
              ],
              [
                -0.0039017457890576307,
                0.007908612910515285,
                -0.05866317397440869,
                0.11517964935430762
              ],
              [
                0.026104350394923023,
                -0.05866317397440869,
                0.4833161282478689,
                -0.9677665085299101
              ],
              [
                -0.05021317902922637,
                0.11517964935430762,
                -0.9677665085299101,
                1.9454397591180883
              ]
            ],
            "exercise_joint_test": {
              "F": 0.09326352409159046,
              "df1": 4,
              "df2": 111,
              "p": 0.98441234556223
            },
            "contrasts": {
              "0": {
                "estimate": 0.0020115687793051396,
                "se": 0.023853892403807277,
                "lower": -0.045256511434920856,
                "upper": 0.049279648993531135
              },
              "30": {
                "estimate": -0.0022385536279548764,
                "se": 0.01635060362398509,
                "lower": -0.03463836622735213,
                "upper": 0.030161258971442378
              },
              "90": {
                "estimate": -0.00810739798574981,
                "se": 0.01829775686862256,
                "lower": -0.04436562472565121,
                "upper": 0.02815082875415159
              },
              "120": {
                "estimate": -0.012171030267113359,
                "se": 0.02570000382653969,
                "lower": -0.06309730350648216,
                "upper": 0.03875524297225543
              }
            }
          },
          "1": {
            "label": "Female",
            "n": 3985,
            "classes": 221,
            "schools": 112,
            "zero_n": 1187,
            "exposure_coefficients": [
              0.07596512862724691,
              -0.10563750023501875,
              0.657097558169432,
              -1.2975389962531714
            ],
            "exposure_covariance": [
              [
                0.0017418267554402639,
                -0.0027056705054063256,
                0.01986726693874762,
                -0.039041308310648705
              ],
              [
                -0.0027056705054063256,
                0.005486723268212656,
                -0.044348945757987084,
                0.089088404876062
              ],
              [
                0.01986726693874762,
                -0.044348945757987084,
                0.40412320429283427,
                -0.8291395124915676
              ],
              [
                -0.039041308310648705,
                0.089088404876062,
                -0.8291395124915676,
                1.708919930747216
              ]
            ],
            "exercise_joint_test": {
              "F": 1.3358376970705788,
              "df1": 4,
              "df2": 111,
              "p": 0.2611385059082555
            },
            "contrasts": {
              "0": {
                "estimate": -0.003469268475811957,
                "se": 0.01940564204551014,
                "lower": -0.041922843652889834,
                "upper": 0.03498430670126592
              },
              "30": {
                "estimate": 0.02117976098833676,
                "se": 0.01299592384515134,
                "lower": -0.004572529680692158,
                "upper": 0.04693205165736568
              },
              "90": {
                "estimate": 0.0028416436470637407,
                "se": 0.01825144868622395,
                "lower": -0.03332482033801601,
                "upper": 0.03900810763214349
              },
              "120": {
                "estimate": -0.001220311282976394,
                "se": 0.024773507775637787,
                "lower": -0.0503106707473168,
                "upper": 0.04787004818136401
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_fs_1",
          "ex1_X_fs_1",
          "ex2_X_fs_1",
          "ex3_X_fs_1"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      },
      "school_location": {
        "n": 8247,
        "classes": 221,
        "clusters": 112,
        "rank": 42,
        "coefficient_names": [
          "ex0",
          "ex1",
          "ex2",
          "ex3",
          "age",
          "fs",
          "minority",
          "agrhk",
          "migrant",
          "livinsch",
          "nsibling",
          "medul_2.0",
          "medul_3.0",
          "medul_4.0",
          "fedul_2.0",
          "fedul_3.0",
          "fedul_4.0",
          "steco_3c_2.0",
          "steco_3c_3.0",
          "diffmat_2.0",
          "diffmat_3.0",
          "diffmat_4.0",
          "diffchn_2.0",
          "diffchn_3.0",
          "diffchn_4.0",
          "diffeng_2.0",
          "diffeng_3.0",
          "diffeng_4.0",
          "y0_chn_0",
          "y0_chn_1",
          "y0_mat_0",
          "y0_mat_1",
          "y0_eng_0",
          "y0_eng_1",
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "absorbed_columns": [
          "schloc_3c_2_main",
          "schloc_3c_3_main"
        ],
        "cr1_correction": 1.0421202765892144,
        "variable": "schloc_3c",
        "outcome": "z_eng",
        "reference_group_code": 1,
        "coefficients": {
          "ex0": -0.06643325515098092,
          "ex1": 0.21921958944669256,
          "ex2": -2.0126842738812005,
          "ex3": 4.0912576735728985,
          "age": -0.030742046317312394,
          "fs": 0.11290039604737702,
          "minority": -0.03732028634671193,
          "agrhk": 0.018670918580591025,
          "migrant": -0.031289227570781994,
          "livinsch": -0.04025526105339645,
          "nsibling": 0.020341941136308377,
          "medul_2.0": -0.028797163715416775,
          "medul_3.0": -0.03359955501107393,
          "medul_4.0": -0.02033935945417124,
          "fedul_2.0": 0.0015653014771530086,
          "fedul_3.0": 0.02729836098181946,
          "fedul_4.0": 0.0713820649523448,
          "steco_3c_2.0": 0.003933220844846385,
          "steco_3c_3.0": -0.027136238405593538,
          "diffmat_2.0": -0.017798318919061914,
          "diffmat_3.0": -0.015233651205226087,
          "diffmat_4.0": -0.006272510944725575,
          "diffchn_2.0": -0.024014250567359605,
          "diffchn_3.0": -0.05892399021560094,
          "diffchn_4.0": -0.07029387930473838,
          "diffeng_2.0": 0.041531105934109525,
          "diffeng_3.0": 0.11618695275913367,
          "diffeng_4.0": 0.1956127617924407,
          "y0_chn_0": 0.11284855882539607,
          "y0_chn_1": 0.03977371226088909,
          "y0_mat_0": 0.11770493617242933,
          "y0_mat_1": 0.039929283200673765,
          "y0_eng_0": 0.45081182623456223,
          "y0_eng_1": 0.14976193604760785,
          "ex0_X_schloc_3c_2": 0.12859348140112367,
          "ex1_X_schloc_3c_2": -0.43943526202137373,
          "ex2_X_schloc_3c_2": 3.6103207093491068,
          "ex3_X_schloc_3c_2": -7.244599035415131,
          "ex0_X_schloc_3c_3": 0.20558401060560844,
          "ex1_X_schloc_3c_3": -0.46892778645807387,
          "ex2_X_schloc_3c_3": 3.9809647126531287,
          "ex3_X_schloc_3c_3": -8.034270098726799
        },
        "covariance": [
          [
            0.0024594897538499,
            -0.00379587164877759,
            0.024224655764936834,
            -0.0462691282222807,
            1.4638715836609658e-05,
            9.597219896994963e-05,
            2.3031475539680784e-05,
            -0.00012930299280551014,
            5.951443250865903e-05,
            -5.078513351648817e-05,
            2.1991277243412162e-06,
            -3.154940349658938e-05,
            0.00015082851573872932,
            5.9534212084194705e-05,
            -3.228428998589595e-05,
            -0.00010166259908210416,
            7.385431665737408e-05,
            -4.782139430592803e-05,
            0.0003034247536400852,
            0.00018304920138033446,
            -3.2286259491476736e-05,
            2.2148806886937608e-05,
            0.00028035308808384263,
            0.0003281823631734489,
            0.0002678274401654319,
            0.00047451782098964425,
            0.00048528463174241554,
            0.0004539101800352932,
            -0.00018808605827926224,
            0.00011276243756684795,
            -1.0282317596938289e-05,
            0.0001292444848441757,
            0.00011123108830157113,
            -0.00015917539340994466,
            -0.0024832874815491155,
            0.003673611399556604,
            -0.023040331813538553,
            0.04382369777311361,
            -0.002488884876891022,
            0.0038017855455831475,
            -0.023992027039121462,
            0.045779093002523766
          ],
          [
            -0.00379587164877759,
            0.00752856250651375,
            -0.05499582999963245,
            0.10811965380626724,
            -5.900151956389198e-05,
            -1.961079154997924e-05,
            -0.00038379500301137596,
            0.00035619077738052165,
            -8.692295374871127e-05,
            0.00023916857638952497,
            -3.278109105072502e-06,
            6.35919906888617e-05,
            -0.00022208327367855793,
            -3.512275920202085e-05,
            6.624487054271254e-05,
            0.0001516652837721565,
            -0.00018763372796876988,
            6.988901278961382e-05,
            -0.00030331712767972004,
            -0.00029465795036366,
            -2.6371301099309028e-05,
            -5.112022730410744e-05,
            -0.0004017001366649309,
            -0.0005761298125901337,
            -0.00053464652173288,
            -0.0007727767017232329,
            -0.0006095002775783775,
            -0.0004981841879343682,
            0.00032755132960446973,
            -0.00016296358889931702,
            0.0001255128864552624,
            -0.0002814680502476349,
            -0.0003786004031157844,
            0.0002536432787874216,
            0.003783581127052197,
            -0.0074467834258109475,
            0.054247201479514805,
            -0.1065769114979879,
            0.003895918497697019,
            -0.0076472074728810594,
            0.055666558641717157,
            -0.10950387529894012
          ],
          [
            0.024224655764936834,
            -0.05499582999963245,
            0.4601144514997285,
            -0.9287947811866022,
            0.0005328061785178816,
            -0.0005638663652279493,
            0.0033004829692412927,
            -0.0022408926080281248,
            6.983034709109679e-05,
            -0.0032151225811192083,
            0.00013769901656066107,
            -0.0007694348542898835,
            0.0014059545086077794,
            0.00038807918190270204,
            -0.00044246037403376565,
            -0.0014186061004856558,
            0.0010025876033778326,
            -0.00019578776013970165,
            0.0015853621175515187,
            0.0016209166627644523,
            -4.824722200644334e-05,
            -3.536747259063929e-05,
            0.0024418522726126525,
            0.003635686287790764,
            0.003376228346118738,
            0.004796271641369302,
            0.0031876414053906054,
            0.002412127812422196,
            -0.0019143582717648256,
            0.0006221359325013449,
            -0.0009216858637686059,
            0.001626853611574049,
            0.0033489980536228654,
            -0.0020156948668807566,
            -0.023931925727095366,
            0.05426540330371098,
            -0.45410074808691564,
            0.9165576803604879,
            -0.02463642552891973,
            0.05547370634075198,
            -0.46383930870971646,
            0.9371702371731487
          ],
          [
            -0.0462691282222807,
            0.10811965380626724,
            -0.9287947811866022,
            1.8847079220025342,
            -0.0011089729670457748,
            0.001409025325750163,
            -0.006648495075405257,
            0.004168896203190984,
            6.948291360266403e-05,
            0.0068863480274694655,
            -0.00031289053300801573,
            0.0016416372530246425,
            -0.0026635098760401732,
            -0.0006247720010722792,
            0.0008893358701434485,
            0.002918316860083113,
            -0.001842876891778518,
            0.00019804344280639736,
            -0.002833302768781066,
            -0.003050663633139491,
            9.478857791017675e-05,
            0.00018350731211822625,
            -0.004642470523375848,
            -0.006970564158170347,
            -0.0064541385090710725,
            -0.008929883575375362,
            -0.00567553782777095,
            -0.004185688481217082,
            0.0035862780739529844,
            -0.000948543486297462,
            0.0018738991963287766,
            -0.0030145091130399674,
            -0.006668799824558598,
            0.003947446551404177,
            0.045573119621881375,
            -0.10659810325630685,
            0.9166068521207744,
            -1.8599761545338067,
            0.04688945778577827,
            -0.10883620565760316,
            0.9352568681844127,
            -1.8997022275892086
          ],
          [
            1.4638715836609658e-05,
            -5.900151956389198e-05,
            0.0005328061785178816,
            -0.0011089729670457748,
            0.00016754865156495819,
            -3.4430008471321364e-06,
            7.435638631589556e-05,
            4.593859231718901e-05,
            -3.9393915573355054e-05,
            -1.558748148457438e-05,
            2.512953401979494e-05,
            2.2193994467211944e-05,
            2.1355487584008607e-05,
            2.520326868080396e-06,
            -2.5291314829594585e-06,
            -1.1443164287419554e-05,
            4.4305236581973525e-05,
            -1.7079335703849343e-06,
            4.7233370058974986e-05,
            -3.9736842597536096e-05,
            1.2142734200799089e-05,
            -5.695795950363405e-06,
            8.511921627346274e-05,
            7.447723790666824e-05,
            7.113980196794536e-05,
            1.4134869983414174e-05,
            2.8725561108035266e-05,
            3.0638781407031724e-06,
            7.538729715568769e-07,
            -1.5010443994507576e-05,
            1.7910218871440018e-05,
            -3.442911660326764e-05,
            4.5318555219167444e-05,
            -2.6789235825762002e-05,
            -0.00022102026148336097,
            0.00020531764973630886,
            -0.001596815023621914,
            0.0032876820084780916,
            -0.00018669052503371934,
            0.00038641545800510236,
            -0.002736967691138205,
            0.0051417350606422045
          ],
          [
            9.597219896994963e-05,
            -1.961079154997924e-05,
            -0.0005638663652279493,
            0.001409025325750163,
            -3.4430008471321364e-06,
            0.000340139314974077,
            -8.224091392098068e-05,
            4.761700400954437e-05,
            -2.268743361908726e-05,
            -1.4968223792821334e-05,
            -6.252859336325845e-06,
            -1.205152663452806e-05,
            6.343414555748479e-06,
            4.119707675180216e-05,
            -4.022699001899741e-05,
            2.3863538118595495e-06,
            3.638623416649113e-05,
            -4.904909297466889e-05,
            -7.26452182103648e-05,
            5.514121475655379e-05,
            4.1160236858283304e-05,
            0.00011987049477634387,
            6.940235244505704e-05,
            1.8987456739422724e-05,
            -1.0886003982643253e-05,
            -3.973163295678048e-06,
            -6.344335210024182e-05,
            -5.6213834756087725e-05,
            -2.489243153494945e-05,
            -3.86652492103176e-06,
            -1.6030370958361895e-05,
            5.092770835805362e-05,
            -0.00021342520583832192,
            0.00014907794059794383,
            -0.00016718456914087204,
            -0.000210572003039887,
            0.002397033673073568,
            -0.00511334573642494,
            -0.0001015211281362073,
            9.794567167597783e-05,
            0.0003499938912616226,
            -0.001079566189726454
          ],
          [
            2.3031475539680784e-05,
            -0.00038379500301137596,
            0.0033004829692412927,
            -0.006648495075405257,
            7.435638631589556e-05,
            -8.224091392098068e-05,
            0.001068901633644275,
            -5.746108818670201e-06,
            -0.00011412770593678966,
            3.3955455960803174e-05,
            5.3607901145713216e-05,
            4.597568024437954e-06,
            6.043821176332587e-06,
            -8.599253509981134e-05,
            -5.493779962262022e-05,
            -2.781035930757342e-05,
            -4.4774044000812476e-05,
            -6.688219705938055e-05,
            1.2600181532461475e-05,
            -4.385163378680514e-05,
            3.2797935505689466e-05,
            -8.335984139912716e-05,
            0.000204306837701733,
            0.00012310280456885939,
            0.00014430542355383806,
            0.00013590541413250446,
            0.00013718125869717615,
            0.0002074383376945392,
            0.00013159452752821763,
            -0.00010495928981491372,
            -9.682333884220221e-05,
            0.00013733382389844606,
            0.00016919850515156355,
            -0.00010051276559317889,
            -0.0004680856435548791,
            0.0008484046174710453,
            -0.0068514090793116815,
            0.013953644095930421,
            0.0001235658029443447,
            0.0003614459119024195,
            -0.0036415835721449815,
            0.007563451650455405
          ],
          [
            -0.00012930299280551014,
            0.00035619077738052165,
            -0.0022408926080281248,
            0.004168896203190984,
            4.593859231718901e-05,
            4.761700400954437e-05,
            -5.746108818670201e-06,
            0.000349531280917266,
            -0.00013844775807257033,
            2.7826308764881658e-05,
            -6.262376028200215e-06,
            2.532860980466111e-05,
            2.7988707171278926e-06,
            -1.8375974603605863e-06,
            -4.322138847008841e-05,
            -1.4411241959298925e-05,
            -4.671591649614892e-06,
            -5.716550933990895e-06,
            -4.6250754210832716e-05,
            5.75845829294764e-05,
            -3.2777072381957376e-05,
            2.1771468653549154e-05,
            6.173178403830594e-05,
            3.984863178451583e-05,
            2.5818528344792967e-05,
            -5.5212939118799537e-05,
            -8.428158140553056e-05,
            -7.542008548099509e-05,
            4.258900018041171e-05,
            -4.9279768039787856e-05,
            3.1983978076367485e-06,
            -6.555161282373949e-05,
            -6.72770325980613e-05,
            2.324286237759134e-05,
            -0.00010678925060122774,
            -0.0002819434873615967,
            0.001955445304878893,
            -0.003773423835714827,
            0.0004157711766162199,
            -0.0006953634251557351,
            0.004376211149230962,
            -0.008230600578542264
          ],
          [
            5.951443250865903e-05,
            -8.692295374871127e-05,
            6.983034709109679e-05,
            6.948291360266403e-05,
            -3.9393915573355054e-05,
            -2.268743361908726e-05,
            -0.00011412770593678966,
            -0.00013844775807257033,
            0.00042975859862979946,
            3.467499898076385e-05,
            -2.402676190556205e-05,
            8.228746676449626e-06,
            0.00011663687376849504,
            0.00011938745419865044,
            3.3451344726649186e-05,
            -5.887782913078079e-07,
            -3.1526533374137896e-05,
            -2.784775539595158e-05,
            3.1871606609053683e-06,
            4.349945752874708e-05,
            8.216194066711042e-05,
            6.401971950830358e-05,
            -3.258775324891345e-05,
            2.359957284070231e-05,
            2.7481883076800727e-05,
            -5.877390897208373e-05,
            -0.0001517754467999436,
            -0.00011491746243686171,
            -3.333885796598964e-05,
            1.6861241887975477e-05,
            -4.339559565896976e-05,
            4.482117817122858e-05,
            8.874034188150337e-05,
            6.497494323559663e-06,
            -2.4190160221341856e-06,
            0.00017280638124949165,
            0.0001425170794949215,
            -0.000978985988762514,
            -0.00022848547692522325,
            0.00035091891201383596,
            -0.0018650210355680384,
            0.003479619627200269
          ],
          [
            -5.078513351648817e-05,
            0.00023916857638952497,
            -0.0032151225811192083,
            0.0068863480274694655,
            -1.558748148457438e-05,
            -1.4968223792821334e-05,
            3.3955455960803174e-05,
            2.7826308764881658e-05,
            3.467499898076385e-05,
            0.0008521431843597303,
            -1.4648723015209368e-05,
            0.00010373691342449291,
            -3.463967478260954e-05,
            8.405581126811655e-05,
            7.40131769780967e-06,
            1.5427990077292015e-05,
            -3.165756123601628e-05,
            8.606753605872774e-05,
            8.976060553353711e-05,
            0.0001567982115239046,
            0.00015568804632751934,
            0.00027052442923402795,
            6.596881061226755e-05,
            4.360580765175946e-05,
            1.2959111676866689e-05,
            -1.4767030068944333e-05,
            -3.055908493635676e-05,
            -9.496549559727754e-05,
            1.6048984009198227e-05,
            -2.5494223966643473e-05,
            -5.503794173214437e-05,
            -7.516784739567366e-05,
            -3.6728650216466516e-05,
            6.557482111792083e-05,
            6.677078635269776e-05,
            -0.0002322868911032788,
            0.0028357568985578163,
            -0.006112915229279739,
            0.0002621669985121319,
            -0.0006156069608940413,
            0.004938158008906866,
            -0.010111277513070269
          ],
          [
            2.1991277243412162e-06,
            -3.278109105072502e-06,
            0.00013769901656066107,
            -0.00031289053300801573,
            2.512953401979494e-05,
            -6.252859336325845e-06,
            5.3607901145713216e-05,
            -6.262376028200215e-06,
            -2.402676190556205e-05,
            -1.4648723015209368e-05,
            9.766990745612014e-05,
            -5.517417189554504e-06,
            -1.1558324517735648e-05,
            1.3207206621131999e-05,
            1.4646750079780981e-05,
            7.484051842704796e-06,
            4.9927293948329305e-05,
            -4.142912269584981e-06,
            2.1691972281360918e-05,
            -7.945484448806809e-05,
            -6.345921225246863e-05,
            -8.596589174901305e-05,
            0.00010667333645457378,
            6.773579815583274e-05,
            8.134213957531029e-05,
            2.5588673089020402e-05,
            7.333340200251417e-05,
            6.809659882732837e-05,
            9.995883387961472e-06,
            -2.7759502168792866e-05,
            4.143003707851494e-05,
            -3.7798888004547193e-05,
            -4.795068119441271e-05,
            4.5094330960933056e-05,
            -6.552629665909738e-05,
            -0.00015355349846242245,
            0.0011783210387853378,
            -0.0022258323398372777,
            -1.1387799492335665e-05,
            7.869475849783136e-05,
            -0.0008191938953593823,
            0.0016735419941510336
          ],
          [
            -3.154940349658938e-05,
            6.35919906888617e-05,
            -0.0007694348542898835,
            0.0016416372530246425,
            2.2193994467211944e-05,
            -1.205152663452806e-05,
            4.597568024437954e-06,
            2.532860980466111e-05,
            8.228746676449626e-06,
            0.00010373691342449291,
            -5.517417189554504e-06,
            0.0004361497848640423,
            0.0003348033539960012,
            0.00033312013676951987,
            -7.396983398619237e-06,
            -3.020465359952388e-05,
            -4.3173089117378165e-06,
            1.8807427439102957e-05,
            6.379272652547735e-05,
            5.780792637894457e-06,
            6.671866981435514e-05,
            3.41575342497301e-05,
            -6.9781217783543225e-06,
            -2.2618029836371305e-05,
            8.520292436909594e-06,
            -8.774294238459969e-05,
            -0.00011632362992232695,
            -0.00014606295980684503,
            -4.6028400101389755e-06,
            -1.3713198334551367e-05,
            1.5374817995611976e-05,
            -4.627528813963287e-06,
            -5.990072349119133e-05,
            8.926827844138937e-05,
            -3.607303117391622e-06,
            0.0001185510080473149,
            -0.0012882905831549496,
            0.002780966195168934,
            0.0001679412327970341,
            -0.00019361074443166934,
            0.0017844921903086637,
            -0.003771364955804489
          ],
          [
            0.00015082851573872932,
            -0.00022208327367855793,
            0.0014059545086077794,
            -0.0026635098760401732,
            2.1355487584008607e-05,
            6.343414555748479e-06,
            6.043821176332587e-06,
            2.7988707171278926e-06,
            0.00011663687376849504,
            -3.463967478260954e-05,
            -1.1558324517735648e-05,
            0.0003348033539960012,
            0.0006040916558055176,
            0.0005391971833463044,
            -1.0056139264660164e-05,
            -0.0001335427772256714,
            -0.00012381911527584361,
            -2.3159770338263908e-05,
            7.078611069573294e-05,
            -2.0897950860476253e-05,
            2.553016883083915e-05,
            -5.891216842429329e-05,
            -4.1600377491727284e-05,
            2.241771598796486e-05,
            5.5886940190479114e-05,
            -2.397189756106395e-05,
            -8.722613043978396e-05,
            -6.114986327218104e-05,
            -0.0001042716235650138,
            7.984016692006918e-05,
            -2.5901837238092245e-06,
            3.6208996787073e-05,
            8.11672195570857e-05,
            6.955993644000479e-06,
            -0.00026719873254341434,
            0.00027996726041083916,
            -0.0008437233990325832,
            0.001169842485575818,
            -9.133357950612058e-05,
            5.9964336504585106e-05,
            0.00018211712022591248,
            -0.0005109266476109701
          ],
          [
            5.9534212084194705e-05,
            -3.512275920202085e-05,
            0.00038807918190270204,
            -0.0006247720010722792,
            2.520326868080396e-06,
            4.119707675180216e-05,
            -8.599253509981134e-05,
            -1.8375974603605863e-06,
            0.00011938745419865044,
            8.405581126811655e-05,
            1.3207206621131999e-05,
            0.00033312013676951987,
            0.0005391971833463044,
            0.0009200778681724405,
            2.0476603174763136e-06,
            -0.00013530190789224126,
            -0.00027562291140723625,
            -4.4432138287438274e-05,
            3.110899294340565e-06,
            -9.186345012767225e-05,
            -9.600344240332634e-05,
            -6.425602778472858e-05,
            -6.909959527288647e-05,
            -2.91270410192462e-05,
            -2.0151612258416923e-05,
            3.141899257655376e-05,
            -5.561829153977097e-05,
            -4.498228645892318e-05,
            -9.662043371990124e-05,
            6.617726557847824e-05,
            2.7714841612495233e-06,
            -5.207224047104729e-06,
            0.00010435564684460269,
            -4.2146768526475206e-05,
            -0.00014351791048700156,
            -5.232779622815318e-05,
            0.0014118038482414485,
            -0.003307445921317672,
            0.00015979551289643638,
            -0.00035548971446151367,
            0.0023680750338312398,
            -0.004610878569360757
          ],
          [
            -3.228428998589595e-05,
            6.624487054271254e-05,
            -0.00044246037403376565,
            0.0008893358701434485,
            -2.5291314829594585e-06,
            -4.022699001899741e-05,
            -5.493779962262022e-05,
            -4.322138847008841e-05,
            3.3451344726649186e-05,
            7.40131769780967e-06,
            1.4646750079780981e-05,
            -7.396983398619237e-06,
            -1.0056139264660164e-05,
            2.0476603174763136e-06,
            0.0004601071534779135,
            0.00034273203978273835,
            0.00037812454358441487,
            0.00012638293394833325,
            0.00010425868789300377,
            -3.230812820613889e-05,
            2.1054581162962427e-06,
            4.801207172074433e-05,
            0.00010928114998947082,
            2.1050729163102053e-05,
            -2.5116040701263548e-05,
            8.26769528238756e-06,
            5.970858301962314e-05,
            0.00011018313925269344,
            -2.253243896932555e-05,
            3.80099227412934e-05,
            5.4914444851985275e-05,
            -4.534977659898169e-05,
            9.77209696086134e-05,
            -0.0001712777922006141,
            -2.0059006939457634e-05,
            5.3095442523079296e-05,
            -0.00035931341439960273,
            0.0006370283094424815,
            6.393209737102517e-05,
            -0.00025703525187339884,
            0.0016892260643262768,
            -0.0032527900951872567
          ],
          [
            -0.00010166259908210416,
            0.0001516652837721565,
            -0.0014186061004856558,
            0.002918316860083113,
            -1.1443164287419554e-05,
            2.3863538118595495e-06,
            -2.781035930757342e-05,
            -1.4411241959298925e-05,
            -5.887782913078079e-07,
            1.5427990077292015e-05,
            7.484051842704796e-06,
            -3.020465359952388e-05,
            -0.0001335427772256714,
            -0.00013530190789224126,
            0.00034273203978273835,
            0.00048129521339216133,
            0.0004201502948835026,
            0.00013410620061746534,
            4.7487164074364095e-05,
            4.806030891282035e-06,
            1.9500501479453635e-05,
            6.626089306610512e-05,
            7.146567485515865e-05,
            -1.5696651243575445e-05,
            -5.300679725164601e-05,
            8.289719438367938e-05,
            0.00010774780089264712,
            0.00011124873406992662,
            1.5552984903032096e-05,
            -1.1771546841423793e-05,
            5.132608201306705e-05,
            -4.43620962019381e-05,
            -6.341451257424415e-06,
            -8.44157770250204e-05,
            8.135617361883793e-05,
            -3.826180234370153e-06,
            -0.0008005521196807396,
            0.0019485878607172187,
            0.00014824437336449938,
            -0.00031570197445963065,
            0.0028001717306629656,
            -0.005658302967391122
          ],
          [
            7.385431665737408e-05,
            -0.00018763372796876988,
            0.0010025876033778326,
            -0.001842876891778518,
            4.4305236581973525e-05,
            3.638623416649113e-05,
            -4.4774044000812476e-05,
            -4.671591649614892e-06,
            -3.1526533374137896e-05,
            -3.165756123601628e-05,
            4.9927293948329305e-05,
            -4.3173089117378165e-06,
            -0.00012381911527584361,
            -0.00027562291140723625,
            0.00037812454358441487,
            0.0004201502948835026,
            0.0008897750277499868,
            0.00012222674729433174,
            3.750684123724023e-05,
            -1.6349609885014753e-05,
            7.626227149641978e-05,
            8.531018418080534e-05,
            0.00028093835386128673,
            0.0001672621507312511,
            0.00012986825217224207,
            7.394668918419626e-05,
            6.260668393448201e-05,
            9.412515476643355e-05,
            8.101334500190529e-06,
            7.235037518926126e-06,
            6.201187240117016e-05,
            -4.161367084214177e-05,
            -9.704340009097185e-05,
            -3.6572585371300635e-05,
            -7.142502407343643e-05,
            8.723595980230304e-05,
            -0.0009112167163150496,
            0.0018907075353807674,
            -8.360920216873892e-05,
            0.000132202634459389,
            -0.0007775274786596825,
            0.001441528297723191
          ],
          [
            -4.782139430592803e-05,
            6.988901278961382e-05,
            -0.00019578776013970165,
            0.00019804344280639736,
            -1.7079335703849343e-06,
            -4.904909297466889e-05,
            -6.688219705938055e-05,
            -5.716550933990895e-06,
            -2.784775539595158e-05,
            8.606753605872774e-05,
            -4.142912269584981e-06,
            1.8807427439102957e-05,
            -2.3159770338263908e-05,
            -4.4432138287438274e-05,
            0.00012638293394833325,
            0.00013410620061746534,
            0.00012222674729433174,
            0.0003456097948282,
            0.0002751773181089574,
            -3.615267378260343e-05,
            -1.964909177424033e-05,
            -3.3529716827287206e-06,
            -6.92067010015268e-05,
            -7.8411124197747e-05,
            -0.00011527496047843028,
            -1.10589849421876e-05,
            1.895950705184414e-05,
            1.1088240969535183e-05,
            -4.275902730393715e-05,
            5.1070274317656356e-05,
            -2.0525614595504593e-05,
            -2.2497963679553614e-05,
            1.721493094676532e-05,
            -4.360439642278756e-05,
            5.422261031943924e-05,
            0.00018021947359773695,
            -0.0021454353397878977,
            0.004613843793880378,
            0.00012831093445991068,
            -0.00033431405530304887,
            0.0024292429869215417,
            -0.0048390270012851335
          ],
          [
            0.0003034247536400852,
            -0.00030331712767972004,
            0.0015853621175515187,
            -0.002833302768781066,
            4.7233370058974986e-05,
            -7.26452182103648e-05,
            1.2600181532461475e-05,
            -4.6250754210832716e-05,
            3.1871606609053683e-06,
            8.976060553353711e-05,
            2.1691972281360918e-05,
            6.379272652547735e-05,
            7.078611069573294e-05,
            3.110899294340565e-06,
            0.00010425868789300377,
            4.7487164074364095e-05,
            3.750684123724023e-05,
            0.0002751773181089574,
            0.0009785406490243655,
            -5.236923146987374e-05,
            -4.47679797042445e-05,
            -8.335928747977761e-05,
            -1.1101023421786602e-05,
            -5.960756503036778e-05,
            -5.9693145789326384e-05,
            0.0001609367421591911,
            0.00019198653757428928,
            0.00023163641942866982,
            -3.622537830302739e-05,
            3.73818734467289e-05,
            0.00010601502525087053,
            -7.006865770245971e-05,
            9.376687512477918e-05,
            -7.663122375108886e-05,
            -0.00042095253074922413,
            0.000767922572086556,
            -0.00455449124683858,
            0.00861882842825584,
            -0.0001981718492029921,
            0.00012488791676163624,
            -0.0007612643047162244,
            0.0012434056338554952
          ],
          [
            0.00018304920138033446,
            -0.00029465795036366,
            0.0016209166627644523,
            -0.003050663633139491,
            -3.9736842597536096e-05,
            5.514121475655379e-05,
            -4.385163378680514e-05,
            5.75845829294764e-05,
            4.349945752874708e-05,
            0.0001567982115239046,
            -7.945484448806809e-05,
            5.780792637894457e-06,
            -2.0897950860476253e-05,
            -9.186345012767225e-05,
            -3.230812820613889e-05,
            4.806030891282035e-06,
            -1.6349609885014753e-05,
            -3.615267378260343e-05,
            -5.236923146987374e-05,
            0.0006769042202965301,
            0.0004963542807169558,
            0.0005987031485218527,
            4.0452487596034754e-05,
            4.369216199794768e-05,
            9.84908248679236e-05,
            -0.0001959510105036124,
            -0.00023744644303865447,
            -0.0003080609281594735,
            4.2070169196953915e-05,
            -0.00012204727858984246,
            -8.338863450628918e-05,
            5.395123515516557e-05,
            -3.8278940303667275e-05,
            6.482964460908873e-05,
            -0.0002589601376503792,
            0.00044712208515630117,
            -0.002621804541693598,
            0.004875173435404008,
            -6.420476543053983e-05,
            0.0001937592465373275,
            -0.0016716995951317187,
            0.003447691223171484
          ],
          [
            -3.2286259491476736e-05,
            -2.6371301099309028e-05,
            -4.824722200644334e-05,
            9.478857791017675e-05,
            1.2142734200799089e-05,
            4.1160236858283304e-05,
            3.2797935505689466e-05,
            -3.2777072381957376e-05,
            8.216194066711042e-05,
            0.00015568804632751934,
            -6.345921225246863e-05,
            6.671866981435514e-05,
            2.553016883083915e-05,
            -9.600344240332634e-05,
            2.1054581162962427e-06,
            1.9500501479453635e-05,
            7.626227149641978e-05,
            -1.964909177424033e-05,
            -4.47679797042445e-05,
            0.0004963542807169558,
            0.0006633591123877938,
            0.0005953085101884224,
            0.00010886351207155433,
            0.0001027682742052805,
            0.00013554932407895697,
            -0.0001804627437513597,
            -0.0002649855134924246,
            -0.00026474248621079574,
            3.411306414997931e-05,
            -8.605889670293958e-05,
            -8.987757439406758e-05,
            6.465243146650055e-05,
            -4.282377216856621e-05,
            5.705201971114539e-05,
            -9.320787451925025e-05,
            0.00020383653592372363,
            -0.0014343203534295012,
            0.0028375134647710644,
            -0.00021168572665515497,
            0.0004671497586178177,
            -0.003592617176015076,
            0.007061689925082319
          ],
          [
            2.2148806886937608e-05,
            -5.112022730410744e-05,
            -3.536747259063929e-05,
            0.00018350731211822625,
            -5.695795950363405e-06,
            0.00011987049477634387,
            -8.335984139912716e-05,
            2.1771468653549154e-05,
            6.401971950830358e-05,
            0.00027052442923402795,
            -8.596589174901305e-05,
            3.41575342497301e-05,
            -5.891216842429329e-05,
            -6.425602778472858e-05,
            4.801207172074433e-05,
            6.626089306610512e-05,
            8.531018418080534e-05,
            -3.3529716827287206e-06,
            -8.335928747977761e-05,
            0.0005987031485218527,
            0.0005953085101884224,
            0.000860026678097478,
            0.00012015903025306683,
            7.446034190302923e-05,
            7.688605446293709e-05,
            -0.0002076047781504937,
            -0.00029115960188977097,
            -0.00039697815417885423,
            6.066709696027544e-05,
            -0.00010364766395489915,
            -0.00015732408517066775,
            4.56550418546659e-05,
            -8.880135612386363e-05,
            0.00010386344137244954,
            -0.00012061404591040756,
            0.00014512351828689556,
            -0.0013878753866000217,
            0.002820976655991253,
            -9.914624357776241e-05,
            0.00026678918228374357,
            -0.002300285874970776,
            0.004659201117344652
          ],
          [
            0.00028035308808384263,
            -0.0004017001366649309,
            0.0024418522726126525,
            -0.004642470523375848,
            8.511921627346274e-05,
            6.940235244505704e-05,
            0.000204306837701733,
            6.173178403830594e-05,
            -3.258775324891345e-05,
            6.596881061226755e-05,
            0.00010667333645457378,
            -6.9781217783543225e-06,
            -4.1600377491727284e-05,
            -6.909959527288647e-05,
            0.00010928114998947082,
            7.146567485515865e-05,
            0.00028093835386128673,
            -6.92067010015268e-05,
            -1.1101023421786602e-05,
            4.0452487596034754e-05,
            0.00010886351207155433,
            0.00012015903025306683,
            0.0012092868245440105,
            0.000992930012010805,
            0.000981841496864954,
            -3.124503281270251e-05,
            -3.82688741831923e-05,
            7.65245848043786e-06,
            -4.7616785582642875e-05,
            -3.836548572932082e-06,
            4.6113194165386565e-05,
            -6.963027847065438e-05,
            6.700139887728661e-06,
            -5.538791952243078e-07,
            -0.0007413109232003367,
            1.9909533387103374e-05,
            0.0006845322008443816,
            -0.001543274229922456,
            -0.0007505206169959123,
            0.0013936058242353497,
            -0.00900442799370003,
            0.017233907550388443
          ],
          [
            0.0003281823631734489,
            -0.0005761298125901337,
            0.003635686287790764,
            -0.006970564158170347,
            7.447723790666824e-05,
            1.8987456739422724e-05,
            0.00012310280456885939,
            3.984863178451583e-05,
            2.359957284070231e-05,
            4.360580765175946e-05,
            6.773579815583274e-05,
            -2.2618029836371305e-05,
            2.241771598796486e-05,
            -2.91270410192462e-05,
            2.1050729163102053e-05,
            -1.5696651243575445e-05,
            0.0001672621507312511,
            -7.8411124197747e-05,
            -5.960756503036778e-05,
            4.369216199794768e-05,
            0.0001027682742052805,
            7.446034190302923e-05,
            0.000992930012010805,
            0.0011440749542707277,
            0.0010693460528439745,
            -1.0800502349368437e-05,
            -7.110781700620513e-05,
            -6.725244225114812e-05,
            -0.00015376293648690722,
            4.8954376877427574e-05,
            -5.33137845349497e-07,
            -1.5618802844088687e-05,
            0.0001180121457311221,
            -3.8581635982416337e-05,
            -0.0007672709008065358,
            0.00032818623111183687,
            -0.0005127127256633517,
            0.00047492872636233086,
            -0.0011243675998720832,
            0.001942147145795135,
            -0.012640457232975468,
            0.024263353214083683
          ],
          [
            0.0002678274401654319,
            -0.00053464652173288,
            0.003376228346118738,
            -0.0064541385090710725,
            7.113980196794536e-05,
            -1.0886003982643253e-05,
            0.00014430542355383806,
            2.5818528344792967e-05,
            2.7481883076800727e-05,
            1.2959111676866689e-05,
            8.134213957531029e-05,
            8.520292436909594e-06,
            5.5886940190479114e-05,
            -2.0151612258416923e-05,
            -2.5116040701263548e-05,
            -5.300679725164601e-05,
            0.00012986825217224207,
            -0.00011527496047843028,
            -5.9693145789326384e-05,
            9.84908248679236e-05,
            0.00013554932407895697,
            7.688605446293709e-05,
            0.000981841496864954,
            0.0010693460528439745,
            0.001171284446137769,
            -5.146755513885936e-05,
            -0.00010726201839997457,
            -0.0001385970050867642,
            -0.00013322919351456771,
            3.384153867526846e-05,
            4.112396816818545e-05,
            -2.3921403838792827e-05,
            5.790963801492539e-05,
            5.081599771232135e-05,
            -0.0006648452847377024,
            0.00033823112976239547,
            -0.0014756742368337572,
            0.0027098149344760873,
            -0.0009402508752153728,
            0.0017578656884221539,
            -0.011582410228314875,
            0.02221520577664913
          ],
          [
            0.00047451782098964425,
            -0.0007727767017232329,
            0.004796271641369302,
            -0.008929883575375362,
            1.4134869983414174e-05,
            -3.973163295678048e-06,
            0.00013590541413250446,
            -5.5212939118799537e-05,
            -5.877390897208373e-05,
            -1.4767030068944333e-05,
            2.5588673089020402e-05,
            -8.774294238459969e-05,
            -2.397189756106395e-05,
            3.141899257655376e-05,
            8.26769528238756e-06,
            8.289719438367938e-05,
            7.394668918419626e-05,
            -1.10589849421876e-05,
            0.0001609367421591911,
            -0.0001959510105036124,
            -0.0001804627437513597,
            -0.0002076047781504937,
            -3.124503281270251e-05,
            -1.0800502349368437e-05,
            -5.146755513885936e-05,
            0.0008926732973635407,
            0.0007602405065700367,
            0.0007830940875282502,
            2.15927653310196e-05,
            2.5072671182146116e-05,
            4.310890410700326e-05,
            5.5403404390666506e-05,
            -6.116619024993368e-05,
            -1.8658123053118527e-05,
            -0.0004971826895176354,
            0.0008389872165754136,
            -0.006851745463221386,
            0.01367877581267618,
            -0.0006042123028112864,
            0.0008774667803553276,
            -0.005644241389698193,
            0.01059269926939305
          ],
          [
            0.00048528463174241554,
            -0.0006095002775783775,
            0.0031876414053906054,
            -0.00567553782777095,
            2.8725561108035266e-05,
            -6.344335210024182e-05,
            0.00013718125869717615,
            -8.428158140553056e-05,
            -0.0001517754467999436,
            -3.055908493635676e-05,
            7.333340200251417e-05,
            -0.00011632362992232695,
            -8.722613043978396e-05,
            -5.561829153977097e-05,
            5.970858301962314e-05,
            0.00010774780089264712,
            6.260668393448201e-05,
            1.895950705184414e-05,
            0.00019198653757428928,
            -0.00023744644303865447,
            -0.0002649855134924246,
            -0.00029115960188977097,
            -3.82688741831923e-05,
            -7.110781700620513e-05,
            -0.00010726201839997457,
            0.0007602405065700367,
            0.0010253272184578065,
            0.000972591792548037,
            3.459642149082227e-05,
            1.465622150275142e-05,
            0.00010553713730910838,
            2.090392497252006e-05,
            -5.680935658833167e-05,
            -0.00011708860875717015,
            -0.0003915872881954281,
            0.000584655675501122,
            -0.004946828526573962,
            0.010079495257045535,
            -0.0006927564594425136,
            0.0007333153938395263,
            -0.004040930008392507,
            0.00731531571594794
          ],
          [
            0.0004539101800352932,
            -0.0004981841879343682,
            0.002412127812422196,
            -0.004185688481217082,
            3.0638781407031724e-06,
            -5.6213834756087725e-05,
            0.0002074383376945392,
            -7.542008548099509e-05,
            -0.00011491746243686171,
            -9.496549559727754e-05,
            6.809659882732837e-05,
            -0.00014606295980684503,
            -6.114986327218104e-05,
            -4.498228645892318e-05,
            0.00011018313925269344,
            0.00011124873406992662,
            9.412515476643355e-05,
            1.1088240969535183e-05,
            0.00023163641942866982,
            -0.0003080609281594735,
            -0.00026474248621079574,
            -0.00039697815417885423,
            7.65245848043786e-06,
            -6.725244225114812e-05,
            -0.0001385970050867642,
            0.0007830940875282502,
            0.000972591792548037,
            0.0012232091990841013,
            5.059920953137063e-05,
            2.1663496004927613e-05,
            0.00012761996531014956,
            5.686466220733568e-05,
            6.6872528282599424e-06,
            -0.00023316438088992242,
            -0.0004570534678408761,
            0.0005920878395622815,
            -0.005114469483212206,
            0.010311344819563688,
            -0.0005125898913331066,
            0.00044088387174483245,
            -0.0020920124385581983,
            0.0036302273529534405
          ],
          [
            -0.00018808605827926224,
            0.00032755132960446973,
            -0.0019143582717648256,
            0.0035862780739529844,
            7.538729715568769e-07,
            -2.489243153494945e-05,
            0.00013159452752821763,
            4.258900018041171e-05,
            -3.333885796598964e-05,
            1.6048984009198227e-05,
            9.995883387961472e-06,
            -4.6028400101389755e-06,
            -0.0001042716235650138,
            -9.662043371990124e-05,
            -2.253243896932555e-05,
            1.5552984903032096e-05,
            8.101334500190529e-06,
            -4.275902730393715e-05,
            -3.622537830302739e-05,
            4.2070169196953915e-05,
            3.411306414997931e-05,
            6.066709696027544e-05,
            -4.7616785582642875e-05,
            -0.00015376293648690722,
            -0.00013322919351456771,
            2.15927653310196e-05,
            3.459642149082227e-05,
            5.059920953137063e-05,
            0.0002947381726717064,
            -0.00023318078838217556,
            -3.233376992268997e-05,
            3.540732284536311e-05,
            -0.00014765927086443544,
            6.648448408649605e-05,
            0.00014651113938352663,
            -0.00013090940147337398,
            -0.0006380065257954482,
            0.0020073642918270887,
            0.0004391743160950056,
            -0.0006802291305965516,
            0.003797123579840061,
            -0.00701206394431232
          ],
          [
            0.00011276243756684795,
            -0.00016296358889931702,
            0.0006221359325013449,
            -0.000948543486297462,
            -1.5010443994507576e-05,
            -3.86652492103176e-06,
            -0.00010495928981491372,
            -4.9279768039787856e-05,
            1.6861241887975477e-05,
            -2.5494223966643473e-05,
            -2.7759502168792866e-05,
            -1.3713198334551367e-05,
            7.984016692006918e-05,
            6.617726557847824e-05,
            3.80099227412934e-05,
            -1.1771546841423793e-05,
            7.235037518926126e-06,
            5.1070274317656356e-05,
            3.73818734467289e-05,
            -0.00012204727858984246,
            -8.605889670293958e-05,
            -0.00010364766395489915,
            -3.836548572932082e-06,
            4.8954376877427574e-05,
            3.384153867526846e-05,
            2.5072671182146116e-05,
            1.465622150275142e-05,
            2.1663496004927613e-05,
            -0.00023318078838217556,
            0.00030383495823931283,
            2.5235549807599034e-05,
            -2.8280280715303494e-05,
            0.00010467091086564058,
            -7.292135447840685e-05,
            3.470764014140987e-05,
            -2.8988837760117986e-05,
            0.0012144897416949542,
            -0.0030004117842236185,
            -0.00034672120618703265,
            0.00042098658373884707,
            -0.0018170616542784333,
            0.0029927103824319394
          ],
          [
            -1.0282317596938289e-05,
            0.0001255128864552624,
            -0.0009216858637686059,
            0.0018738991963287766,
            1.7910218871440018e-05,
            -1.6030370958361895e-05,
            -9.682333884220221e-05,
            3.1983978076367485e-06,
            -4.339559565896976e-05,
            -5.503794173214437e-05,
            4.143003707851494e-05,
            1.5374817995611976e-05,
            -2.5901837238092245e-06,
            2.7714841612495233e-06,
            5.4914444851985275e-05,
            5.132608201306705e-05,
            6.201187240117016e-05,
            -2.0525614595504593e-05,
            0.00010601502525087053,
            -8.338863450628918e-05,
            -8.987757439406758e-05,
            -0.00015732408517066775,
            4.6113194165386565e-05,
            -5.33137845349497e-07,
            4.112396816818545e-05,
            4.310890410700326e-05,
            0.00010553713730910838,
            0.00012761996531014956,
            -3.233376992268997e-05,
            2.5235549807599034e-05,
            0.00033391191451786394,
            -0.00022067041918047103,
            -6.763358730150389e-05,
            4.219675180019244e-05,
            -0.00016412090902963758,
            0.0001624849396743394,
            -0.0015315617132254382,
            0.0031519211124231786,
            -8.513805982538156e-05,
            5.7647777858491376e-05,
            0.0002489068900994846,
            -0.0008646997303323669
          ],
          [
            0.0001292444848441757,
            -0.0002814680502476349,
            0.001626853611574049,
            -0.0030145091130399674,
            -3.442911660326764e-05,
            5.092770835805362e-05,
            0.00013733382389844606,
            -6.555161282373949e-05,
            4.482117817122858e-05,
            -7.516784739567366e-05,
            -3.7798888004547193e-05,
            -4.627528813963287e-06,
            3.6208996787073e-05,
            -5.207224047104729e-06,
            -4.534977659898169e-05,
            -4.43620962019381e-05,
            -4.161367084214177e-05,
            -2.2497963679553614e-05,
            -7.006865770245971e-05,
            5.395123515516557e-05,
            6.465243146650055e-05,
            4.56550418546659e-05,
            -6.963027847065438e-05,
            -1.5618802844088687e-05,
            -2.3921403838792827e-05,
            5.5403404390666506e-05,
            2.090392497252006e-05,
            5.686466220733568e-05,
            3.540732284536311e-05,
            -2.8280280715303494e-05,
            -0.00022067041918047103,
            0.0003140052114075834,
            2.539997185549175e-05,
            -6.776680060447814e-05,
            4.547590541357835e-05,
            0.00020015310824803183,
            -0.0010088931660124914,
            0.001817905921659317,
            -9.468849858898916e-05,
            0.0002538041422719018,
            -0.0016541239308002853,
            0.0032142601522144763
          ],
          [
            0.00011123108830157113,
            -0.0003786004031157844,
            0.0033489980536228654,
            -0.006668799824558598,
            4.5318555219167444e-05,
            -0.00021342520583832192,
            0.00016919850515156355,
            -6.72770325980613e-05,
            8.874034188150337e-05,
            -3.6728650216466516e-05,
            -4.795068119441271e-05,
            -5.990072349119133e-05,
            8.11672195570857e-05,
            0.00010435564684460269,
            9.77209696086134e-05,
            -6.341451257424415e-06,
            -9.704340009097185e-05,
            1.721493094676532e-05,
            9.376687512477918e-05,
            -3.8278940303667275e-05,
            -4.282377216856621e-05,
            -8.880135612386363e-05,
            6.700139887728661e-06,
            0.0001180121457311221,
            5.790963801492539e-05,
            -6.116619024993368e-05,
            -5.680935658833167e-05,
            6.6872528282599424e-06,
            -0.00014765927086443544,
            0.00010467091086564058,
            -6.763358730150389e-05,
            2.539997185549175e-05,
            0.000856682259516019,
            -0.0007004803608095437,
            -9.821187960098216e-05,
            0.0005464305297218688,
            -0.003696253984573778,
            0.006985864636932221,
            -0.0001250790409207461,
            0.0003743825221957335,
            -0.004227208000789091,
            0.008898444292913022
          ],
          [
            -0.00015917539340994466,
            0.0002536432787874216,
            -0.0020156948668807566,
            0.003947446551404177,
            -2.6789235825762002e-05,
            0.00014907794059794383,
            -0.00010051276559317889,
            2.324286237759134e-05,
            6.497494323559663e-06,
            6.557482111792083e-05,
            4.5094330960933056e-05,
            8.926827844138937e-05,
            6.955993644000479e-06,
            -4.2146768526475206e-05,
            -0.0001712777922006141,
            -8.44157770250204e-05,
            -3.6572585371300635e-05,
            -4.360439642278756e-05,
            -7.663122375108886e-05,
            6.482964460908873e-05,
            5.705201971114539e-05,
            0.00010386344137244954,
            -5.538791952243078e-07,
            -3.8581635982416337e-05,
            5.081599771232135e-05,
            -1.8658123053118527e-05,
            -0.00011708860875717015,
            -0.00023316438088992242,
            6.648448408649605e-05,
            -7.292135447840685e-05,
            4.219675180019244e-05,
            -6.776680060447814e-05,
            -0.0007004803608095437,
            0.0008125696623482087,
            8.662471036391395e-05,
            -0.00045131163809934325,
            0.0035489400380502075,
            -0.007076229508801412,
            6.0285362653322394e-05,
            -5.57242640899251e-05,
            0.0013421991760184508,
            -0.0031107561932723015
          ],
          [
            -0.0024832874815491155,
            0.003783581127052197,
            -0.023931925727095366,
            0.045573119621881375,
            -0.00022102026148336097,
            -0.00016718456914087204,
            -0.0004680856435548791,
            -0.00010678925060122774,
            -2.4190160221341856e-06,
            6.677078635269776e-05,
            -6.552629665909738e-05,
            -3.607303117391622e-06,
            -0.00026719873254341434,
            -0.00014351791048700156,
            -2.0059006939457634e-05,
            8.135617361883793e-05,
            -7.142502407343643e-05,
            5.422261031943924e-05,
            -0.00042095253074922413,
            -0.0002589601376503792,
            -9.320787451925025e-05,
            -0.00012061404591040756,
            -0.0007413109232003367,
            -0.0007672709008065358,
            -0.0006648452847377024,
            -0.0004971826895176354,
            -0.0003915872881954281,
            -0.0004570534678408761,
            0.00014651113938352663,
            3.470764014140987e-05,
            -0.00016412090902963758,
            4.547590541357835e-05,
            -9.821187960098216e-05,
            8.662471036391395e-05,
            0.005390823060344403,
            -0.007133695810269082,
            0.0475794719228643,
            -0.09223582605697561,
            0.00249546111885698,
            -0.0037987331035248895,
            0.023947410060853346,
            -0.04560346629307592
          ],
          [
            0.003673611399556604,
            -0.0074467834258109475,
            0.05426540330371098,
            -0.10659810325630685,
            0.00020531764973630886,
            -0.000210572003039887,
            0.0008484046174710453,
            -0.0002819434873615967,
            0.00017280638124949165,
            -0.0002322868911032788,
            -0.00015355349846242245,
            0.0001185510080473149,
            0.00027996726041083916,
            -5.232779622815318e-05,
            5.3095442523079296e-05,
            -3.826180234370153e-06,
            8.723595980230304e-05,
            0.00018021947359773695,
            0.000767922572086556,
            0.00044712208515630117,
            0.00020383653592372363,
            0.00014512351828689556,
            1.9909533387103374e-05,
            0.00032818623111183687,
            0.00033823112976239547,
            0.0008389872165754136,
            0.000584655675501122,
            0.0005920878395622815,
            -0.00013090940147337398,
            -2.8988837760117986e-05,
            0.0001624849396743394,
            0.00020015310824803183,
            0.0005464305297218688,
            -0.00045131163809934325,
            -0.007133695810269082,
            0.01624728805379792,
            -0.12907913902367246,
            0.25836371879360004,
            -0.0038155605635748152,
            0.00754008726125915,
            -0.05523603436363644,
            0.108760388365997
          ],
          [
            -0.023040331813538553,
            0.054247201479514805,
            -0.45410074808691564,
            0.9166068521207744,
            -0.001596815023621914,
            0.002397033673073568,
            -0.0068514090793116815,
            0.001955445304878893,
            0.0001425170794949215,
            0.0028357568985578163,
            0.0011783210387853378,
            -0.0012882905831549496,
            -0.0008437233990325832,
            0.0014118038482414485,
            -0.00035931341439960273,
            -0.0008005521196807396,
            -0.0009112167163150496,
            -0.0021454353397878977,
            -0.00455449124683858,
            -0.002621804541693598,
            -0.0014343203534295012,
            -0.0013878753866000217,
            0.0006845322008443816,
            -0.0005127127256633517,
            -0.0014756742368337572,
            -0.006851745463221386,
            -0.004946828526573962,
            -0.005114469483212206,
            -0.0006380065257954482,
            0.0012144897416949542,
            -0.0015315617132254382,
            -0.0010088931660124914,
            -0.003696253984573778,
            0.0035489400380502075,
            0.0475794719228643,
            -0.12907913902367246,
            1.1904972241785292,
            -2.4417920361929064,
            0.0237225480735904,
            -0.05401302039549555,
            0.45696077434502214,
            -0.9248644613089951
          ],
          [
            0.04382369777311361,
            -0.1065769114979879,
            0.9165576803604879,
            -1.8599761545338067,
            0.0032876820084780916,
            -0.00511334573642494,
            0.013953644095930421,
            -0.003773423835714827,
            -0.000978985988762514,
            -0.006112915229279739,
            -0.0022258323398372777,
            0.002780966195168934,
            0.001169842485575818,
            -0.003307445921317672,
            0.0006370283094424815,
            0.0019485878607172187,
            0.0018907075353807674,
            0.004613843793880378,
            0.00861882842825584,
            0.004875173435404008,
            0.0028375134647710644,
            0.002820976655991253,
            -0.001543274229922456,
            0.00047492872636233086,
            0.0027098149344760873,
            0.01367877581267618,
            0.010079495257045535,
            0.010311344819563688,
            0.0020073642918270887,
            -0.0030004117842236185,
            0.0031519211124231786,
            0.001817905921659317,
            0.006985864636932221,
            -0.007076229508801412,
            -0.09223582605697561,
            0.25836371879360004,
            -2.4417920361929064,
            5.030490366613817,
            -0.04492871066441634,
            0.10565324473016796,
            -0.9201556514369698,
            1.8725647345455583
          ],
          [
            -0.002488884876891022,
            0.003895918497697019,
            -0.02463642552891973,
            0.04688945778577827,
            -0.00018669052503371934,
            -0.0001015211281362073,
            0.0001235658029443447,
            0.0004157711766162199,
            -0.00022848547692522325,
            0.0002621669985121319,
            -1.1387799492335665e-05,
            0.0001679412327970341,
            -9.133357950612058e-05,
            0.00015979551289643638,
            6.393209737102517e-05,
            0.00014824437336449938,
            -8.360920216873892e-05,
            0.00012831093445991068,
            -0.0001981718492029921,
            -6.420476543053983e-05,
            -0.00021168572665515497,
            -9.914624357776241e-05,
            -0.0007505206169959123,
            -0.0011243675998720832,
            -0.0009402508752153728,
            -0.0006042123028112864,
            -0.0006927564594425136,
            -0.0005125898913331066,
            0.0004391743160950056,
            -0.00034672120618703265,
            -8.513805982538156e-05,
            -9.468849858898916e-05,
            -0.0001250790409207461,
            6.0285362653322394e-05,
            0.00249546111885698,
            -0.0038155605635748152,
            0.0237225480735904,
            -0.04492871066441634,
            0.006859768047254476,
            -0.011049456910325757,
            0.07492475296174146,
            -0.1445545000149395
          ],
          [
            0.0038017855455831475,
            -0.0076472074728810594,
            0.05547370634075198,
            -0.10883620565760316,
            0.00038641545800510236,
            9.794567167597783e-05,
            0.0003614459119024195,
            -0.0006953634251557351,
            0.00035091891201383596,
            -0.0006156069608940413,
            7.869475849783136e-05,
            -0.00019361074443166934,
            5.9964336504585106e-05,
            -0.00035548971446151367,
            -0.00025703525187339884,
            -0.00031570197445963065,
            0.000132202634459389,
            -0.00033431405530304887,
            0.00012488791676163624,
            0.0001937592465373275,
            0.0004671497586178177,
            0.00026678918228374357,
            0.0013936058242353497,
            0.001942147145795135,
            0.0017578656884221539,
            0.0008774667803553276,
            0.0007333153938395263,
            0.00044088387174483245,
            -0.0006802291305965516,
            0.00042098658373884707,
            5.7647777858491376e-05,
            0.0002538041422719018,
            0.0003743825221957335,
            -5.57242640899251e-05,
            -0.0037987331035248895,
            0.00754008726125915,
            -0.05401302039549555,
            0.10565324473016796,
            -0.011049456910325757,
            0.022019284645714267,
            -0.1619255630467173,
            0.31758660735611755
          ],
          [
            -0.023992027039121462,
            0.055666558641717157,
            -0.46383930870971646,
            0.9352568681844127,
            -0.002736967691138205,
            0.0003499938912616226,
            -0.0036415835721449815,
            0.004376211149230962,
            -0.0018650210355680384,
            0.004938158008906866,
            -0.0008191938953593823,
            0.0017844921903086637,
            0.00018211712022591248,
            0.0023680750338312398,
            0.0016892260643262768,
            0.0028001717306629656,
            -0.0007775274786596825,
            0.0024292429869215417,
            -0.0007612643047162244,
            -0.0016716995951317187,
            -0.003592617176015076,
            -0.002300285874970776,
            -0.00900442799370003,
            -0.012640457232975468,
            -0.011582410228314875,
            -0.005644241389698193,
            -0.004040930008392507,
            -0.0020920124385581983,
            0.003797123579840061,
            -0.0018170616542784333,
            0.0002489068900994846,
            -0.0016541239308002853,
            -0.004227208000789091,
            0.0013421991760184508,
            0.023947410060853346,
            -0.05523603436363644,
            0.45696077434502214,
            -0.9201556514369698,
            0.07492475296174146,
            -0.1619255630467173,
            1.3104808825566527,
            -2.618468625151581
          ],
          [
            0.045779093002523766,
            -0.10950387529894012,
            0.9371702371731487,
            -1.8997022275892086,
            0.0051417350606422045,
            -0.001079566189726454,
            0.007563451650455405,
            -0.008230600578542264,
            0.003479619627200269,
            -0.010111277513070269,
            0.0016735419941510336,
            -0.003771364955804489,
            -0.0005109266476109701,
            -0.004610878569360757,
            -0.0032527900951872567,
            -0.005658302967391122,
            0.001441528297723191,
            -0.0048390270012851335,
            0.0012434056338554952,
            0.003447691223171484,
            0.007061689925082319,
            0.004659201117344652,
            0.017233907550388443,
            0.024263353214083683,
            0.02221520577664913,
            0.01059269926939305,
            0.00731531571594794,
            0.0036302273529534405,
            -0.00701206394431232,
            0.0029927103824319394,
            -0.0008646997303323669,
            0.0032142601522144763,
            0.008898444292913022,
            -0.0031107561932723015,
            -0.04560346629307592,
            0.108760388365997,
            -0.9248644613089951,
            1.8725647345455583,
            -0.1445545000149395,
            0.31758660735611755,
            -2.618468625151581,
            5.252757123011332
          ]
        ],
        "interaction_joint_test": {
          "F": 2.5268738973179756,
          "df1": 8,
          "df2": 111,
          "p": 0.014529863033154079,
          "p_holm_six_subject_dimensions": 0.08717917819892447
        },
        "groups": {
          "1": {
            "label": "Central area of the city or county",
            "n": 3372,
            "classes": 84,
            "schools": 42,
            "zero_n": 896,
            "exposure_coefficients": [
              -0.06643325515098092,
              0.21921958944669256,
              -2.0126842738812005,
              4.0912576735728985
            ],
            "exposure_covariance": [
              [
                0.0024594897538499,
                -0.00379587164877759,
                0.024224655764936834,
                -0.0462691282222807
              ],
              [
                -0.00379587164877759,
                0.00752856250651375,
                -0.05499582999963245,
                0.10811965380626724
              ],
              [
                0.024224655764936834,
                -0.05499582999963245,
                0.4601144514997285,
                -0.9287947811866022
              ],
              [
                -0.0462691282222807,
                0.10811965380626724,
                -0.9287947811866022,
                1.8847079220025342
              ]
            ],
            "exercise_joint_test": {
              "F": 2.8310439350680494,
              "df1": 4,
              "df2": 111,
              "p": 0.02795850610747817
            },
            "contrasts": {
              "0": {
                "estimate": -0.051620853423521934,
                "se": 0.021524058529599016,
                "lower": -0.09427221228310981,
                "upper": -0.008969494563934054
              },
              "30": {
                "estimate": -0.013046921040112403,
                "se": 0.01713847306413298,
                "lower": -0.04700794953102193,
                "upper": 0.020914107450797123
              },
              "90": {
                "estimate": -0.054200459258042344,
                "se": 0.01835673914130181,
                "lower": -0.09057556330874167,
                "upper": -0.01782535520734302
              },
              "120": {
                "estimate": -0.07651724630973544,
                "se": 0.0245333380265659,
                "lower": -0.12513169338325997,
                "upper": -0.027902799236210904
              }
            }
          },
          "2": {
            "label": "Urban fringe and rural-urban fringe zone",
            "n": 2083,
            "classes": 56,
            "schools": 29,
            "zero_n": 496,
            "exposure_coefficients": [
              0.06216022625014275,
              -0.22021567257468116,
              1.5976364354679062,
              -3.153341361842233
            ],
            "exposure_covariance": [
              [
                0.0028837378510960725,
                -0.0034723749324378703,
                0.02483187014716721,
                -0.04910813688426133
              ],
              [
                -0.0034723749324378703,
                0.008882283708689775,
                -0.07556236424007912,
                0.15330835784557253
              ],
              [
                0.02483187014716721,
                -0.07556236424007913,
                0.7424101795044264,
                -1.5374222848982462
              ],
              [
                -0.04910813688426133,
                0.1533083578455725,
                -1.5374222848982462,
                3.195245979548738
              ]
            ],
            "exercise_joint_test": {
              "F": 1.8190220576553449,
              "df1": 4,
              "df2": 111,
              "p": 0.13016683669145393
            },
            "contrasts": {
              "0": {
                "estimate": 0.07747214518964807,
                "se": 0.03993974470265954,
                "lower": -0.0016711251992004433,
                "upper": 0.15661541557849656
              },
              "30": {
                "estimate": 0.033178010781313994,
                "se": 0.01718653531135939,
                "lower": -0.0008782562609696981,
                "upper": 0.06723427782359769
              },
              "90": {
                "estimate": 0.025304191890036243,
                "se": 0.027381767328840644,
                "lower": -0.028954607998753976,
                "upper": 0.07956299177882646
              },
              "120": {
                "estimate": 0.033955064352184205,
                "se": 0.03748448687742818,
                "lower": -0.040322948750137824,
                "upper": 0.10823307745450624
              }
            }
          },
          "3": {
            "label": "Towns and rural area",
            "n": 2792,
            "classes": 81,
            "schools": 41,
            "zero_n": 907,
            "exposure_coefficients": [
              0.13915075545462752,
              -0.2497081970113813,
              1.9682804387719282,
              -3.9430124251539
            ],
            "exposure_covariance": [
              [
                0.004341488047322333,
                -0.00714762451582318,
                0.0505209561586371,
                -0.09815507744891816
              ],
              [
                -0.00714762451582318,
                0.014253432206465896,
                -0.1057811280638806,
                0.20736618020584152
              ],
              [
                0.0505209561586371,
                -0.1057811280638806,
                0.8429167166369483,
                -1.674836300980622
              ],
              [
                -0.09815507744891816,
                0.20736618020584152,
                -1.674836300980622,
                3.338060589835449
              ]
            ],
            "exercise_joint_test": {
              "F": 1.4517867567678149,
              "df1": 4,
              "df2": 111,
              "p": 0.22180456935821005
            },
            "contrasts": {
              "0": {
                "estimate": 0.011451725403600066,
                "se": 0.029448077537062172,
                "lower": -0.04690160610360645,
                "upper": 0.06980505691080657
              },
              "30": {
                "estimate": 0.030249446833903987,
                "se": 0.0204174736933096,
                "lower": -0.010209140300209613,
                "upper": 0.07070803396801759
              },
              "90": {
                "estimate": 0.038653895234649016,
                "se": 0.022317406303278452,
                "lower": -0.005569535200061412,
                "upper": 0.08287732566935944
              },
              "120": {
                "estimate": 0.051453424127236747,
                "se": 0.03250161995136622,
                "lower": -0.012950705519472902,
                "upper": 0.1158575537739464
              }
            }
          }
        },
        "exercise_interaction_columns": [
          "ex0_X_schloc_3c_2",
          "ex1_X_schloc_3c_2",
          "ex2_X_schloc_3c_2",
          "ex3_X_schloc_3c_2",
          "ex0_X_schloc_3c_3",
          "ex1_X_schloc_3c_3",
          "ex2_X_schloc_3c_3",
          "ex3_X_schloc_3c_3"
        ],
        "baseline_score_interaction_columns": [],
        "control_slopes": "Shared across groups; four exercise coefficients vary."
      }
    }
  },
  "subject_comparison": {
    "n": 8247,
    "classes": 221,
    "clusters": 112,
    "rank": 34,
    "coefficient_names": [
      "ex0",
      "ex1",
      "ex2",
      "ex3",
      "age",
      "fs",
      "minority",
      "agrhk",
      "migrant",
      "livinsch",
      "nsibling",
      "medul_2.0",
      "medul_3.0",
      "medul_4.0",
      "fedul_2.0",
      "fedul_3.0",
      "fedul_4.0",
      "steco_3c_2.0",
      "steco_3c_3.0",
      "diffmat_2.0",
      "diffmat_3.0",
      "diffmat_4.0",
      "diffchn_2.0",
      "diffchn_3.0",
      "diffchn_4.0",
      "diffeng_2.0",
      "diffeng_3.0",
      "diffeng_4.0",
      "y0_chn_0",
      "y0_chn_1",
      "y0_mat_0",
      "y0_mat_1",
      "y0_eng_0",
      "y0_eng_1"
    ],
    "cr1_correction": 1.0410771131491852,
    "subject_order": [
      "chn",
      "mat",
      "eng"
    ],
    "exposure_coefficients": [
      [
        0.009737480963497124,
        0.06272415964275838,
        -0.5405612928106153,
        1.0806827121562255
      ],
      [
        -0.0303328465604496,
        0.08961389527032665,
        -0.6508287217831595,
        1.2493741495999238
      ],
      [
        0.030107539767145246,
        -0.038299296326349555,
        0.17177323060748687,
        -0.3161854737092336
      ]
    ],
    "cross_subject_exposure_covariance": [
      [
        0.001160415335267109,
        -0.00185710280267299,
        0.013869741088840488,
        -0.027263897650267113,
        0.00012766766084022302,
        -0.0003105326804779168,
        0.0025245385632562,
        -0.005070654665714504,
        0.00021358564881720642,
        -0.00034196545672337425,
        0.0021321951846015276,
        -0.004026307921382261
      ],
      [
        -0.00185710280267299,
        0.0039001277972877,
        -0.03096578779710877,
        0.06148583442169049,
        -0.0003665782217099346,
        0.0009236813358593846,
        -0.007519269624403153,
        0.015168704170818597,
        -0.0004434544147006276,
        0.0009911355434142981,
        -0.00787659730460687,
        0.015634990251849064
      ],
      [
        0.013869741088840488,
        -0.03096578779710877,
        0.27310916441991245,
        -0.5532600134423734,
        0.0037508483163717597,
        -0.009213924688688747,
        0.08168910192490522,
        -0.16735025909635587,
        0.004407304080590678,
        -0.009810997633889533,
        0.08612784650434295,
        -0.17475732507370517
      ],
      [
        -0.027263897650267113,
        0.06148583442169049,
        -0.5532600134423734,
        1.1254295610958134,
        -0.007696651215610852,
        0.018955438964543738,
        -0.17030437730358539,
        0.3497890661147215,
        -0.009057116708349858,
        0.020082228580637837,
        -0.17873469870283648,
        0.3638758301248617
      ],
      [
        0.00012766766084022302,
        -0.0003665782217099346,
        0.0037508483163717597,
        -0.007696651215610852,
        0.0015384821573168333,
        -0.0025120066447629954,
        0.018418873410743337,
        -0.03626760649920617,
        0.0005757816862800619,
        -0.0010074397406545736,
        0.008032382010213515,
        -0.01608646013732539
      ],
      [
        -0.0003105326804779168,
        0.0009236813358593846,
        -0.009213924688688747,
        0.018955438964543738,
        -0.0025120066447629954,
        0.0050642810504368755,
        -0.03923116021662326,
        0.07787393933789526,
        -0.0012436784433776495,
        0.0023780981945403902,
        -0.018648482456885197,
        0.037211508631297505
      ],
      [
        0.0025245385632562,
        -0.007519269624403153,
        0.08168910192490522,
        -0.17030437730358539,
        0.018418873410743337,
        -0.03923116021662326,
        0.3311407100153532,
        -0.6677081667561982,
        0.00995789754550486,
        -0.019331002832966578,
        0.15984151197454693,
        -0.3218664830090448
      ],
      [
        -0.005070654665714504,
        0.015168704170818597,
        -0.16735025909635587,
        0.3497890661147215,
        -0.03626760649920617,
        0.07787393933789526,
        -0.6677081667561982,
        1.3509622370584276,
        -0.01989300968027606,
        0.03871074087970345,
        -0.3234258948986415,
        0.6527283498671663
      ],
      [
        0.00021358564881720642,
        -0.0004434544147006276,
        0.004407304080590678,
        -0.009057116708349858,
        0.0005757816862800619,
        -0.0012436784433776495,
        0.00995789754550486,
        -0.01989300968027606,
        0.0011040769438337569,
        -0.0017641484983614304,
        0.012546507905094532,
        -0.02451162750768614
      ],
      [
        -0.00034196545672337425,
        0.0009911355434142981,
        -0.009810997633889533,
        0.020082228580637837,
        -0.0010074397406545736,
        0.0023780981945403902,
        -0.019331002832966578,
        0.03871074087970345,
        -0.0017641484983614304,
        0.003718068532866275,
        -0.0288562140886847,
        0.057274764062198835
      ],
      [
        0.0021321951846015276,
        -0.00787659730460687,
        0.08612784650434295,
        -0.17873469870283648,
        0.008032382010213515,
        -0.018648482456885197,
        0.15984151197454693,
        -0.3234258948986415,
        0.012546507905094532,
        -0.0288562140886847,
        0.24728095898126218,
        -0.4995792429332415
      ],
      [
        -0.004026307921382261,
        0.015634990251849064,
        -0.17475732507370517,
        0.3638758301248617,
        -0.01608646013732539,
        0.037211508631297505,
        -0.3218664830090448,
        0.6527283498671663,
        -0.02451162750768614,
        0.057274764062198835,
        -0.4995792429332415,
        1.0129210338813806
      ]
    ],
    "all_subjects_equal_test": {
      "F": 0.9835036475797477,
      "df1": 8,
      "df2": 111,
      "p": 0.4528001325178427
    },
    "pairwise": {
      "chn_minus_mat": {
        "direction": "chn minus mat",
        "exposure_coefficient_difference": [
          0.04007032752394672,
          -0.026889735627568273,
          0.11026742897254427,
          -0.1686914374436983
        ],
        "exposure_difference_covariance": [
          [
            0.002443562170903496,
            -0.003691998545248134,
            0.026013227619955868,
            -0.05076419826814793
          ],
          [
            -0.003691998545248134,
            0.007117046176005806,
            -0.05346375370064013,
            0.1052356306242234
          ],
          [
            0.026013227619955864,
            -0.05346375370064013,
            0.44087167058545523,
            -0.8833135437986304
          ],
          [
            -0.05076419826814793,
            0.1052356306242234,
            -0.8833135437986304,
            1.7768136659247977
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 0.4565492379637078,
          "df1": 4,
          "df2": 111,
          "p": 0.767436314042609,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.018887703985987284,
            "se": 0.02295498748713369,
            "lower": -0.06437454409956171,
            "upper": 0.026599136127587145
          },
          "30": {
            "estimate": 0.007989915324109982,
            "se": 0.014917598428410556,
            "lower": -0.02157030181702116,
            "upper": 0.03755013246524112
          },
          "90": {
            "estimate": -0.0013031359284388158,
            "se": 0.017189740067146207,
            "lower": -0.035365753408254215,
            "upper": 0.03275948155137658
          },
          "120": {
            "estimate": 0.00074038258096807,
            "se": 0.024480128640148806,
            "lower": -0.047768626541268,
            "upper": 0.04924939170320414
          }
        }
      },
      "chn_minus_eng": {
        "direction": "chn minus eng",
        "exposure_coefficient_difference": [
          -0.020370058803648124,
          0.10102345596910793,
          -0.7123345234181021,
          1.396868185865459
        ],
        "exposure_difference_covariance": [
          [
            0.001837320981466453,
            -0.0028358314296104184,
            0.019876749728742815,
            -0.038692100528221134
          ],
          [
            -0.0028358314296104184,
            0.005635925243325379,
            -0.042134406947297066,
            0.08304337965140243
          ],
          [
            0.019876749728742815,
            -0.042134406947297066,
            0.3481344303924887,
            -0.6993472325990733
          ],
          [
            -0.038692100528221134,
            0.08304337965140243,
            -0.6993472325990733,
            1.4105989347274706
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 1.2419787059297553,
          "df1": 4,
          "df2": 111,
          "p": 0.29735569243704457,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.0446968723895569,
            "se": 0.02099646159207487,
            "lower": -0.08630276269661241,
            "upper": -0.0030909820825013937
          },
          "30": {
            "estimate": -0.016184170076913626,
            "se": 0.01354693012993362,
            "lower": -0.04302831648280645,
            "upper": 0.0106599763289792
          },
          "90": {
            "estimate": -0.010384149581623925,
            "se": 0.01528657944045899,
            "lower": -0.040675527230222094,
            "upper": 0.019907228066974248
          },
          "120": {
            "estimate": -0.014179421648187585,
            "se": 0.02125266200435773,
            "lower": -0.05629299017537169,
            "upper": 0.02793414687899652
          }
        }
      },
      "mat_minus_eng": {
        "direction": "mat minus eng",
        "exposure_coefficient_difference": [
          -0.060440386327594846,
          0.1279131915966762,
          -0.8226019523906464,
          1.5655596233091573
        ],
        "exposure_difference_covariance": [
          [
            0.0014909957285904663,
            -0.0020250369590922024,
            0.012975101760119494,
            -0.02479976418929086
          ],
          [
            -0.0020250369590922024,
            0.00402615319422237,
            -0.030107889015456187,
            0.05922645388909314
          ],
          [
            0.012975101760119494,
            -0.030107889015456187,
            0.25873864504752153,
            -0.5219950317817534
          ],
          [
            -0.02479976418929086,
            0.05922645388909314,
            -0.5219950317817534,
            1.0584265712054755
          ]
        ],
        "exercise_coefficients_equal_test": {
          "F": 1.27161457012832,
          "df1": 4,
          "df2": 111,
          "p": 0.28547623909599257,
          "p_holm_three_pairs": 0.8564287172879776
        },
        "contrast_difference": {
          "0": {
            "estimate": -0.025809168403569588,
            "se": 0.019932367511155177,
            "lower": -0.06530648525347446,
            "upper": 0.013688148446335285
          },
          "30": {
            "estimate": -0.0241740854010236,
            "se": 0.0123662419406672,
            "lower": -0.04867861934059513,
            "upper": 0.000330448538547929
          },
          "90": {
            "estimate": -0.009081013653185116,
            "se": 0.014543772086715161,
            "lower": -0.037900468942693735,
            "upper": 0.019738441636323507
          },
          "120": {
            "estimate": -0.014919804229155731,
            "se": 0.02045663288497369,
            "lower": -0.055455987915704816,
            "upper": 0.025616379457393354
          }
        }
      }
    },
    "cross_equation_convention": "Equation-level CR1 q=G/(G-1)*(N-1)/(N-C-p) multiplies every cross-subject covariance block; denominator df=G-1. This exactly agrees with regression on outcome differences."
  },
  "multiplicity": {
    "heterogeneity": "Holm adjustment across sex and school-location omnibus interaction tests (2 tests).",
    "subject_group_models": "A separate secondary family of six interaction tests: three subjects times two grouping dimensions; Holm adjustment across all six.",
    "subject_pairs": "Holm adjustment across Chinese-minus-mathematics, Chinese-minus-English and mathematics-minus-English four-coefficient tests (3 tests).",
    "not_adjusted": "Individual group contrasts and within-group joint tests are descriptive and have no familywise adjustment."
  },
  "field_guide": {
    "groups.contrasts": "Estimated group-specific conditional achievement difference at the named exercise minutes versus 60 minutes; se/lower/upper are pooled-model school-clustered uncertainty.",
    "groups.exercise_joint_test": "Joint F test that all four group-specific exercise coefficients are zero.",
    "interaction_joint_test": "Joint F test that all four exercise coefficients agree across groups; df1=4*(number of groups-1).",
    "groups.schools": "Schools represented by that group, for coverage; inference uses the pooled model total clusters.",
    "all_subjects_equal_test": "Eight-restriction joint test that the four exercise coefficients are identical across all three outcomes.",
    "cross_subject_exposure_covariance": "12 by 12 correlated-outcome covariance in subject_order with four basis coefficients per subject.",
    "pairwise.contrast_difference": "Difference between subject-specific exercise contrasts, in the stated subtraction direction; not a level difference in scores."
  }
}


==> anc/output/panel/heterogeneity_validation.json <==
{
  "result_source": "output\\panel\\heterogeneity_results.json",
  "n": 8247,
  "heterogeneity_models": {
    "sex": {
      "max_abs_coefficient_difference": 3.68594044175552e-14,
      "max_abs_covariance_difference": 4.073408277349699e-12,
      "pass": true,
      "interaction_F_difference": 1.8476331575811855e-12,
      "n": 8247,
      "method": "statsmodels OLS QR with a complete set of explicit baseline-class indicators and cov_cluster CR1."
    },
    "school_location": {
      "max_abs_coefficient_difference": 2.9665159217984183e-13,
      "max_abs_covariance_difference": 1.7416290631899756e-11,
      "pass": true,
      "interaction_F_difference": 5.271338920920243e-12,
      "n": 8247,
      "method": "statsmodels OLS QR with a complete set of explicit baseline-class indicators and cov_cluster CR1."
    }
  },
  "subject_difference_regressions": {
    "chn_minus_mat": {
      "max_abs_coefficient_difference": 8.404388296412435e-14,
      "max_abs_covariance_difference": 1.999955756559757e-12,
      "pass": true,
      "four_coefficient_F_difference": 2.1238566461079245e-13,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    },
    "chn_minus_eng": {
      "max_abs_coefficient_difference": 8.881784197001252e-15,
      "max_abs_covariance_difference": 3.469446951953614e-12,
      "pass": true,
      "four_coefficient_F_difference": 3.1241675912951905e-13,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    },
    "mat_minus_eng": {
      "max_abs_coefficient_difference": 9.281464485866309e-14,
      "max_abs_covariance_difference": 2.780442542871242e-12,
      "pass": true,
      "four_coefficient_F_difference": 1.4923617897011354e-12,
      "method": "Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators."
    }
  },
  "subject_group_mean_consistency": {
    "sex": {
      "max_abs_mean_coefficient_difference": 2.6645352591003757e-15,
      "max_abs_mean_contrast_difference": 3.0010716134398763e-16,
      "pass": true,
      "note": "Point estimates average; subject standard errors or covariance matrices must not be averaged without cross-subject covariance."
    },
    "school_location": {
      "max_abs_mean_coefficient_difference": 1.0658141036401503e-14,
      "max_abs_mean_contrast_difference": 5.551115123125783e-16,
      "pass": true,
      "note": "Point estimates average; subject standard errors or covariance matrices must not be averaged without cross-subject covariance."
    }
  },
  "selected_subject_group_explicit_models": {
    "chn_sex": {
      "max_abs_coefficient_difference": 2.4591439995447217e-14,
      "max_abs_covariance_difference": 1.2705392293810291e-12,
      "pass": true
    },
    "chn_school_location": {
      "max_abs_coefficient_difference": 5.515587986337778e-13,
      "max_abs_covariance_difference": 2.503242058082833e-11,
      "pass": true
    }
  },
  "all_subjects_joint_stacked_difference_model": {
    "max_abs_coefficient_difference": 8.429368314466501e-14,
    "max_abs_covariance_difference": 3.3302249846656196e-12,
    "eight_restriction_F_difference": 5.063727215315339e-13,
    "pass": true,
    "method": "statsmodels block-diagonal explicit-class-dummy stacked OLS for Chinese-minus-math and Chinese-minus-English outcomes; original school clusters shared across equations.",
    "cr1_conversion_factor": 0.9999393682168193
  },
  "all_pass": true,
  "independence": "Raw microdata and normalization reconstructed independently; spline terms independently computed; explicit class-dummy QR estimates and statsmodels cluster covariance compared with within estimates and correlated-outcome covariance.",
  "inference_note": "The F statistics are compared using the same restriction covariance. Reported production p values use school denominator df=111, not statsmodels default residual df.",
  "software": {
    "numpy": "2.3.5",
    "pandas": "3.0.1",
    "statsmodels": "0.15.0"
  }
}


==> anc/output/panel/linkage_audit.json <==
{
  "source": {
    "wave1": "data/cepsw1studentEN.dta",
    "wave2": "data/ceps_wave2/cepsw2studentEN.tab"
  },
  "files": {
    "sha256": {
      "EN": "8490a7b3a28b02b1d4fe3edc9ba73368c7a22ca7a31e62e2a78754275c37c7b4",
      "CN": "8490a7b3a28b02b1d4fe3edc9ba73368c7a22ca7a31e62e2a78754275c37c7b4"
    },
    "CN_EN_byte_identical": true,
    "CN_EN_parsed_identical": true,
    "format_note": "TAB contains plain numeric values and empty fields, no variable/value labels; CN/EN must not be interpreted as differing label languages."
  },
  "shape": {
    "wave1_rows": 19487,
    "wave1_columns": 300,
    "wave2_rows": 10750,
    "wave2_columns": 311
  },
  "uniqueness": {
    "wave1_missing_ids": 0,
    "wave1_duplicate_ids": 0,
    "wave2_missing_ids": 0,
    "wave2_duplicate_ids": 0
  },
  "raw_special_missing_tokens": {
    "": 576399
  },
  "raw_special_missing_columns": {
    "w2clsids": {
      "": 830
    },
    "w2sweight": {
      "": 830
    },
    "w1w2sweight": {
      "": 1301
    },
    "w2mtype": {
      "": 9920
    },
    "w2mreason": {
      "": 9920
    },
    "w2coglmh": {
      "": 471
    },
    "w2cogtype": {
      "": 920
    },
    "w2cog3pl": {
      "": 920
    },
    "w2chn": {
      "": 875
    },
    "w2mat": {
      "": 870
    },
    "w2eng": {
      "": 883
    },
    "w2a01": {
      "": 1021
    },
    "w2a02": {
      "": 1200
    },
    "w2a03": {
      "": 967
    },
    "w2a04": {
      "": 942
    },
    "w2a05": {
      "": 979
    },
    "w2a0601": {
      "": 5089
    },
    "w2a0602": {
      "": 5089
    },
    "w2a0603": {
      "": 5091
    },
    "w2a0604": {
      "": 5085
    },
    "w2a0701": {
      "": 915
    },
    "w2a0702": {
      "": 915
    },
    "w2a0703": {
      "": 915
    },
    "w2a0704": {
      "": 915
    },
    "w2a0705": {
      "": 915
    },
    "w2a0706": {
      "": 915
    },
    "w2a0707": {
      "": 915
    },
    "w2a0708": {
      "": 915
    },
    "w2a0801": {
      "": 886
    },
    "w2a0801a": {
      "": 1747
    },
    "w2a0802": {
      "": 887
    },
    "w2a0802a": {
      "": 10244
    },
    "w2a0802b": {
      "": 10065
    },
    "w2a0802c01": {
      "": 10071
    },
    "w2a0802c02": {
      "": 10071
    },
    "w2a0802c03": {
      "": 10071
    },
    "w2a0803": {
      "": 886
    },
    "w2a0803a": {
      "": 10578
    },
    "w2a0804": {
      "": 886
    },
    "w2a0804a": {
      "": 10634
    },
    "w2a09": {
      "": 893
    },
    "w2a10": {
      "": 909
    },
    "w2a11": {
      "": 876
    },
    "w2a12": {
      "": 893
    },
    "w2a13": {
      "": 979
    },
    "w2a14": {
      "": 1003
    },
    "w2a15": {
      "": 886
    },
    "w2a16": {
      "": 931
    },
    "w2a17": {
      "": 950
    },
    "w2a18": {
      "": 893
    },
    "w2a19": {
      "": 920
    },
    "w2a2001": {
      "": 858
    },
    "w2a2002": {
      "": 871
    },
    "w2a2003": {
      "": 865
    },
    "w2a2004": {
      "": 882
    },
    "w2a2005": {
      "": 910
    },
    "w2a2006": {
      "": 864
    },
    "w2a2101a": {
      "": 1006
    },
    "w2a2101b": {
      "": 1202
    },
    "w2a2102a": {
      "": 1028
    },
    "w2a2102b": {
      "": 1216
    },
    "w2a2103a": {
      "": 1032
    },
    "w2a2103b": {
      "": 1231
    },
    "w2a2104a": {
      "": 1019
    },
    "w2a2104b": {
      "": 1204
    },
    "w2a22": {
      "": 892
    },
    "w2a23": {
      "": 892
    },
    "w2a24": {
      "": 958
    },
    "w2a25": {
      "": 985
    },
    "w2a26": {
      "": 921
    },
    "w2a27": {
      "": 890
    },
    "w2a28": {
      "": 936
    },
    "w2a29": {
      "": 905
    },
    "w2a30": {
      "": 900
    },
    "w2a31": {
      "": 874
    },
    "w2a32": {
      "": 908
    },
    "w2b01": {
      "": 1140
    },
    "w2b02": {
      "": 871
    },
    "w2b03": {
      "": 874
    },
    "w2b04": {
      "": 872
    },
    "w2b0501": {
      "": 860
    },
    "w2b0502": {
      "": 865
    },
    "w2b0503": {
      "": 874
    },
    "w2b0504": {
      "": 873
    },
    "w2b0505": {
      "": 867
    },
    "w2b0506": {
      "": 884
    },
    "w2b0507": {
      "": 865
    },
    "w2b0508": {
      "": 883
    },
    "w2b0509": {
      "": 874
    },
    "w2b0601": {
      "": 867
    },
    "w2b0602": {
      "": 881
    },
    "w2b0603": {
      "": 884
    },
    "w2b0604": {
      "": 894
    },
    "w2b0605": {
      "": 878
    },
    "w2b0606": {
      "": 880
    },
    "w2b0607": {
      "": 887
    },
    "w2b0608": {
      "": 900
    },
    "w2b0609": {
      "": 895
    },
    "w2b0610": {
      "": 874
    },
    "w2b07a": {
      "": 860
    },
    "w2b07b": {
      "": 876
    },
    "w2b07c": {
      "": 901
    },
    "w2b07d": {
      "": 894
    },
    "w2b07e": {
      "": 871
    },
    "w2b07f": {
      "": 885
    },
    "w2b08a": {
      "": 872
    },
    "w2b08b": {
      "": 891
    },
    "w2b08c": {
      "": 905
    },
    "w2b08d": {
      "": 894
    },
    "w2b08e": {
      "": 883
    },
    "w2b08f": {
      "": 906
    },
    "w2b09": {
      "": 876
    },
    "w2b10": {
      "": 865
    },
    "w2b1100": {
      "": 868
    },
    "w2b1101": {
      "": 868
    },
    "w2b1102": {
      "": 868
    },
    "w2b1103": {
      "": 868
    },
    "w2b1104": {
      "": 868
    },
    "w2b1105": {
      "": 868
    },
    "w2b1106": {
      "": 868
    },
    "w2b1107": {
      "": 868
    },
    "w2b1108": {
      "": 868
    },
    "w2b1109": {
      "": 868
    },
    "w2b1110": {
      "": 868
    },
    "w2b1111": {
      "": 868
    },
    "w2b1200": {
      "": 879
    },
    "w2b1201": {
      "": 879
    },
    "w2b1202": {
      "": 879
    },
    "w2b1203": {
      "": 879
    },
    "w2b1204": {
      "": 879
    },
    "w2b1205": {
      "": 879
    },
    "w2b1206": {
      "": 879
    },
    "w2b1207": {
      "": 879
    },
    "w2b1300": {
      "": 897
    },
    "w2b1301": {
      "": 897
    },
    "w2b1302": {
      "": 897
    },
    "w2b1303": {
      "": 897
    },
    "w2b1304": {
      "": 897
    },
    "w2b1305": {
      "": 897
    },
    "w2b1401": {
      "": 920
    },
    "w2b1402": {
      "": 920
    },
    "w2b1403": {
      "": 920
    },
    "w2b1404": {
      "": 920
    },
    "w2b1405": {
      "": 920
    },
    "w2b1406": {
      "": 920
    },
    "w2b15": {
      "": 1042
    },
    "w2b16": {
      "": 894
    },
    "w2b17": {
      "": 1200
    },
    "w2b18": {
      "": 923
    },
    "w2b19": {
      "": 873
    },
    "w2b20": {
      "": 928
    },
    "w2b21": {
      "": 985
    },
    "w2c01": {
      "": 979
    },
    "w2c02": {
      "": 1075
    },
    "w2c03": {
      "": 921
    },
    "w2c04": {
      "": 927
    },
    "w2c05": {
      "": 954
    },
    "w2c06": {
      "": 1144
    },
    "w2c0701a": {
      "": 1008
    },
    "w2c0701b": {
      "": 10680
    },
    "w2c0701c": {
      "": 10680
    },
    "w2c0702a": {
      "": 1014
    },
    "w2c0702b": {
      "": 10377
    },
    "w2c0702c": {
      "": 10390
    },
    "w2c0703a": {
      "": 1041
    },
    "w2c0703b": {
      "": 10678
    },
    "w2c0703c": {
      "": 10675
    },
    "w2c0704a": {
      "": 1041
    },
    "w2c0704b": {
      "": 10675
    },
    "w2c0704c": {
      "": 10670
    },
    "w2c0705a": {
      "": 1022
    },
    "w2c0705b": {
      "": 10158
    },
    "w2c0705c": {
      "": 10171
    },
    "w2c0706a": {
      "": 1104
    },
    "w2c0706b": {
      "": 10447
    },
    "w2c0706c": {
      "": 10453
    },
    "w2c08": {
      "": 1152
    },
    "w2c08a": {
      "": 3759
    },
    "w2c08b": {
      "": 3767
    },
    "w2c09": {
      "": 1026
    },
    "w2c09a": {
      "": 7462
    },
    "w2c09b": {
      "": 7462
    },
    "w2c10": {
      "": 4545
    },
    "w2c11": {
      "": 987
    },
    "w2c11a": {
      "": 8203
    },
    "w2c12": {
      "": 7127
    },
    "w2c13a": {
      "": 1097
    },
    "w2c13b": {
      "": 1129
    },
    "w2c14a": {
      "": 5667
    },
    "w2c14b": {
      "": 6111
    },
    "w2c15": {
      "": 922
    },
    "w2c16": {
      "": 969
    },
    "w2c17": {
      "": 893
    },
    "w2c17a": {
      "": 4719
    },
    "w2c18a": {
      "": 1101
    },
    "w2c18b": {
      "": 1837
    },
    "w2c1900": {
      "": 924
    },
    "w2c1901": {
      "": 924
    },
    "w2c1902": {
      "": 924
    },
    "w2c1903": {
      "": 924
    },
    "w2c1904": {
      "": 924
    },
    "w2c1905": {
      "": 924
    },
    "w2c1906": {
      "": 924
    },
    "w2c1908": {
      "": 924
    },
    "w2c1909": {
      "": 924
    },
    "w2c1907": {
      "": 924
    },
    "w2c20": {
      "": 950
    },
    "w2c21": {
      "": 1002
    },
    "w2c22a": {
      "": 5866
    },
    "w2c22b": {
      "": 6137
    },
    "w2c23": {
      "": 947
    },
    "w2c2401": {
      "": 866
    },
    "w2c2402": {
      "": 867
    },
    "w2c2403": {
      "": 871
    },
    "w2c2404": {
      "": 872
    },
    "w2c2501": {
      "": 862
    },
    "w2c2502": {
      "": 894
    },
    "w2c2503": {
      "": 880
    },
    "w2c2504": {
      "": 894
    },
    "w2c2505": {
      "": 880
    },
    "w2c2506": {
      "": 873
    },
    "w2c2507": {
      "": 881
    },
    "w2c2508": {
      "": 896
    },
    "w2c2509": {
      "": 910
    },
    "w2c2510": {
      "": 867
    },
    "w2c2601": {
      "": 872
    },
    "w2c2602": {
      "": 888
    },
    "w2c2603": {
      "": 888
    },
    "w2c2604": {
      "": 895
    },
    "w2c2605": {
      "": 892
    },
    "w2c2606": {
      "": 912
    },
    "w2c2607": {
      "": 930
    },
    "w2d0101": {
      "": 871
    },
    "w2d0102": {
      "": 883
    },
    "w2d0103": {
      "": 881
    },
    "w2d0201": {
      "": 866
    },
    "w2d0202": {
      "": 876
    },
    "w2d0203": {
      "": 887
    },
    "w2d0204": {
      "": 878
    },
    "w2d0205": {
      "": 876
    },
    "w2d0206": {
      "": 906
    },
    "w2d0207": {
      "": 870
    },
    "w2d0208": {
      "": 890
    },
    "w2d0209": {
      "": 871
    },
    "w2d0210": {
      "": 864
    },
    "w2d0301": {
      "": 877
    },
    "w2d0302": {
      "": 923
    },
    "w2d0303": {
      "": 896
    },
    "w2d0304": {
      "": 887
    },
    "w2d0305": {
      "": 904
    },
    "w2d0306": {
      "": 907
    },
    "w2d0307": {
      "": 887
    },
    "w2d0308": {
      "": 903
    },
    "w2d0309": {
      "": 880
    },
    "w2d04": {
      "": 908
    },
    "w2d05": {
      "": 900
    },
    "w2d0601": {
      "": 944
    },
    "w2d0602": {
      "": 944
    },
    "w2d0603": {
      "": 944
    },
    "w2d0604": {
      "": 944
    },
    "w2d07": {
      "": 950
    },
    "w2d08": {
      "": 1062
    },
    "w2d09": {
      "": 1310
    },
    "w2d10b01": {
      "": 1097
    },
    "w2d10c01": {
      "": 1171
    },
    "w2d10d01": {
      "": 1113
    },
    "w2d10e01": {
      "": 1117
    },
    "w2d10b02": {
      "": 1376
    },
    "w2d10c02": {
      "": 1450
    },
    "w2d10d02": {
      "": 1395
    },
    "w2d10e02": {
      "": 1400
    },
    "w2d10b03": {
      "": 1903
    },
    "w2d10c03": {
      "": 1973
    },
    "w2d10d03": {
      "": 1914
    },
    "w2d10e03": {
      "": 1918
    },
    "w2d10b04": {
      "": 2765
    },
    "w2d10c04": {
      "": 2823
    },
    "w2d10d04": {
      "": 2778
    },
    "w2d10e04": {
      "": 2788
    },
    "w2d10b05": {
      "": 3513
    },
    "w2d10c05": {
      "": 3563
    },
    "w2d10d05": {
      "": 3524
    },
    "w2d10e05": {
      "": 3537
    },
    "w2d1101": {
      "": 935
    },
    "w2d1102": {
      "": 954
    },
    "w2d1103": {
      "": 957
    },
    "w2d1104": {
      "": 947
    },
    "w2d1105": {
      "": 933
    },
    "w2d1106": {
      "": 933
    },
    "w2d1107": {
      "": 932
    },
    "w2d1108": {
      "": 942
    },
    "w2d1109": {
      "": 940
    },
    "w2d1110": {
      "": 935
    },
    "w2d12": {
      "": 889
    },
    "w2d13": {
      "": 900
    },
    "w2d14": {
      "": 911
    },
    "w2d15": {
      "": 943
    },
    "w2d16": {
      "": 943
    }
  },
  "baseline_grade7": {
    "n": 10279,
    "in_w2_file": 10279,
    "not_in_w2_file": 0,
    "file_linkage_rate": 1.0,
    "w2status_for_linked": {
      "1": 9449,
      "2": 830
    }
  },
  "wave2_linkage": {
    "matching_baseline": 10279,
    "not_matching_baseline": 471,
    "baseline_grade_for_matched": {
      "0.0": 10279
    },
    "new_ids_status": {
      "3": 471
    }
  },
  "baseline_identifiers_comparison": {
    "clsids": {
      "comparable": 10279,
      "equal": 10279,
      "different": 0
    },
    "schids": {
      "comparable": 10279,
      "equal": 10279,
      "different": 0
    },
    "ctyids": {
      "comparable": 10279,
      "equal": 10279,
      "different": 0
    }
  },
  "current_class_identifiers": {
    "w2_current_class_count": 301,
    "baseline_class_count_in_w2_file": 221,
    "w2_class_missing": 830,
    "equal_to_old_class_count": 8297,
    "old_classes_mapping_to_multiple_new_classes": 46,
    "new_classes_mapping_to_multiple_old_classes": 91,
    "new_classes_containing_multiple_baseline_schools": 0,
    "note": "schids in W2 is compared with original schids; no w2schids variable is present, so this cannot alone rule out actual school transfer."
  },
  "status_aggregates": [
    {
      "w2status": 1.0,
      "n": 9449,
      "matched_w1": 9449,
      "baseline_grade9": {
        "0.0": 9449
      },
      "three_scores_complete": 9319,
      "questionnaire_w2a01_nonmissing": 9271,
      "all_questionnaire_fields_missing": 14
    },
    {
      "w2status": 2.0,
      "n": 830,
      "matched_w1": 830,
      "baseline_grade9": {
        "0.0": 830
      },
      "three_scores_complete": 176,
      "questionnaire_w2a01_nonmissing": 0,
      "all_questionnaire_fields_missing": 830
    },
    {
      "w2status": 3.0,
      "n": 471,
      "matched_w1": 0,
      "baseline_grade9": {
        "missing": 471
      },
      "three_scores_complete": 368,
      "questionnaire_w2a01_nonmissing": 458,
      "all_questionnaire_fields_missing": 0
    }
  ],
  "scores": {
    "chn": {
      "score": {
        "n": 9875,
        "missing": 875,
        "minimum": 0.0,
        "maximum": 142.5,
        "mean": 80.98389873417722,
        "sd": 20.64033034554476,
        "quantiles": {
          "0.01": 15.0,
          "0.05": 46.0,
          "0.25": 70.0,
          "0.5": 81.0,
          "0.75": 94.0,
          "0.95": 113.0,
          "0.99": 128.0
        }
      },
      "maximum": {
        "100": 3901,
        "120": 4282,
        "130": 256,
        "150": 2311
      },
      "above_maximum_n": 0,
      "above_maximum_by_status": {},
      "above_maximum_schools_n": 0,
      "score_missing_by_status": {
        "1": 121,
        "2": 652,
        "3": 102
      },
      "negative_n": 0,
      "zero_n": 18,
      "score_fraction_of_maximum": {
        "n": 9875,
        "missing": 875,
        "minimum": 0.0,
        "maximum": 0.9833333333333333,
        "mean": 0.6819837130801688,
        "sd": 0.15522218888128456,
        "quantiles": {
          "0.01": 0.12370000000000005,
          "0.05": 0.38666666666666666,
          "0.25": 0.6083333333333333,
          "0.5": 0.71,
          "0.75": 0.79,
          "0.95": 0.8733333333333333,
          "0.99": 0.9202166666666669
        }
      },
      "groups": {
        "schids": {
          "groups": 112,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 112,
            "missing": 0,
            "minimum": 19.0,
            "maximum": 149.0,
            "mean": 88.16964285714286,
            "sd": 25.201490157877693,
            "quantiles": {
              "0.01": 24.650000000000002,
              "0.05": 51.0,
              "0.25": 70.75,
              "0.5": 89.0,
              "0.75": 101.0,
              "0.95": 128.34999999999997,
              "0.99": 146.34
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 112
          }
        },
        "clsids": {
          "groups": 221,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 221,
            "missing": 0,
            "minimum": 9.0,
            "maximum": 83.0,
            "mean": 44.68325791855204,
            "sd": 12.61417457651558,
            "quantiles": {
              "0.01": 19.0,
              "0.05": 25.0,
              "0.25": 35.0,
              "0.5": 45.0,
              "0.75": 52.0,
              "0.95": 66.0,
              "0.99": 74.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 221
          }
        },
        "w2clsids": {
          "groups": 301,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 301,
            "missing": 0,
            "minimum": 0.0,
            "maximum": 83.0,
            "mean": 32.21594684385382,
            "sd": 19.408500152866825,
            "quantiles": {
              "0.01": 0.0,
              "0.05": 3.0,
              "0.25": 15.0,
              "0.5": 33.0,
              "0.75": 48.0,
              "0.95": 62.0,
              "0.99": 72.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 301
          }
        }
      },
      "above_maximum_excess_points": {}
    },
    "mat": {
      "score": {
        "n": 9880,
        "missing": 870,
        "minimum": 0.0,
        "maximum": 164.0,
        "mean": 74.65814777327935,
        "sd": 32.01762430965608,
        "quantiles": {
          "0.01": 7.0,
          "0.05": 17.0,
          "0.25": 52.0,
          "0.5": 80.0,
          "0.75": 96.0,
          "0.95": 123.0,
          "0.99": 143.0
        }
      },
      "maximum": {
        "100": 3975,
        "120": 4208,
        "130": 256,
        "150": 2311
      },
      "above_maximum_n": 28,
      "above_maximum_by_status": {
        "1": 28
      },
      "above_maximum_schools_n": 4,
      "score_missing_by_status": {
        "1": 119,
        "2": 652,
        "3": 99
      },
      "negative_n": 0,
      "zero_n": 18,
      "score_fraction_of_maximum": {
        "n": 9880,
        "missing": 870,
        "minimum": 0.0,
        "maximum": 1.3666666666666667,
        "mean": 0.6313382448354614,
        "sd": 0.26164792333794,
        "quantiles": {
          "0.01": 0.06,
          "0.05": 0.14666666666666667,
          "0.25": 0.43333333333333335,
          "0.5": 0.6916666666666667,
          "0.75": 0.85,
          "0.95": 0.96,
          "0.99": 1.0
        }
      },
      "groups": {
        "schids": {
          "groups": 112,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 112,
            "missing": 0,
            "minimum": 19.0,
            "maximum": 149.0,
            "mean": 88.21428571428571,
            "sd": 25.20954651558087,
            "quantiles": {
              "0.01": 24.650000000000002,
              "0.05": 51.55,
              "0.25": 70.75,
              "0.5": 89.0,
              "0.75": 101.0,
              "0.95": 128.34999999999997,
              "0.99": 146.34
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 112
          }
        },
        "clsids": {
          "groups": 221,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 221,
            "missing": 0,
            "minimum": 9.0,
            "maximum": 83.0,
            "mean": 44.705882352941174,
            "sd": 12.63434754816862,
            "quantiles": {
              "0.01": 19.0,
              "0.05": 25.0,
              "0.25": 35.0,
              "0.5": 45.0,
              "0.75": 52.0,
              "0.95": 66.0,
              "0.99": 74.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 221
          }
        },
        "w2clsids": {
          "groups": 301,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 301,
            "missing": 0,
            "minimum": 0.0,
            "maximum": 83.0,
            "mean": 32.23255813953488,
            "sd": 19.428649029224218,
            "quantiles": {
              "0.01": 0.0,
              "0.05": 3.0,
              "0.25": 15.0,
              "0.5": 33.0,
              "0.75": 48.0,
              "0.95": 62.0,
              "0.99": 73.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 301
          }
        }
      },
      "above_maximum_excess_points": {
        "1.0": 3,
        "2.0": 2,
        "3.0": 1,
        "4.0": 4,
        "5.0": 3,
        "6.0": 1,
        "7.0": 4,
        "8.0": 2,
        "10.0": 7,
        "44.0": 1
      }
    },
    "eng": {
      "score": {
        "n": 9867,
        "missing": 883,
        "minimum": 0.0,
        "maximum": 150.0,
        "mean": 72.18942941116853,
        "sd": 29.93894267699205,
        "quantiles": {
          "0.01": 13.0,
          "0.05": 21.0,
          "0.25": 49.0,
          "0.5": 76.0,
          "0.75": 92.0,
          "0.95": 121.0,
          "0.99": 140.5
        }
      },
      "maximum": {
        "100": 4142,
        "120": 4196,
        "130": 101,
        "140": 82,
        "150": 2229
      },
      "above_maximum_n": 5,
      "above_maximum_by_status": {
        "1": 5
      },
      "above_maximum_schools_n": 2,
      "score_missing_by_status": {
        "1": 129,
        "2": 654,
        "3": 100
      },
      "negative_n": 0,
      "zero_n": 13,
      "score_fraction_of_maximum": {
        "n": 9867,
        "missing": 883,
        "minimum": 0.0,
        "maximum": 1.06,
        "mean": 0.6129855291494087,
        "sd": 0.2441316171147489,
        "quantiles": {
          "0.01": 0.10833333333333334,
          "0.05": 0.18333333333333332,
          "0.25": 0.4166666666666667,
          "0.5": 0.6583333333333333,
          "0.75": 0.8208333333333333,
          "0.95": 0.94,
          "0.99": 0.97945
        }
      },
      "groups": {
        "schids": {
          "groups": 112,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 112,
            "missing": 0,
            "minimum": 19.0,
            "maximum": 149.0,
            "mean": 88.09821428571429,
            "sd": 25.139954138378894,
            "quantiles": {
              "0.01": 24.650000000000002,
              "0.05": 51.55,
              "0.25": 70.75,
              "0.5": 89.0,
              "0.75": 101.0,
              "0.95": 128.34999999999997,
              "0.99": 146.34
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 112
          }
        },
        "clsids": {
          "groups": 221,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 221,
            "missing": 0,
            "minimum": 9.0,
            "maximum": 83.0,
            "mean": 44.64705882352941,
            "sd": 12.590485330423723,
            "quantiles": {
              "0.01": 19.0,
              "0.05": 25.0,
              "0.25": 35.0,
              "0.5": 45.0,
              "0.75": 52.0,
              "0.95": 66.0,
              "0.99": 74.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 221
          }
        },
        "w2clsids": {
          "groups": 301,
          "groups_multiple_maximum_values": 0,
          "group_score_nonmissing_count_distribution": {
            "n": 301,
            "missing": 0,
            "minimum": 0.0,
            "maximum": 83.0,
            "mean": 32.19601328903654,
            "sd": 19.395483599362922,
            "quantiles": {
              "0.01": 0.0,
              "0.05": 3.0,
              "0.25": 15.0,
              "0.5": 33.0,
              "0.75": 48.0,
              "0.95": 62.0,
              "0.99": 72.0
            }
          },
          "group_maximum_nunique_distribution": {
            "1": 301
          }
        }
      },
      "above_maximum_excess_points": {
        "1.0": 2,
        "2.0": 1,
        "3.0": 1,
        "6.0": 1
      }
    }
  },
  "three_subjects_complete_n": 9863,
  "three_subjects_all_zero_n": 8,
  "three_subjects_valid_n": 9831,
  "three_subjects_valid_by_status": {
    "1": 9287,
    "2": 176,
    "3": 368
  },
  "missing_by_column": {
    "ids": 0,
    "clsids": 0,
    "w2clsids": 830,
    "schids": 0,
    "ctyids": 0,
    "w2frame": 0,
    "w2subsample": 0,
    "w2fall": 0,
    "w2sweight": 830,
    "w1w2sweight": 1301,
    "w2status": 0,
    "w2mtype": 9920,
    "w2mreason": 9920,
    "w2clsra": 0,
    "w2coglmh": 471,
    "w2cogtype": 920,
    "w2cogscore": 0,
    "w2cog3pl": 920,
    "w2chn": 875,
    "w2upchn": 0,
    "w2mat": 870,
    "w2upmat": 0,
    "w2eng": 883,
    "w2upeng": 0,
    "w2a01": 1021,
    "w2a02": 1200,
    "w2a03": 967,
    "w2a04": 942,
    "w2a05": 979,
    "w2a0601": 5089,
    "w2a0602": 5089,
    "w2a0603": 5091,
    "w2a0604": 5085,
    "w2a0701": 915,
    "w2a0702": 915,
    "w2a0703": 915,
    "w2a0704": 915,
    "w2a0705": 915,
    "w2a0706": 915,
    "w2a0707": 915,
    "w2a0708": 915,
    "w2a0801": 886,
    "w2a0801a": 1747,
    "w2a0802": 887,
    "w2a0802a": 10244,
    "w2a0802b": 10065,
    "w2a0802c01": 10071,
    "w2a0802c02": 10071,
    "w2a0802c03": 10071,
    "w2a0803": 886,
    "w2a0803a": 10578,
    "w2a0804": 886,
    "w2a0804a": 10634,
    "w2a09": 893,
    "w2a10": 909,
    "w2a11": 876,
    "w2a12": 893,
    "w2a13": 979,
    "w2a14": 1003,
    "w2a15": 886,
    "w2a16": 931,
    "w2a17": 950,
    "w2a18": 893,
    "w2a19": 920,
    "w2a2001": 858,
    "w2a2002": 871,
    "w2a2003": 865,
    "w2a2004": 882,
    "w2a2005": 910,
    "w2a2006": 864,
    "w2a2101a": 1006,
    "w2a2101b": 1202,
    "w2a2102a": 1028,
    "w2a2102b": 1216,
    "w2a2103a": 1032,
    "w2a2103b": 1231,
    "w2a2104a": 1019,
    "w2a2104b": 1204,
    "w2a22": 892,
    "w2a23": 892,
    "w2a24": 958,
    "w2a25": 985,
    "w2a26": 921,
    "w2a27": 890,
    "w2a28": 936,
    "w2a29": 905,
    "w2a30": 900,
    "w2a31": 874,
    "w2a32": 908,
    "w2b01": 1140,
    "w2b02": 871,
    "w2b03": 874,
    "w2b04": 872,
    "w2b0501": 860,
    "w2b0502": 865,
    "w2b0503": 874,
    "w2b0504": 873,
    "w2b0505": 867,
    "w2b0506": 884,
    "w2b0507": 865,
    "w2b0508": 883,
    "w2b0509": 874,
    "w2b0601": 867,
    "w2b0602": 881,
    "w2b0603": 884,
    "w2b0604": 894,
    "w2b0605": 878,
    "w2b0606": 880,
    "w2b0607": 887,
    "w2b0608": 900,
    "w2b0609": 895,
    "w2b0610": 874,
    "w2b07a": 860,
    "w2b07b": 876,
    "w2b07c": 901,
    "w2b07d": 894,
    "w2b07e": 871,
    "w2b07f": 885,
    "w2b08a": 872,
    "w2b08b": 891,
    "w2b08c": 905,
    "w2b08d": 894,
    "w2b08e": 883,
    "w2b08f": 906,
    "w2b09": 876,
    "w2b10": 865,
    "w2b1100": 868,
    "w2b1101": 868,
    "w2b1102": 868,
    "w2b1103": 868,
    "w2b1104": 868,
    "w2b1105": 868,
    "w2b1106": 868,
    "w2b1107": 868,
    "w2b1108": 868,
    "w2b1109": 868,
    "w2b1110": 868,
    "w2b1111": 868,
    "w2b1200": 879,
    "w2b1201": 879,
    "w2b1202": 879,
    "w2b1203": 879,
    "w2b1204": 879,
    "w2b1205": 879,
    "w2b1206": 879,
    "w2b1207": 879,
    "w2b1300": 897,
    "w2b1301": 897,
    "w2b1302": 897,
    "w2b1303": 897,
    "w2b1304": 897,
    "w2b1305": 897,
    "w2b1401": 920,
    "w2b1402": 920,
    "w2b1403": 920,
    "w2b1404": 920,
    "w2b1405": 920,
    "w2b1406": 920,
    "w2b15": 1042,
    "w2b16": 894,
    "w2b17": 1200,
    "w2b18": 923,
    "w2b19": 873,
    "w2b20": 928,
    "w2b21": 985,
    "w2c01": 979,
    "w2c02": 1075,
    "w2c03": 921,
    "w2c04": 927,
    "w2c05": 954,
    "w2c06": 1144,
    "w2c0701a": 1008,
    "w2c0701b": 10680,
    "w2c0701c": 10680,
    "w2c0702a": 1014,
    "w2c0702b": 10377,
    "w2c0702c": 10390,
    "w2c0703a": 1041,
    "w2c0703b": 10678,
    "w2c0703c": 10675,
    "w2c0704a": 1041,
    "w2c0704b": 10675,
    "w2c0704c": 10670,
    "w2c0705a": 1022,
    "w2c0705b": 10158,
    "w2c0705c": 10171,
    "w2c0706a": 1104,
    "w2c0706b": 10447,
    "w2c0706c": 10453,
    "w2c08": 1152,
    "w2c08a": 3759,
    "w2c08b": 3767,
    "w2c09": 1026,
    "w2c09a": 7462,
    "w2c09b": 7462,
    "w2c10": 4545,
    "w2c11": 987,
    "w2c11a": 8203,
    "w2c12": 7127,
    "w2c13a": 1097,
    "w2c13b": 1129,
    "w2c14a": 5667,
    "w2c14b": 6111,
    "w2c15": 922,
    "w2c16": 969,
    "w2c17": 893,
    "w2c17a": 4719,
    "w2c18a": 1101,
    "w2c18b": 1837,
    "w2c1900": 924,
    "w2c1901": 924,
    "w2c1902": 924,
    "w2c1903": 924,
    "w2c1904": 924,
    "w2c1905": 924,
    "w2c1906": 924,
    "w2c1908": 924,
    "w2c1909": 924,
    "w2c1907": 924,
    "w2c20": 950,
    "w2c21": 1002,
    "w2c22a": 5866,
    "w2c22b": 6137,
    "w2c23": 947,
    "w2c2401": 866,
    "w2c2402": 867,
    "w2c2403": 871,
    "w2c2404": 872,
    "w2c2501": 862,
    "w2c2502": 894,
    "w2c2503": 880,
    "w2c2504": 894,
    "w2c2505": 880,
    "w2c2506": 873,
    "w2c2507": 881,
    "w2c2508": 896,
    "w2c2509": 910,
    "w2c2510": 867,
    "w2c2601": 872,
    "w2c2602": 888,
    "w2c2603": 888,
    "w2c2604": 895,
    "w2c2605": 892,
    "w2c2606": 912,
    "w2c2607": 930,
    "w2d0101": 871,
    "w2d0102": 883,
    "w2d0103": 881,
    "w2d0201": 866,
    "w2d0202": 876,
    "w2d0203": 887,
    "w2d0204": 878,
    "w2d0205": 876,
    "w2d0206": 906,
    "w2d0207": 870,
    "w2d0208": 890,
    "w2d0209": 871,
    "w2d0210": 864,
    "w2d0301": 877,
    "w2d0302": 923,
    "w2d0303": 896,
    "w2d0304": 887,
    "w2d0305": 904,
    "w2d0306": 907,
    "w2d0307": 887,
    "w2d0308": 903,
    "w2d0309": 880,
    "w2d04": 908,
    "w2d05": 900,
    "w2d0601": 944,
    "w2d0602": 944,
    "w2d0603": 944,
    "w2d0604": 944,
    "w2d07": 950,
    "w2d08": 1062,
    "w2d09": 1310,
    "w2d10b01": 1097,
    "w2d10c01": 1171,
    "w2d10d01": 1113,
    "w2d10e01": 1117,
    "w2d10b02": 1376,
    "w2d10c02": 1450,
    "w2d10d02": 1395,
    "w2d10e02": 1400,
    "w2d10b03": 1903,
    "w2d10c03": 1973,
    "w2d10d03": 1914,
    "w2d10e03": 1918,
    "w2d10b04": 2765,
    "w2d10c04": 2823,
    "w2d10d04": 2778,
    "w2d10e04": 2788,
    "w2d10b05": 3513,
    "w2d10c05": 3563,
    "w2d10d05": 3524,
    "w2d10e05": 3537,
    "w2d1101": 935,
    "w2d1102": 954,
    "w2d1103": 957,
    "w2d1104": 947,
    "w2d1105": 933,
    "w2d1106": 933,
    "w2d1107": 932,
    "w2d1108": 942,
    "w2d1109": 940,
    "w2d1110": 935,
    "w2d12": 889,
    "w2d13": 900,
    "w2d14": 911,
    "w2d15": 943,
    "w2d16": 943
  },
  "weights": {
    "w2sweight": {
      "n": 9920,
      "missing": 830,
      "minimum": 31.506325,
      "maximum": 7589.804,
      "mean": 1583.1529278048388,
      "sd": 1347.4336148972775,
      "quantiles": {
        "0.01": 65.53316,
        "0.05": 85.127556,
        "0.25": 276.6228,
        "0.5": 1693.4692,
        "0.75": 2523.5715,
        "0.95": 3641.9753,
        "0.99": 4893.2734
      }
    },
    "w1w2sweight": {
      "n": 9449,
      "missing": 1301,
      "minimum": 31.506325,
      "maximum": 6267.382,
      "mean": 1662.075039581649,
      "sd": 1404.6372761272735,
      "quantiles": {
        "0.01": 71.8205,
        "0.05": 92.0621,
        "0.25": 285.19913,
        "0.5": 1783.0005,
        "0.75": 2669.1934,
        "0.95": 4033.362,
        "0.99": 5113.9756
      }
    }
  },
  "negative_numeric_value_columns": {
    "w2cog3pl": {
      "n": 3121,
      "minimum": -3.1366488933563232
    }
  },
  "warnings": [
    "Dataset row inclusion does not by itself indicate completed follow-up; use documented w2status labels.",
    "No TAB variable/value labels are embedded; all category meanings must come from accompanying documentation.",
    "Exclude or audit subject scores that exceed their accompanying maximum before normalizing.",
    "Ratios to examination maxima do not make exam difficulty comparable between schools; school/class normalization or fixed effects remain necessary."
  ],
  "public_export_note": "Detailed nonresponse type and reason breakdowns are omitted from this public aggregate summary; overall status totals and linkage checks are retained."
}


==> anc/output/panel/model_comparison.json <==
{
  "fixed_sample": {
    "n": 8247,
    "classes": 221,
    "schools": 112,
    "cognition_missing": 0,
    "outcome": "Existing follow-up composite in mean subject-z units; no outcomes or sample eligibility changed."
  },
  "grade7_knot_reference": {
    "baseline_eligible_n": 8886,
    "positive_n": 6348,
    "outcome_requirement": "Baseline exposure, scores, and full controls; no follow-up outcome requirement.",
    "grade": 7,
    "exercise_range_hours": [
      0,
      5
    ],
    "weights": "Unweighted",
    "four_quantiles": [
      0.05,
      0.35,
      0.65,
      0.95
    ],
    "four_knots_hours": [
      0.23809523809523808,
      0.7142857142857143,
      1.2857142857142858,
      3.040952380952374
    ],
    "five_quantiles": [
      0.05,
      0.275,
      0.5,
      0.725,
      0.95
    ],
    "five_knots_hours": [
      0.23809523809523808,
      0.619047619047619,
      1.0,
      1.4285714285714286,
      3.040952380952374
    ]
  },
  "primary_model": "F_prior_scores_spline",
  "linear_score_benchmark": "D_grade7_four_knots",
  "legacy_model": "A_legacy_pooled_knots",
  "primary_reproduction_checks": {
    "A_legacy_pooled_knots": {
      "checked_coefficient_count": 4,
      "reference": "Frozen pre-revision result; all 31 slopes verified before revision",
      "max_abs_coefficient_difference": 0.0,
      "max_abs_exposure_covariance_difference": 0.0,
      "adjusted_r2_difference": 0.0,
      "n_matches": true,
      "pass": true
    },
    "D_grade7_four_knots": {
      "checked_coefficient_count": 31,
      "reference": "Current panel_results.json",
      "max_abs_coefficient_difference": 0.0,
      "max_abs_exposure_covariance_difference": 0.0,
      "adjusted_r2_difference": 0.0,
      "n_matches": true,
      "pass": true
    },
    "I_zero_linear_flexible_scores": {
      "checked_coefficient_count": 32,
      "reference": "Current panel_results.json",
      "max_abs_coefficient_difference": 0.0,
      "max_abs_exposure_covariance_difference": 0.0,
      "adjusted_r2_difference": 0.0,
      "n_matches": true,
      "pass": true
    },
    "F_prior_scores_spline": {
      "checked_coefficient_count": 34,
      "reference": "Current panel_results.json",
      "max_abs_coefficient_difference": 0.0,
      "max_abs_exposure_covariance_difference": 0.0,
      "adjusted_r2_difference": 0.0,
      "n_matches": true,
      "pass": true
    },
    "H_score_splines_and_cognition": {
      "checked_coefficient_count": 35,
      "reference": "Current panel_results.json",
      "max_abs_coefficient_difference": 0.0,
      "max_abs_exposure_covariance_difference": 0.0,
      "adjusted_r2_difference": 0.0,
      "n_matches": true,
      "pass": true
    }
  },
  "models": {
    "A_legacy_pooled_knots": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 31,
      "total_parameters_including_class_intercepts": 252,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.1666666666666667,
          3.0
        ],
        "score_adjustment": "linear",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.007170971348103937,
        "ex1": 0.03164130317206698,
        "ex2": -0.2990772845374386,
        "ex3": 0.6530894064232221,
        "age": -0.03412409726114138,
        "fs": 0.09981481363265808,
        "minority": -0.056312131224084745,
        "agrhk": 0.005839053581094818,
        "migrant": -0.002314636749158051,
        "livinsch": -0.02755875503043187,
        "nsibling": 0.018269511533897137,
        "medul_2.0": -0.012188374199631825,
        "medul_3.0": -0.017822592596729917,
        "medul_4.0": -0.009697414904012776,
        "fedul_2.0": 0.0014584653368406317,
        "fedul_3.0": 0.005419225241889427,
        "fedul_4.0": 0.042890872772774674,
        "steco_3c_2.0": -0.019754925027402108,
        "steco_3c_3.0": -0.06565141329083073,
        "diffmat_2.0": 0.03045206936233515,
        "diffmat_3.0": 0.08100214882657658,
        "diffmat_4.0": 0.11564760707347319,
        "diffchn_2.0": 0.02608301804285664,
        "diffchn_3.0": 0.022712005176854413,
        "diffchn_4.0": 0.018526433595415424,
        "diffeng_2.0": -0.020987864161191246,
        "diffeng_3.0": 9.605048777728321e-05,
        "diffeng_4.0": 0.015406325624931083,
        "y0_chn": 0.2197100549115957,
        "y0_mat": 0.25778038925020225,
        "y0_eng": 0.3533636885431989
      },
      "standard_errors": {
        "ex0": 0.02573382299919602,
        "ex1": 0.05133652163662668,
        "ex2": 0.4595137238067817,
        "ex3": 1.0413623258046736,
        "age": 0.010040808063501354,
        "fs": 0.012343209868639897,
        "minority": 0.02467650947253675,
        "agrhk": 0.015310343309896265,
        "migrant": 0.015859438061586458,
        "livinsch": 0.02193337060096741,
        "nsibling": 0.00809033751511567,
        "medul_2.0": 0.016749751827786125,
        "medul_3.0": 0.021259398953381598,
        "medul_4.0": 0.025850712721866648,
        "fedul_2.0": 0.017270244224917075,
        "fedul_3.0": 0.01877816237104655,
        "fedul_4.0": 0.024234840900118685,
        "steco_3c_2.0": 0.014449959321211321,
        "steco_3c_3.0": 0.02451446654472974,
        "diffmat_2.0": 0.02314438563764585,
        "diffmat_3.0": 0.022963722750279227,
        "diffmat_4.0": 0.024300124068475527,
        "diffchn_2.0": 0.031159004844492563,
        "diffchn_3.0": 0.03292174488543005,
        "diffchn_4.0": 0.03308826787833032,
        "diffeng_2.0": 0.022313691628893923,
        "diffeng_3.0": 0.023912304160324215,
        "diffeng_4.0": 0.024642577365633817,
        "y0_chn": 0.009005528200921573,
        "y0_mat": 0.012539225442305778,
        "y0_eng": 0.012401236065448606
      },
      "exposure_covariance": [
        [
          0.0006622296461539501,
          -0.001191015280100667,
          0.009713129088119518,
          -0.02144571092310338
        ],
        [
          -0.00119101528010067,
          0.0026354384537478387,
          -0.02262901790805668,
          0.050405869603345164
        ],
        [
          0.009713129088119702,
          -0.022629017908057037,
          0.21115286236677522,
          -0.47773677719837676
        ],
        [
          -0.0214457109231038,
          0.050405869603345796,
          -0.4777367771983753,
          1.0844354936053193
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.02346839187369093,
          "se": 0.012065866586460536,
          "lower": -0.04737771199672194,
          "upper": 0.0004409282493400765,
          "p": 0.054301600378577744
        },
        "15": {
          "estimate": -0.008387160882315038,
          "se": 0.01720878550458783,
          "lower": -0.0424875181678387,
          "upper": 0.025713196403208627,
          "p": 0.6269525717268395
        },
        "30": {
          "estimate": -0.0011811314220702973,
          "se": 0.007430265775431191,
          "lower": -0.015904699078896106,
          "upper": 0.01354243623475551,
          "p": 0.8739875193541345
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.007857891603363067,
          "se": 0.010754552912140244,
          "lower": -0.02916875614126324,
          "upper": 0.013452972934537108,
          "p": 0.4665279905453988
        },
        "120": {
          "estimate": -0.01308386980045706,
          "se": 0.014367989289338209,
          "lower": -0.04155499974221788,
          "upper": 0.015387260141303764,
          "p": 0.36446553665055187
        },
        "180": {
          "estimate": -0.018781428219414864,
          "se": 0.01518835279122053,
          "lower": -0.04887816320522324,
          "upper": 0.011315306766393519,
          "p": 0.21885762616177126
        }
      },
      "joint": {
        "F": 1.2431512637111823,
        "df1": 4,
        "df2": 111,
        "p": 0.2968777133879483
      },
      "positive_duration_joint": {
        "F": 0.5166598306128121,
        "df1": 3,
        "df2": 111,
        "p": 0.6716589956089345
      },
      "curvature": {
        "F": 0.29014224353316376,
        "df1": 2,
        "df2": 111,
        "p": 0.7487227866221318
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.7431708195997018,
      "adjusted_r2": 0.7351077646553021,
      "within_class_rmse_in_sample": 0.4312727168331682,
      "within_design_condition_number": 298.11382038641545,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7036075078430162,
          "partial_exposure_leverage_fraction": 0.17590187696075404,
          "mean_full_leverage": 0.030968332223627694,
          "max_full_leverage": 0.1180547999886486,
          "max_partial_exposure_leverage": 0.0008480244548586396
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.157046321579588,
          "partial_exposure_leverage_fraction": 0.539261580394897,
          "mean_full_leverage": 0.030064265982250052,
          "max_full_leverage": 0.11451913553823788,
          "max_partial_exposure_leverage": 0.0030990953011650856
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.30752020134295555,
          "partial_exposure_leverage_fraction": 0.07688005033573889,
          "mean_full_leverage": 0.031250900693131085,
          "max_full_leverage": 0.07607250079365957,
          "max_partial_exposure_leverage": 0.0012118652361245985
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8318259692358223,
          "partial_exposure_leverage_fraction": 0.20795649230895558,
          "mean_full_leverage": 0.03470648726955568,
          "max_full_leverage": 0.07712721110815096,
          "max_partial_exposure_leverage": 0.0077031713237030175
        }
      ],
      "max_full_leverage": 0.1180547999886486,
      "exposure_leverage_sum_check": 4.000000000001382
    },
    "B_zero_linear": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 29,
      "total_parameters_including_class_intercepts": 250,
      "exposure_parameters": 2,
      "specification": {
        "exposure": "zero_linear",
        "knots": null,
        "score_adjustment": "linear",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.024863572500965634,
        "ex1": -0.005925577345648331,
        "age": -0.03406386379074572,
        "fs": 0.09983676237622847,
        "minority": -0.05616350606421422,
        "agrhk": 0.005922380614966197,
        "migrant": -0.0022948860602672737,
        "livinsch": -0.027594457072693854,
        "nsibling": 0.018271103867120178,
        "medul_2.0": -0.012146969748523424,
        "medul_3.0": -0.017750130785619846,
        "medul_4.0": -0.00948668500807741,
        "fedul_2.0": 0.0012514715491643749,
        "fedul_3.0": 0.005163847626695838,
        "fedul_4.0": 0.042909603409179646,
        "steco_3c_2.0": -0.019794180745791354,
        "steco_3c_3.0": -0.06586981428257085,
        "diffmat_2.0": 0.03015120502572979,
        "diffmat_3.0": 0.08057944390506816,
        "diffmat_4.0": 0.11538179844107348,
        "diffchn_2.0": 0.02616957916579391,
        "diffchn_3.0": 0.02287717761178198,
        "diffchn_4.0": 0.018479324096478608,
        "diffeng_2.0": -0.020742162945510192,
        "diffeng_3.0": 0.000325799690251724,
        "diffeng_4.0": 0.015679678607114046,
        "y0_chn": 0.219715277568346,
        "y0_mat": 0.25776131813863556,
        "y0_eng": 0.35346738556629465
      },
      "standard_errors": {
        "ex0": 0.01170162253505366,
        "ex1": 0.005777766482279816,
        "age": 0.010049069814434123,
        "fs": 0.012342404797460321,
        "minority": 0.0247526653515937,
        "agrhk": 0.015297672532583592,
        "migrant": 0.01583840901085671,
        "livinsch": 0.021950454557508107,
        "nsibling": 0.008084939098296417,
        "medul_2.0": 0.016740583202413662,
        "medul_3.0": 0.021203651305574688,
        "medul_4.0": 0.02584611408228862,
        "fedul_2.0": 0.01726189474892602,
        "fedul_3.0": 0.01874798394047249,
        "fedul_4.0": 0.02423190926743998,
        "steco_3c_2.0": 0.014494576883025361,
        "steco_3c_3.0": 0.024508408975971688,
        "diffmat_2.0": 0.023024208160104625,
        "diffmat_3.0": 0.022843275695715266,
        "diffmat_4.0": 0.024141146349493357,
        "diffchn_2.0": 0.03116067192203088,
        "diffchn_3.0": 0.032960276517756494,
        "diffchn_4.0": 0.03314554422032508,
        "diffeng_2.0": 0.02230999712246588,
        "diffeng_3.0": 0.023888283893901515,
        "diffeng_4.0": 0.024612530799986636,
        "y0_chn": 0.008993700325696536,
        "y0_mat": 0.01255769265567724,
        "y0_eng": 0.01243438645849687
      },
      "exposure_covariance": [
        [
          0.00013692796995287563,
          -3.1678039741133247e-05
        ],
        [
          -3.167803974113335e-05,
          3.338258552375608e-05
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.018937995155317303,
          "se": 0.010341879712816481,
          "lower": -0.03943112019990176,
          "upper": 0.0015551298892671553,
          "p": 0.06975354963729251
        },
        "15": {
          "estimate": 0.004444183009236248,
          "se": 0.004333324861709862,
          "lower": -0.004142589484334205,
          "upper": 0.013030955502806701,
          "p": 0.30731814984436684
        },
        "30": {
          "estimate": 0.0029627886728241654,
          "se": 0.002888883241139908,
          "lower": -0.0027617263228894703,
          "upper": 0.008687303668537802,
          "p": 0.30731814984436695
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.0029627886728241654,
          "se": 0.002888883241139908,
          "lower": -0.008687303668537802,
          "upper": 0.0027617263228894703,
          "p": 0.30731814984436695
        },
        "120": {
          "estimate": -0.005925577345648331,
          "se": 0.005777766482279816,
          "lower": -0.017374607337075604,
          "upper": 0.005523452645778941,
          "p": 0.30731814984436695
        },
        "180": {
          "estimate": -0.011851154691296661,
          "se": 0.011555532964559632,
          "lower": -0.03474921467415121,
          "upper": 0.011046905291557881,
          "p": 0.30731814984436695
        }
      },
      "joint": {
        "F": 2.2579584088204045,
        "df1": 2,
        "df2": 111,
        "p": 0.10934622506474466
      },
      "positive_duration_joint": {
        "F": 1.0518198733969721,
        "df1": 1,
        "df2": 111,
        "p": 0.30731814984436695
      },
      "curvature": null,
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.743151586106209,
      "adjusted_r2": 0.7351541801965487,
      "within_class_rmse_in_sample": 0.43128886516508347,
      "within_design_condition_number": 13.73978110256157,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.6825612612486587,
          "partial_exposure_leverage_fraction": 0.34128063062432934,
          "mean_full_leverage": 0.03095917770140309,
          "max_full_leverage": 0.11804984379686188,
          "max_partial_exposure_leverage": 0.0007928558636918085
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 0.6484452383194005,
          "partial_exposure_leverage_fraction": 0.32422261915970024,
          "mean_full_leverage": 0.02977093503080933,
          "max_full_leverage": 0.11442502423728997,
          "max_partial_exposure_leverage": 0.0008295884630705936
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.2034394370853449,
          "partial_exposure_leverage_fraction": 0.10171971854267245,
          "mean_full_leverage": 0.03104601729892329,
          "max_full_leverage": 0.07560745000976395,
          "max_partial_exposure_leverage": 0.0009987508527867055
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.4655540633465962,
          "partial_exposure_leverage_fraction": 0.2327770316732981,
          "mean_full_leverage": 0.03347324852918812,
          "max_full_leverage": 0.0739716623838539,
          "max_partial_exposure_leverage": 0.0037862644610965096
        }
      ],
      "max_full_leverage": 0.11804984379686188,
      "exposure_leverage_sum_check": 2.0000000000000004
    },
    "C_zero_quadratic": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 30,
      "total_parameters_including_class_intercepts": 251,
      "exposure_parameters": 3,
      "specification": {
        "exposure": "zero_quadratic",
        "knots": null,
        "score_adjustment": "linear",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.0267963944134301,
        "ex1": -0.009156165044234561,
        "ex2": 0.0008415025439365702,
        "age": -0.03404175027862583,
        "fs": 0.09980192822911858,
        "minority": -0.0562382410842801,
        "agrhk": 0.0059361280905361,
        "migrant": -0.002226554983022767,
        "livinsch": -0.02757122962218947,
        "nsibling": 0.01826645435969437,
        "medul_2.0": -0.012147675929576563,
        "medul_3.0": -0.01768843493232842,
        "medul_4.0": -0.009454244007580381,
        "fedul_2.0": 0.0012335245204018303,
        "fedul_3.0": 0.005109501991732644,
        "fedul_4.0": 0.04288106527418725,
        "steco_3c_2.0": -0.019764509715788567,
        "steco_3c_3.0": -0.06584352271087011,
        "diffmat_2.0": 0.03020797642166171,
        "diffmat_3.0": 0.08066838041614091,
        "diffmat_4.0": 0.11546915536266898,
        "diffchn_2.0": 0.026161113653995684,
        "diffchn_3.0": 0.022901681194778475,
        "diffchn_4.0": 0.0184950239022442,
        "diffeng_2.0": -0.02074846848401592,
        "diffeng_3.0": 0.00033170279711555934,
        "diffeng_4.0": 0.01570318672750272,
        "y0_chn": 0.21973598256515872,
        "y0_mat": 0.25773064939229273,
        "y0_eng": 0.3534838114778331
      },
      "standard_errors": {
        "ex0": 0.014347682393361408,
        "ex1": 0.017553472867595628,
        "ex2": 0.004404064935707379,
        "age": 0.010042859732241935,
        "fs": 0.012344577921559099,
        "minority": 0.024737766574514146,
        "agrhk": 0.015295453793112436,
        "migrant": 0.01582967707095175,
        "livinsch": 0.02194622312363027,
        "nsibling": 0.008084226514023553,
        "medul_2.0": 0.016738877185534736,
        "medul_3.0": 0.021246176612185128,
        "medul_4.0": 0.025889088686661194,
        "fedul_2.0": 0.017263765372464823,
        "fedul_3.0": 0.018769166692080685,
        "fedul_4.0": 0.02424580388441081,
        "steco_3c_2.0": 0.014481578727549875,
        "steco_3c_3.0": 0.024532296870459557,
        "diffmat_2.0": 0.02304111320942067,
        "diffmat_3.0": 0.022833126922220545,
        "diffmat_4.0": 0.02416607073864999,
        "diffchn_2.0": 0.031165710821694774,
        "diffchn_3.0": 0.03296629176343309,
        "diffchn_4.0": 0.033151932339984376,
        "diffeng_2.0": 0.02231043469482945,
        "diffeng_3.0": 0.023893636263383936,
        "diffeng_4.0": 0.024620212431662406,
        "y0_chn": 0.009009292371960716,
        "y0_mat": 0.012552697822489358,
        "y0_eng": 0.012430323506206242
      },
      "exposure_covariance": [
        [
          0.00020585599006077296,
          -0.00017148911042658342,
          3.728603253562252e-05
        ],
        [
          -0.0001714891104265821,
          0.0003081244097134158,
          -7.301755413860396e-05
        ],
        [
          3.728603253562234e-05,
          -7.301755413860387e-05,
          1.9395787957927242e-05
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.01848173191313211,
          "se": 0.010905728938176831,
          "lower": -0.040092161838693074,
          "upper": 0.0031286980124288558,
          "p": 0.0929397748844168
        },
        "15": {
          "estimate": 0.006078215148235386,
          "se": 0.009364086939807937,
          "lower": -0.012477348242047256,
          "upper": 0.02463377853851803,
          "p": 0.5176154897222034
        },
        "30": {
          "estimate": 0.003946955614164853,
          "se": 0.005760040585858323,
          "lower": -0.007466949330174236,
          "upper": 0.015360860558503941,
          "p": 0.4946269719551806
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.0035262043421965678,
          "se": 0.0040081265498185525,
          "lower": -0.011468574671466327,
          "upper": 0.004416165987073192,
          "p": 0.3808880144177074
        },
        "120": {
          "estimate": -0.00663165741242485,
          "se": 0.006676913695947963,
          "lower": -0.019862407632173444,
          "upper": 0.006599092807323743,
          "p": 0.32276202093067413
        },
        "180": {
          "estimate": -0.01158030973697656,
          "se": 0.011716071684898546,
          "lower": -0.03479648791127804,
          "upper": 0.01163586843732492,
          "p": 0.3251004405306794
        }
      },
      "joint": {
        "F": 1.5873904885471204,
        "df1": 3,
        "df2": 111,
        "p": 0.19647839406382284
      },
      "positive_duration_joint": {
        "F": 0.5576191720320819,
        "df1": 2,
        "df2": 111,
        "p": 0.5741661059120055
      },
      "curvature": {
        "F": 0.03650929433688211,
        "df1": 1,
        "df2": 111,
        "p": 0.8488166316701278
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.7431525976238571,
      "adjusted_r2": 0.7351221010513164,
      "within_class_rmse_in_sample": 0.4312880159156732,
      "within_design_condition_number": 32.588096316529644,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.6921002072290192,
          "partial_exposure_leverage_fraction": 0.23070006907633975,
          "mean_full_leverage": 0.030963326873208383,
          "max_full_leverage": 0.1180519095066468,
          "max_partial_exposure_leverage": 0.0008149845176898918
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 1.1366514580970675,
          "partial_exposure_leverage_fraction": 0.37888381936568916,
          "mean_full_leverage": 0.029865861381145255,
          "max_full_leverage": 0.1144875167925947,
          "max_partial_exposure_leverage": 0.001118084075650106
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.26032015507167,
          "partial_exposure_leverage_fraction": 0.08677338502389,
          "mean_full_leverage": 0.031157987216219207,
          "max_full_leverage": 0.07578870588522703,
          "max_partial_exposure_leverage": 0.0010127881854107004
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.9109281796022488,
          "partial_exposure_leverage_fraction": 0.3036427265340829,
          "mean_full_leverage": 0.034972824678197054,
          "max_full_leverage": 0.08002815339073967,
          "max_partial_exposure_leverage": 0.011167265011299193
        }
      ],
      "max_full_leverage": 0.1180519095066468,
      "exposure_leverage_sum_check": 3.0000000000000053
    },
    "D_grade7_four_knots": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 31,
      "total_parameters_including_class_intercepts": 252,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "linear",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.005677650404858016,
        "ex1": 0.03471104622986901,
        "ex2": -0.316227550604487,
        "ex3": 0.6248658379834683,
        "age": -0.03412304928522252,
        "fs": 0.09979573617573657,
        "minority": -0.05638193800114342,
        "agrhk": 0.0058313770696367855,
        "migrant": -0.0022904842899237094,
        "livinsch": -0.027538957628776388,
        "nsibling": 0.0182640478016603,
        "medul_2.0": -0.01220689522785903,
        "medul_3.0": -0.0178110906022961,
        "medul_4.0": -0.009738097590498231,
        "fedul_2.0": 0.0014905545678707355,
        "fedul_3.0": 0.005441368373401363,
        "fedul_4.0": 0.04288489127705319,
        "steco_3c_2.0": -0.019742277264169873,
        "steco_3c_3.0": -0.06560008143333536,
        "diffmat_2.0": 0.03054132424833742,
        "diffmat_3.0": 0.08112834951167563,
        "diffmat_4.0": 0.11574933692304402,
        "diffchn_2.0": 0.026081940904601718,
        "diffchn_3.0": 0.022716383672637154,
        "diffchn_4.0": 0.018554946414045904,
        "diffeng_2.0": -0.02104006565502871,
        "diffeng_3.0": 5.38798472040593e-05,
        "diffeng_4.0": 0.015353253873414317,
        "y0_chn": 0.21972063238088207,
        "y0_mat": 0.25776279180462347,
        "y0_eng": 0.3533598518391806
      },
      "standard_errors": {
        "ex0": 0.025116200655610703,
        "ex1": 0.04837147841801333,
        "ex2": 0.40661165459139403,
        "ex3": 0.8257952634561503,
        "age": 0.010041598350457603,
        "fs": 0.012346035544672297,
        "minority": 0.02469665440472135,
        "agrhk": 0.015308242674393215,
        "migrant": 0.015860527679907883,
        "livinsch": 0.021932306283425167,
        "nsibling": 0.008092950524693575,
        "medul_2.0": 0.016750034926158137,
        "medul_3.0": 0.02125893257740752,
        "medul_4.0": 0.025857055832037484,
        "fedul_2.0": 0.01727244413503026,
        "fedul_3.0": 0.018780469109740898,
        "fedul_4.0": 0.024232782381563876,
        "steco_3c_2.0": 0.014452139579113742,
        "steco_3c_3.0": 0.024511409363001446,
        "diffmat_2.0": 0.023150103697446304,
        "diffmat_3.0": 0.022967999350569885,
        "diffmat_4.0": 0.02431294002368529,
        "diffchn_2.0": 0.031161834001110212,
        "diffchn_3.0": 0.03292062529349791,
        "diffchn_4.0": 0.03308316256913406,
        "diffeng_2.0": 0.022321151619803015,
        "diffeng_3.0": 0.02392016520599903,
        "diffeng_4.0": 0.024648583486256138,
        "y0_chn": 0.009003949151865,
        "y0_mat": 0.012539601315457057,
        "y0_eng": 0.012398489736724165
      },
      "exposure_covariance": [
        [
          0.0006308235353728995,
          -0.0010912947716914202,
          0.008347920221846005,
          -0.016521130925564016
        ],
        [
          -0.0010912947716914094,
          0.0023397999243443294,
          -0.01882900623709451,
          0.037574661899430345
        ],
        [
          0.008347920221845884,
          -0.018829006237094315,
          0.16533303764955115,
          -0.335226241413273
        ],
        [
          -0.01652113092556383,
          0.037574661899430005,
          -0.33522624141327384,
          0.6819378171466126
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.02444058125718028,
          "se": 0.012283307889876235,
          "lower": -0.04878077583867488,
          "upper": -0.0001003866756856854,
          "p": 0.04907863898325376
        },
        "15": {
          "estimate": -0.010085237208950347,
          "se": 0.017645835122126818,
          "lower": -0.04505163748778157,
          "upper": 0.024881163069880877,
          "p": 0.5687915985912749
        },
        "30": {
          "estimate": -0.0021305570244597102,
          "se": 0.007767735863870864,
          "lower": -0.0175228441900447,
          "upper": 0.013261730141125281,
          "p": 0.7843770320894449
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.009406628319387288,
          "se": 0.011088120621745986,
          "lower": -0.03137847954187581,
          "upper": 0.012565222903101237,
          "p": 0.39806775350243456
        },
        "120": {
          "estimate": -0.015451734158603375,
          "se": 0.015315058088955068,
          "lower": -0.0457995441503478,
          "upper": 0.014896075833141047,
          "p": 0.315205236717074
        },
        "180": {
          "estimate": -0.020186415189100748,
          "se": 0.01563042878706172,
          "lower": -0.051159153272368814,
          "upper": 0.010786322894167318,
          "p": 0.19921950709228037
        }
      },
      "joint": {
        "F": 1.2921123888625419,
        "df1": 4,
        "df2": 111,
        "p": 0.27750205953043505
      },
      "positive_duration_joint": {
        "F": 0.5662153184891217,
        "df1": 3,
        "df2": 111,
        "p": 0.6384165087464801
      },
      "curvature": {
        "F": 0.3618285096681806,
        "df1": 2,
        "df2": 111,
        "p": 0.6972200884546162
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.7431768223452935,
      "adjusted_r2": 0.7351139558548205,
      "within_class_rmse_in_sample": 0.43126767683825257,
      "within_design_condition_number": 241.40188245257778,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7035542305383478,
          "partial_exposure_leverage_fraction": 0.17588855763458694,
          "mean_full_leverage": 0.030968309049506457,
          "max_full_leverage": 0.11805373501051795,
          "max_partial_exposure_leverage": 0.0008483543302602731
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.128950121598388,
          "partial_exposure_leverage_fraction": 0.532237530399597,
          "mean_full_leverage": 0.030058802984003874,
          "max_full_leverage": 0.11451479834921448,
          "max_partial_exposure_leverage": 0.0028909771035768622
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.3228190968614508,
          "partial_exposure_leverage_fraction": 0.0807047742153627,
          "mean_full_leverage": 0.03128101662919131,
          "max_full_leverage": 0.07611350184278892,
          "max_partial_exposure_leverage": 0.0012397939114485168
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.844676551002104,
          "partial_exposure_leverage_fraction": 0.211169137750526,
          "mean_full_leverage": 0.034749755221631075,
          "max_full_leverage": 0.07728603262945909,
          "max_partial_exposure_leverage": 0.00792433068464593
        }
      ],
      "max_full_leverage": 0.11805373501051795,
      "exposure_leverage_sum_check": 4.00000000000029
    },
    "E_grade7_five_knots": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 32,
      "total_parameters_including_class_intercepts": 253,
      "exposure_parameters": 5,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.619047619047619,
          1.0,
          1.4285714285714286,
          3.040952380952374
        ],
        "score_adjustment": "linear",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.024220262836644434,
        "ex1": -0.025036623507730227,
        "ex2": 1.0397774093883887,
        "ex3": -3.4034917477987183,
        "ex4": 3.7595303354088587,
        "age": -0.034148050921659075,
        "fs": 0.09983771711668077,
        "minority": -0.05638643735299253,
        "agrhk": 0.005915200537908829,
        "migrant": -0.002251640308028998,
        "livinsch": -0.027456642939158303,
        "nsibling": 0.01825182459231752,
        "medul_2.0": -0.012408477549477416,
        "medul_3.0": -0.017771306939903548,
        "medul_4.0": -0.009932897618185067,
        "fedul_2.0": 0.0014422754541767969,
        "fedul_3.0": 0.005446734993864906,
        "fedul_4.0": 0.04301035721295737,
        "steco_3c_2.0": -0.019929971907584117,
        "steco_3c_3.0": -0.06557447189513867,
        "diffmat_2.0": 0.03071598044195238,
        "diffmat_3.0": 0.08131066352588712,
        "diffmat_4.0": 0.11597285331363454,
        "diffchn_2.0": 0.02634188347913881,
        "diffchn_3.0": 0.023027264449601986,
        "diffchn_4.0": 0.01867763696761134,
        "diffeng_2.0": -0.021240110116885414,
        "diffeng_3.0": -5.3345141472615366e-05,
        "diffeng_4.0": 0.014874149145533515,
        "y0_chn": 0.2197293996860413,
        "y0_mat": 0.2577084099968922,
        "y0_eng": 0.35346942355925765
      },
      "standard_errors": {
        "ex0": 0.03040787615887396,
        "ex1": 0.08023578490767674,
        "ex2": 1.5824401328524944,
        "ex3": 4.300898629543106,
        "ex4": 3.9347713672676012,
        "age": 0.010036477744941746,
        "fs": 0.012351456429883084,
        "minority": 0.024746259098295916,
        "agrhk": 0.015303027162567776,
        "migrant": 0.015899548709827536,
        "livinsch": 0.02189617279017929,
        "nsibling": 0.008099763428950727,
        "medul_2.0": 0.016752631940355752,
        "medul_3.0": 0.021218527243845358,
        "medul_4.0": 0.025884705931133165,
        "fedul_2.0": 0.017279459698092626,
        "fedul_3.0": 0.018786835953648853,
        "fedul_4.0": 0.024268890353059795,
        "steco_3c_2.0": 0.014435047433985316,
        "steco_3c_3.0": 0.024428923731548445,
        "diffmat_2.0": 0.023146294463482226,
        "diffmat_3.0": 0.02297876549754746,
        "diffmat_4.0": 0.02431369808306876,
        "diffchn_2.0": 0.031220918002804084,
        "diffchn_3.0": 0.03296737209911451,
        "diffchn_4.0": 0.03313514588793795,
        "diffeng_2.0": 0.02237591789404321,
        "diffeng_3.0": 0.023963001471495243,
        "diffeng_4.0": 0.02477877963209634,
        "y0_chn": 0.008985654269380871,
        "y0_mat": 0.012534585377786267,
        "y0_eng": 0.01239841963632398
      },
      "exposure_covariance": [
        [
          0.0009246389324934153,
          -0.0022094575714757727,
          0.03624640379888727,
          -0.08988879877289485,
          0.06978505034198286
        ],
        [
          -0.0022094575714768543,
          0.006437781179750967,
          -0.11827192980836879,
          0.3048654044824249,
          -0.2517426607474866
        ],
        [
          0.03624640379893978,
          -0.11827192980845984,
          2.50411677406222,
          -6.753854594249134,
          5.957880785725026
        ],
        [
          -0.08988879877306391,
          0.30486540448275284,
          -6.753854594250837,
          18.497729021605764,
          -16.67499994848798
        ],
        [
          0.06978505034216631,
          -0.25174266074788537,
          5.95788078572878,
          -16.674999948494047,
          15.482425712668947
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.03377037670612799,
          "se": 0.015320084640459026,
          "lower": -0.06412814714523538,
          "upper": -0.0034126062670205987,
          "p": 0.029565416494032135
        },
        "15": {
          "estimate": -0.015809046440312752,
          "se": 0.01878589883242493,
          "lower": -0.05303455906841818,
          "upper": 0.02141646618779268,
          "p": 0.4018560019147184
        },
        "30": {
          "estimate": -0.019690662234689467,
          "se": 0.021303282034351365,
          "lower": -0.061904537730551094,
          "upper": 0.02252321326117216,
          "p": 0.35733420430566415
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.01758861422438624,
          "se": 0.012574163318683034,
          "lower": -0.04250515825471915,
          "upper": 0.007327929805946671,
          "p": 0.16466389805792409
        },
        "120": {
          "estimate": -0.0326209641848537,
          "se": 0.021429256627604157,
          "lower": -0.07508446674694108,
          "upper": 0.009842538377233694,
          "p": 0.13078700605810553
        },
        "180": {
          "estimate": -0.0335362207211799,
          "se": 0.02040704814876872,
          "lower": -0.07397414894280688,
          "upper": 0.0069017075004470865,
          "p": 0.10313723672760143
        }
      },
      "joint": {
        "F": 1.37476846788355,
        "df1": 5,
        "df2": 111,
        "p": 0.23922045019053018
      },
      "positive_duration_joint": {
        "F": 0.7315949965504892,
        "df1": 4,
        "df2": 111,
        "p": 0.5722647338986158
      },
      "curvature": {
        "F": 0.5686857586503592,
        "df1": 3,
        "df2": 111,
        "p": 0.6367854217269848
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.7432334847467342,
      "adjusted_r2": 0.735139268854337,
      "within_class_rmse_in_sample": 0.4312200993367616,
      "within_design_condition_number": 1358.6836957645755,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.712540344083356,
          "partial_exposure_leverage_fraction": 0.1425080688166712,
          "mean_full_leverage": 0.03097221775483263,
          "max_full_leverage": 0.11807964202035147,
          "max_partial_exposure_leverage": 0.000900751482577896
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.9939608186022584,
          "partial_exposure_leverage_fraction": 0.5987921637204516,
          "mean_full_leverage": 0.030226994836422917,
          "max_full_leverage": 0.11462129806609882,
          "max_partial_exposure_leverage": 0.004347618156249234
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.407164224213665,
          "partial_exposure_leverage_fraction": 0.081432844842733,
          "mean_full_leverage": 0.031447050344451374,
          "max_full_leverage": 0.07624394993434357,
          "max_partial_exposure_leverage": 0.0014152406070992996
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8863346131004031,
          "partial_exposure_leverage_fraction": 0.17726692262008062,
          "mean_full_leverage": 0.034890018056973886,
          "max_full_leverage": 0.07762699718386701,
          "max_partial_exposure_leverage": 0.008679384463199824
        }
      ],
      "max_full_leverage": 0.11807964202035147,
      "exposure_leverage_sum_check": 4.999999999999682
    },
    "F_prior_scores_spline": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 34,
      "total_parameters_including_class_intercepts": 255,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "spline",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.003170724723397324,
        "ex1": 0.03801291952891214,
        "ex2": -0.3398722613287627,
        "ex3": 0.6712904626823043,
        "age": -0.0327260101208584,
        "fs": 0.09428079097794295,
        "minority": -0.057741749757138694,
        "agrhk": 0.005409460161242246,
        "migrant": -0.0006667860317156185,
        "livinsch": -0.024761513258164145,
        "nsibling": 0.01672484676570861,
        "medul_2.0": -0.012438600709143433,
        "medul_3.0": -0.01835017970124196,
        "medul_4.0": -0.015417439548147793,
        "fedul_2.0": -0.0009506460296402398,
        "fedul_3.0": 0.004153899077476329,
        "fedul_4.0": 0.042795227350909924,
        "steco_3c_2.0": -0.019421067735246676,
        "steco_3c_3.0": -0.06874698703506642,
        "diffmat_2.0": 0.03422019084454581,
        "diffmat_3.0": 0.08289924317503682,
        "diffmat_4.0": 0.11356239351709921,
        "diffchn_2.0": 0.024876549681470565,
        "diffchn_3.0": 0.025161614159292755,
        "diffchn_4.0": 0.025502918602114566,
        "diffeng_2.0": -0.017543477633005605,
        "diffeng_3.0": -0.0006939376977484723,
        "diffeng_4.0": 0.003377757852517144,
        "y0_chn_0": 0.23029461168675563,
        "y0_chn_1": -0.018875583990663927,
        "y0_mat_0": 0.2271862897553028,
        "y0_mat_1": 0.03721204963391592,
        "y0_eng_0": 0.30350494743782924,
        "y0_eng_1": 0.07646245817003267
      },
      "standard_errors": {
        "ex0": 0.02502675108379627,
        "ex1": 0.04861219271863011,
        "ex2": 0.40917909067683883,
        "ex3": 0.8314712077763224,
        "age": 0.010057960946923713,
        "fs": 0.01167789331135092,
        "minority": 0.024729040985473898,
        "agrhk": 0.015253760800594427,
        "migrant": 0.01580929930897331,
        "livinsch": 0.02236577636769002,
        "nsibling": 0.008064375571526974,
        "medul_2.0": 0.01664472134363939,
        "medul_3.0": 0.02119264885248921,
        "medul_4.0": 0.025565704185926658,
        "fedul_2.0": 0.017027024616899533,
        "fedul_3.0": 0.018698707264848864,
        "fedul_4.0": 0.023974502082364766,
        "steco_3c_2.0": 0.014507438767786617,
        "steco_3c_3.0": 0.024660030550888903,
        "diffmat_2.0": 0.023071884768818957,
        "diffmat_3.0": 0.022577529153578423,
        "diffmat_4.0": 0.024006089561274743,
        "diffchn_2.0": 0.030618945372244175,
        "diffchn_3.0": 0.03238571123442417,
        "diffchn_4.0": 0.03267114161577529,
        "diffeng_2.0": 0.02182275594050535,
        "diffeng_3.0": 0.02359837720940034,
        "diffeng_4.0": 0.025188793172125006,
        "y0_chn_0": 0.014322593802998116,
        "y0_chn_1": 0.013688686093358604,
        "y0_mat_0": 0.016176469906824014,
        "y0_mat_1": 0.015068857367453102,
        "y0_eng_0": 0.01949149202569433,
        "y0_eng_1": 0.01774155741955006
      },
      "exposure_covariance": [
        [
          0.0006263382698102977,
          -0.0010941007670490597,
          0.00840447645613526,
          -0.0166525924428689
        ],
        [
          -0.0010941007670490536,
          0.002363145280913234,
          -0.019050381849317562,
          0.038044238811181935
        ],
        [
          0.008404476456135184,
          -0.019050381849317448,
          0.16742752824712467,
          -0.3396651623573324
        ],
        [
          -0.0166525924428686,
          0.03804423881118169,
          -0.3396651623573325,
          0.6913443693610164
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.02404218652183939,
          "se": 0.012361826498033475,
          "lower": -0.04853797096707016,
          "upper": 0.0004535979233913773,
          "p": 0.05431988285530762
        },
        "15": {
          "estimate": -0.011368304908327184,
          "se": 0.017695799231717903,
          "lower": -0.04643371240577095,
          "upper": 0.023697102589116583,
          "p": 0.5219189908299002
        },
        "30": {
          "estimate": -0.002642222054839983,
          "se": 0.007770507612433164,
          "lower": -0.018040001625234996,
          "upper": 0.012755557515555032,
          "p": 0.7344749587444355
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.009773711946502998,
          "se": 0.011140891446504502,
          "lower": -0.03185013208107643,
          "upper": 0.012302708188070426,
          "p": 0.3822278876081817
        },
        "120": {
          "estimate": -0.015961867241904765,
          "se": 0.015354832542749181,
          "lower": -0.04638849296906841,
          "upper": 0.014464758485258883,
          "p": 0.30081562421679864
        },
        "180": {
          "estimate": -0.020481142985052547,
          "se": 0.015681708834815424,
          "lower": -0.05155549590625057,
          "upper": 0.010593209936145473,
          "p": 0.1942346192967097
        }
      },
      "joint": {
        "F": 1.2325509254768705,
        "df1": 4,
        "df2": 111,
        "p": 0.30122287300470796
      },
      "positive_duration_joint": {
        "F": 0.5804097416494395,
        "df1": 3,
        "df2": 111,
        "p": 0.6290799662705282
      },
      "curvature": {
        "F": 0.4185380887126228,
        "df1": 2,
        "df2": 111,
        "p": 0.6590421190916569
      },
      "baseline_score_nonlinearity": {
        "F": 9.791810437815688,
        "df1": 3,
        "df2": 111,
        "p": 8.75983845062041e-06
      },
      "cognition_test": null,
      "r2": 0.7453266204703104,
      "adjusted_r2": 0.7372326466964688,
      "within_class_rmse_in_sample": 0.42945887044133424,
      "within_design_condition_number": 301.91854935978495,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7036315645978221,
          "partial_exposure_leverage_fraction": 0.17590789114945551,
          "mean_full_leverage": 0.031361679296223806,
          "max_full_leverage": 0.1189424255052528,
          "max_partial_exposure_leverage": 0.0008638654524675549
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.129179411531533,
          "partial_exposure_leverage_fraction": 0.5322948528828833,
          "mean_full_leverage": 0.030409692332867236,
          "max_full_leverage": 0.1145556863601746,
          "max_partial_exposure_leverage": 0.0029161837938116624
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.32255882824352855,
          "partial_exposure_leverage_fraction": 0.08063970706088214,
          "mean_full_leverage": 0.031617315176877214,
          "max_full_leverage": 0.07733788461801343,
          "max_partial_exposure_leverage": 0.0012282844367750845
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8446301956269842,
          "partial_exposure_leverage_fraction": 0.21115754890674604,
          "mean_full_leverage": 0.03515439569088346,
          "max_full_leverage": 0.07789333068108288,
          "max_partial_exposure_leverage": 0.007938692791266355
        }
      ],
      "max_full_leverage": 0.1189424255052528,
      "exposure_leverage_sum_check": 3.999999999999868
    },
    "G_baseline_cognition": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 32,
      "total_parameters_including_class_intercepts": 253,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "linear",
        "cognitive": true,
        "core": false
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.002599259802541394,
        "ex1": 0.03517992097799799,
        "ex2": -0.3273925801131826,
        "ex3": 0.6554770132753753,
        "age": -0.029773900066250105,
        "fs": 0.10425438057635478,
        "minority": -0.055328630095079614,
        "agrhk": 0.005181631632124233,
        "migrant": 0.000587814091028321,
        "livinsch": -0.027301257402676617,
        "nsibling": 0.017211188163235677,
        "medul_2.0": -0.01186234784678858,
        "medul_3.0": -0.017869275888298196,
        "medul_4.0": -0.011379074018565508,
        "fedul_2.0": 0.002244144378366028,
        "fedul_3.0": 0.005818506466248199,
        "fedul_4.0": 0.04175995568518095,
        "steco_3c_2.0": -0.02172722945064338,
        "steco_3c_3.0": -0.06844357120288536,
        "diffmat_2.0": 0.027321903926155643,
        "diffmat_3.0": 0.07508622166518994,
        "diffmat_4.0": 0.10052474827799444,
        "diffchn_2.0": 0.029855546522948525,
        "diffchn_3.0": 0.027617358138664234,
        "diffchn_4.0": 0.02615303864982231,
        "diffeng_2.0": -0.021871605831668996,
        "diffeng_3.0": 0.0011900664364018494,
        "diffeng_4.0": 0.017027021897372645,
        "y0_chn": 0.21459830490547913,
        "y0_mat": 0.24819551814209012,
        "y0_eng": 0.349494105175872,
        "cog3pl": 0.05361718344384402
      },
      "standard_errors": {
        "ex0": 0.02493134969389523,
        "ex1": 0.04798932599217431,
        "ex2": 0.40209802212266266,
        "ex3": 0.8167662649189913,
        "age": 0.009895156360631423,
        "fs": 0.012325649007617304,
        "minority": 0.025107965206716994,
        "agrhk": 0.01520133736509136,
        "migrant": 0.015805581180092728,
        "livinsch": 0.022198037990192206,
        "nsibling": 0.008017450237726337,
        "medul_2.0": 0.016652242011553024,
        "medul_3.0": 0.021078599854063802,
        "medul_4.0": 0.02549004220723468,
        "fedul_2.0": 0.017258616410336623,
        "fedul_3.0": 0.018690851098430633,
        "fedul_4.0": 0.024165382461059284,
        "steco_3c_2.0": 0.014364456717673819,
        "steco_3c_3.0": 0.024263702145294403,
        "diffmat_2.0": 0.023215574893072972,
        "diffmat_3.0": 0.022805547986426113,
        "diffmat_4.0": 0.024718478339212112,
        "diffchn_2.0": 0.031176369343390162,
        "diffchn_3.0": 0.03273166930472663,
        "diffchn_4.0": 0.032918997811189114,
        "diffeng_2.0": 0.02256796504132605,
        "diffeng_3.0": 0.024323300692516914,
        "diffeng_4.0": 0.02497393966946628,
        "y0_chn": 0.008846137664674554,
        "y0_mat": 0.012168561856143572,
        "y0_eng": 0.012355387802509785,
        "cog3pl": 0.010620943847270853
      },
      "exposure_covariance": [
        [
          0.0006215721975592898,
          -0.0010753866778670622,
          0.008187401273985286,
          -0.016190659558652336
        ],
        [
          -0.0010753866778670483,
          0.0023029754091831766,
          -0.018443110932867664,
          0.03677996297609633
        ],
        [
          0.008187401273985123,
          -0.018443110932867518,
          0.16168281939495732,
          -0.3278534191631516
        ],
        [
          -0.016190659558651985,
          0.0367799629760961,
          -0.32785341916315197,
          0.6671071315097198
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.021293367370276744,
          "se": 0.012247641600077453,
          "lower": -0.045562886817557866,
          "upper": 0.0029761520770043813,
          "p": 0.08488340898325586
        },
        "15": {
          "estimate": -0.009899197635170574,
          "se": 0.017620305439462986,
          "lower": -0.04481500914351648,
          "upper": 0.02501661387317533,
          "p": 0.5753806773836555
        },
        "30": {
          "estimate": -0.0018528285596791892,
          "se": 0.007823059369231914,
          "lower": -0.017354742944372493,
          "upper": 0.013649085825014114,
          "p": 0.813215951752726
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.009628805280432279,
          "se": 0.010960882915546725,
          "lower": -0.031348526494069884,
          "upper": 0.01209091593320533,
          "p": 0.3815864143385063
        },
        "120": {
          "estimate": -0.014992161442606622,
          "se": 0.015093207099767818,
          "lower": -0.044900358889153405,
          "upper": 0.014916036003940161,
          "p": 0.32272164474981974
        },
        "180": {
          "estimate": -0.016709815155095842,
          "se": 0.015493685865391616,
          "lower": -0.04741158801051713,
          "upper": 0.01399195770032545,
          "p": 0.2831523720418217
        }
      },
      "joint": {
        "F": 0.9761716490532752,
        "df1": 4,
        "df2": 111,
        "p": 0.42362030111033966
      },
      "positive_duration_joint": {
        "F": 0.42848430997840437,
        "df1": 3,
        "df2": 111,
        "p": 0.7329842534891658
      },
      "curvature": {
        "F": 0.34679119602453307,
        "df1": 2,
        "df2": 111,
        "p": 0.7077161189402633
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": {
        "F": 25.4848315482959,
        "df1": 1,
        "df2": 111,
        "p": 1.7601576836019857e-06
      },
      "r2": 0.7447738185190274,
      "adjusted_r2": 0.7367281595581561,
      "within_class_rmse_in_sample": 0.4299247161681187,
      "within_design_condition_number": 247.86031718031953,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7035841008006362,
          "partial_exposure_leverage_fraction": 0.17589602520015904,
          "mean_full_leverage": 0.031086455955904427,
          "max_full_leverage": 0.1180875396097861,
          "max_partial_exposure_leverage": 0.0008594121204163613
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.1296722589907118,
          "partial_exposure_leverage_fraction": 0.5324180647476779,
          "mean_full_leverage": 0.03017983604355896,
          "max_full_leverage": 0.11451922276444441,
          "max_partial_exposure_leverage": 0.0028866135954410143
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.32302297108289446,
          "partial_exposure_leverage_fraction": 0.08075574277072362,
          "mean_full_leverage": 0.031408590435745044,
          "max_full_leverage": 0.07614570659850578,
          "max_partial_exposure_leverage": 0.0012549380885875094
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8437206691250543,
          "partial_exposure_leverage_fraction": 0.21093016728126357,
          "mean_full_leverage": 0.034888138195266996,
          "max_full_leverage": 0.07749099453879502,
          "max_partial_exposure_leverage": 0.007941541970451382
        }
      ],
      "max_full_leverage": 0.1180875396097861,
      "exposure_leverage_sum_check": 3.999999999999296
    },
    "H_score_splines_and_cognition": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 35,
      "total_parameters_including_class_intercepts": 256,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "spline",
        "cognitive": true,
        "core": false
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.0003836308206010388,
        "ex1": 0.038284497248259275,
        "ex2": -0.34995426027896714,
        "ex3": 0.6995999237586087,
        "age": -0.028641909955354476,
        "fs": 0.09890562927727277,
        "minority": -0.05657608695681342,
        "agrhk": 0.004789713667898634,
        "migrant": 0.0019982979598005043,
        "livinsch": -0.02488459930100305,
        "nsibling": 0.015808677542324286,
        "medul_2.0": -0.012173650675253465,
        "medul_3.0": -0.018429206902816332,
        "medul_4.0": -0.01669702712517389,
        "fedul_2.0": -0.00023412197735037387,
        "fedul_3.0": 0.004457857247585899,
        "fedul_4.0": 0.04167634554049556,
        "steco_3c_2.0": -0.02133297593478197,
        "steco_3c_3.0": -0.07135596631178741,
        "diffmat_2.0": 0.031032438676730684,
        "diffmat_3.0": 0.0771438864986065,
        "diffmat_4.0": 0.09934506014219287,
        "diffchn_2.0": 0.028062277810498765,
        "diffchn_3.0": 0.02923542536646947,
        "diffchn_4.0": 0.032142932350040995,
        "diffeng_2.0": -0.01835520305846517,
        "diffeng_3.0": 0.0005942238383092822,
        "diffeng_4.0": 0.005698169727166039,
        "y0_chn_0": 0.22754355228001522,
        "y0_chn_1": -0.021776991070834608,
        "y0_mat_0": 0.2195882395539189,
        "y0_mat_1": 0.03561142331873757,
        "y0_eng_0": 0.3012445696293355,
        "y0_eng_1": 0.07395349725969387,
        "cog3pl": 0.050412269107754024
      },
      "standard_errors": {
        "ex0": 0.024849789507944163,
        "ex1": 0.04822912113571553,
        "ex2": 0.4046983382729191,
        "ex3": 0.822539280546257,
        "age": 0.009907127644358757,
        "fs": 0.011671860162234858,
        "minority": 0.025149664389793578,
        "agrhk": 0.01514810210763995,
        "migrant": 0.015771072190517557,
        "livinsch": 0.022601438914909924,
        "nsibling": 0.007994667536930147,
        "medul_2.0": 0.016566329464797108,
        "medul_3.0": 0.021023773938830318,
        "medul_4.0": 0.025246681452253214,
        "fedul_2.0": 0.017043526517624575,
        "fedul_3.0": 0.018647566991410867,
        "fedul_4.0": 0.023923312765032477,
        "steco_3c_2.0": 0.014411872992997786,
        "steco_3c_3.0": 0.024368885337137075,
        "diffmat_2.0": 0.023141049489457628,
        "diffmat_3.0": 0.02241256899991228,
        "diffmat_4.0": 0.024414551525658676,
        "diffchn_2.0": 0.03058730683186636,
        "diffchn_3.0": 0.03218384807523305,
        "diffchn_4.0": 0.03251140130138275,
        "diffeng_2.0": 0.022075155882975733,
        "diffeng_3.0": 0.024011023100883194,
        "diffeng_4.0": 0.025595004313478734,
        "y0_chn_0": 0.01425541346169148,
        "y0_chn_1": 0.013627945051960041,
        "y0_mat_0": 0.01589249315065539,
        "y0_mat_1": 0.015033999335193723,
        "y0_eng_0": 0.019352689760420556,
        "y0_eng_1": 0.017757754907549828,
        "cog3pl": 0.010693708601386302
      },
      "exposure_covariance": [
        [
          0.0006175120385891319,
          -0.001078238136719444,
          0.00824519441413508,
          -0.01632521394111814
        ],
        [
          -0.0010782381367194346,
          0.0023260481255235224,
          -0.018662376657854723,
          0.037245267814940676
        ],
        [
          0.00824519441413493,
          -0.018662376657854564,
          0.1637807450008621,
          -0.33230878036216793
        ],
        [
          -0.016325213941117907,
          0.03724526781494039,
          -0.3323087803621677,
          0.6765708680415541
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.02104311223312604,
          "se": 0.01234262418923436,
          "lower": -0.0455008460215814,
          "upper": 0.0034146215553293204,
          "p": 0.09100777959506257
        },
        "15": {
          "estimate": -0.011088432257817436,
          "se": 0.017670672413416504,
          "lower": -0.04610404928740409,
          "upper": 0.023927184771769215,
          "p": 0.5316171183774917
        },
        "30": {
          "estimate": -0.0023175083284132057,
          "se": 0.00782826255120844,
          "lower": -0.017829733165542205,
          "upper": 0.013194716508715794,
          "p": 0.7677498032827105
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.010012113459500482,
          "se": 0.011016721534846648,
          "lower": -0.03184248262490377,
          "upper": 0.011818255705902812,
          "p": 0.36541912852940284
        },
        "120": {
          "estimate": -0.015561103611827054,
          "se": 0.015135167779767679,
          "lower": -0.04555244894696582,
          "upper": 0.014430241723311709,
          "p": 0.3061182015997218
        },
        "180": {
          "estimate": -0.017200067028288024,
          "se": 0.015550425059634183,
          "lower": -0.0480142723848436,
          "upper": 0.013614138328267553,
          "p": 0.27108191007310484
        }
      },
      "joint": {
        "F": 0.9429881698617234,
        "df1": 4,
        "df2": 111,
        "p": 0.4419812560268599
      },
      "positive_duration_joint": {
        "F": 0.4552876531561488,
        "df1": 3,
        "df2": 111,
        "p": 0.7140856116655041
      },
      "curvature": {
        "F": 0.3974115920991109,
        "df1": 2,
        "df2": 111,
        "p": 0.6730097234768242
      },
      "baseline_score_nonlinearity": {
        "F": 9.184732740565993,
        "df1": 3,
        "df2": 111,
        "p": 1.7663250923948103e-05
      },
      "cognition_test": {
        "F": 22.2236710767127,
        "df1": 1,
        "df2": 111,
        "p": 7.0938489606229515e-06
      },
      "r2": 0.7467311137024739,
      "adjusted_r2": 0.7386490756589412,
      "within_class_rmse_in_sample": 0.4282730260773731,
      "within_design_condition_number": 306.8335057991037,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7037098923050463,
          "partial_exposure_leverage_fraction": 0.17592747307626158,
          "mean_full_leverage": 0.031479475892363905,
          "max_full_leverage": 0.11896155429561449,
          "max_partial_exposure_leverage": 0.0008764304608798179
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.129867932375035,
          "partial_exposure_leverage_fraction": 0.5324669830937587,
          "mean_full_leverage": 0.03053080088330921,
          "max_full_leverage": 0.11455863596094297,
          "max_partial_exposure_leverage": 0.0029125532120289834
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.32274712228491376,
          "partial_exposure_leverage_fraction": 0.08068678057122844,
          "mean_full_leverage": 0.03174567485171837,
          "max_full_leverage": 0.07737020893495532,
          "max_partial_exposure_leverage": 0.0012422717156270746
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8436750530342887,
          "partial_exposure_leverage_fraction": 0.21091876325857217,
          "mean_full_leverage": 0.035292838908834695,
          "max_full_leverage": 0.07809875954392763,
          "max_partial_exposure_leverage": 0.007953612942845467
        }
      ],
      "max_full_leverage": 0.11896155429561449,
      "exposure_leverage_sum_check": 3.9999999999992837
    },
    "CORE_omit_boarding_and_difficulty": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 21,
      "total_parameters_including_class_intercepts": 242,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "linear",
        "cognitive": false,
        "core": true
      },
      "baseline_score_knots": null,
      "coefficients": {
        "ex0": 0.010370663196033369,
        "ex1": 0.030303670735493213,
        "ex2": -0.24774972976870716,
        "ex3": 0.4742579391164447,
        "age": -0.03590663571242315,
        "fs": 0.08870397288282011,
        "minority": -0.05865203851031427,
        "agrhk": 0.005339428349109351,
        "migrant": -0.0027990508590631305,
        "nsibling": 0.01745745398955427,
        "medul_2.0": -0.012846903690945528,
        "medul_3.0": -0.01685461952272177,
        "medul_4.0": -0.006653510175682897,
        "fedul_2.0": 0.0034884829946077544,
        "fedul_3.0": 0.00859947357250735,
        "fedul_4.0": 0.04752041814891352,
        "steco_3c_2.0": -0.019412568865339496,
        "steco_3c_3.0": -0.0631667958341086,
        "y0_chn": 0.21901848512540903,
        "y0_mat": 0.2752553064378436,
        "y0_eng": 0.35373242783931186
      },
      "standard_errors": {
        "ex0": 0.024766406668221965,
        "ex1": 0.04767115488051826,
        "ex2": 0.3998971078184658,
        "ex3": 0.812074838795458,
        "age": 0.010174098078531698,
        "fs": 0.01208805623997756,
        "minority": 0.024840680280518158,
        "agrhk": 0.015476895151345108,
        "migrant": 0.016008987964917416,
        "nsibling": 0.007987224790108856,
        "medul_2.0": 0.017009526821409854,
        "medul_3.0": 0.02189019018654855,
        "medul_4.0": 0.026412829388687276,
        "fedul_2.0": 0.01732848331455631,
        "fedul_3.0": 0.019008000493493094,
        "fedul_4.0": 0.02424950738056828,
        "steco_3c_2.0": 0.01461301267626785,
        "steco_3c_3.0": 0.025005749402403764,
        "y0_chn": 0.008538576960738687,
        "y0_mat": 0.011434708612609795,
        "y0_eng": 0.011524825613511596
      },
      "exposure_covariance": [
        [
          0.0006133748992557495,
          -0.0010565617497523198,
          0.008014529944772714,
          -0.015831692872071746
        ],
        [
          -0.0010565617497523066,
          0.00227253900764236,
          -0.018202974006671323,
          0.03627665851221252
        ],
        [
          0.008014529944772624,
          -0.018202974006671296,
          0.15991769684157367,
          -0.3241719370890212
        ],
        [
          -0.015831692872071486,
          0.03627665851221234,
          -0.3241719370890202,
          0.6594655438046693
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.02813430845379406,
          "se": 0.012300668620245585,
          "lower": -0.0525089044814671,
          "upper": -0.0037597124261210257,
          "p": 0.024078831985011536
        },
        "15": {
          "estimate": -0.010187780781454955,
          "se": 0.01752030520980065,
          "lower": -0.04490543515900212,
          "upper": 0.024529873596092204,
          "p": 0.562093146825785
        },
        "30": {
          "estimate": -0.0031783640694713552,
          "se": 0.007812242930814397,
          "lower": -0.01865884495936656,
          "upper": 0.012302116820423849,
          "p": 0.6849060017160743
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.006688683064290747,
          "se": 0.010976805566674226,
          "lower": -0.02843995607408711,
          "upper": 0.015062589945505616,
          "p": 0.5435397187178046
        },
        "120": {
          "estimate": -0.012148693320450737,
          "se": 0.01518516365670746,
          "lower": -0.042239108823324184,
          "upper": 0.017941722182422706,
          "p": 0.42539822465055
        },
        "180": {
          "estimate": -0.019799777560116194,
          "se": 0.015876178147090463,
          "lower": -0.051259484405789646,
          "upper": 0.011659929285557258,
          "p": 0.21497208913931104
        }
      },
      "joint": {
        "F": 1.5946393299907626,
        "df1": 4,
        "df2": 111,
        "p": 0.18073361650958425
      },
      "positive_duration_joint": {
        "F": 0.5215694391127864,
        "df1": 3,
        "df2": 111,
        "p": 0.668322520925527
      },
      "curvature": {
        "F": 0.3595979671110806,
        "df1": 2,
        "df2": 111,
        "p": 0.6987669385530245
      },
      "baseline_score_nonlinearity": null,
      "cognition_test": null,
      "r2": 0.7412023834480608,
      "adjusted_r2": 0.7334109748797888,
      "within_class_rmse_in_sample": 0.43292228090122187,
      "within_design_condition_number": 238.8540018579576,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7027744145141015,
          "partial_exposure_leverage_fraction": 0.17569360362852537,
          "mean_full_leverage": 0.029622512215944787,
          "max_full_leverage": 0.11655802169976019,
          "max_partial_exposure_leverage": 0.0008413554927378403
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.1289546668130264,
          "partial_exposure_leverage_fraction": 0.5322386667032566,
          "mean_full_leverage": 0.028909041795822484,
          "max_full_leverage": 0.11307095678382299,
          "max_partial_exposure_leverage": 0.0028877015748300762
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.3230970978766251,
          "partial_exposure_leverage_fraction": 0.08077427446915628,
          "mean_full_leverage": 0.030088863515689148,
          "max_full_leverage": 0.07526233894079754,
          "max_partial_exposure_leverage": 0.0011847722860984233
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.845173820796074,
          "partial_exposure_leverage_fraction": 0.2112934551990185,
          "mean_full_leverage": 0.033446127251375725,
          "max_full_leverage": 0.07653383303158622,
          "max_partial_exposure_leverage": 0.007904315207533763
        }
      ],
      "max_full_leverage": 0.11655802169976019,
      "exposure_leverage_sum_check": 3.999999999999827
    },
    "I_zero_linear_flexible_scores": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 32,
      "total_parameters_including_class_intercepts": 253,
      "exposure_parameters": 2,
      "specification": {
        "exposure": "zero_linear",
        "knots": null,
        "score_adjustment": "spline",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.023851434606854863,
        "ex1": -0.005743165410039719,
        "age": -0.03266337539844084,
        "fs": 0.0943342041702153,
        "minority": -0.0575063584206235,
        "agrhk": 0.005510674412119199,
        "migrant": -0.000673247633661544,
        "livinsch": -0.024821584015735275,
        "nsibling": 0.016731768283715007,
        "medul_2.0": -0.012370348993799827,
        "medul_3.0": -0.01828037832502853,
        "medul_4.0": -0.015137444089240356,
        "fedul_2.0": -0.0012061613882503794,
        "fedul_3.0": 0.003853835406201768,
        "fedul_4.0": 0.04282316597594556,
        "steco_3c_2.0": -0.019475838284542277,
        "steco_3c_3.0": -0.0690367159006924,
        "diffmat_2.0": 0.03380673899367722,
        "diffmat_3.0": 0.08231924699069167,
        "diffmat_4.0": 0.1131662699495582,
        "diffchn_2.0": 0.02496840055736813,
        "diffchn_3.0": 0.02533676320219204,
        "diffchn_4.0": 0.025420241917852797,
        "diffeng_2.0": -0.017232588816147518,
        "diffeng_3.0": -0.0004074308392885225,
        "diffeng_4.0": 0.0037476908540962917,
        "y0_chn_0": 0.23028899029958888,
        "y0_chn_1": -0.018871565212485484,
        "y0_mat_0": 0.22712732534511096,
        "y0_mat_1": 0.037292225809033124,
        "y0_eng_0": 0.3037267225350978,
        "y0_eng_1": 0.07630995641435336
      },
      "standard_errors": {
        "ex0": 0.011647152045079753,
        "ex1": 0.0058333778070754,
        "age": 0.010062815963481526,
        "fs": 0.011672633097561577,
        "minority": 0.02480613753469319,
        "agrhk": 0.015242881659126002,
        "migrant": 0.01578818754754645,
        "livinsch": 0.02237949267512396,
        "nsibling": 0.008057363441653203,
        "medul_2.0": 0.016634018672839073,
        "medul_3.0": 0.02114033136654246,
        "medul_4.0": 0.025558481703803343,
        "fedul_2.0": 0.017016123581410494,
        "fedul_3.0": 0.01866451474790512,
        "fedul_4.0": 0.023977748037014045,
        "steco_3c_2.0": 0.014547935655955354,
        "steco_3c_3.0": 0.024652626899852755,
        "diffmat_2.0": 0.022948954080149766,
        "diffmat_3.0": 0.022446420544424722,
        "diffmat_4.0": 0.023828385022074846,
        "diffchn_2.0": 0.030622531257788826,
        "diffchn_3.0": 0.03243131825428958,
        "diffchn_4.0": 0.032735377871934146,
        "diffeng_2.0": 0.021813517589447325,
        "diffeng_3.0": 0.023566174363758904,
        "diffeng_4.0": 0.025145910636643686,
        "y0_chn_0": 0.014295419697625334,
        "y0_chn_1": 0.013681602537408213,
        "y0_mat_0": 0.01620480724669848,
        "y0_mat_1": 0.015051841412376026,
        "y0_eng_0": 0.01952948338540474,
        "y0_eng_1": 0.017747391188614757
      },
      "exposure_covariance": [
        [
          0.0001356561507612055,
          -3.154492967348977e-05
        ],
        [
          -3.154492967348971e-05,
          3.402829664007981e-05
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.018108269196815144,
          "se": 0.010324465509376542,
          "lower": -0.03856688683476208,
          "upper": 0.002350348441131793,
          "p": 0.08220454040531336
        },
        "15": {
          "estimate": 0.004307374057529789,
          "se": 0.00437503335530655,
          "lower": -0.004362046600439533,
          "upper": 0.012976794715499111,
          "p": 0.3269936237357083
        },
        "30": {
          "estimate": 0.0028715827050198595,
          "se": 0.0029166889035377,
          "lower": -0.002908031066959689,
          "upper": 0.008651196476999409,
          "p": 0.3269936237357083
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.0028715827050198595,
          "se": 0.0029166889035377,
          "lower": -0.008651196476999409,
          "upper": 0.002908031066959689,
          "p": 0.3269936237357083
        },
        "120": {
          "estimate": -0.005743165410039719,
          "se": 0.0058333778070754,
          "lower": -0.017302392953998817,
          "upper": 0.005816062133919378,
          "p": 0.3269936237357083
        },
        "180": {
          "estimate": -0.011486330820079438,
          "se": 0.0116667556141508,
          "lower": -0.034604785907997634,
          "upper": 0.011632124267838755,
          "p": 0.3269936237357083
        }
      },
      "joint": {
        "F": 2.0975380029790585,
        "df1": 2,
        "df2": 111,
        "p": 0.12759774657699888
      },
      "positive_duration_joint": {
        "F": 0.9693094331447362,
        "df1": 1,
        "df2": 111,
        "p": 0.3269936237357083
      },
      "curvature": null,
      "baseline_score_nonlinearity": {
        "F": 9.735673575985746,
        "df1": 3,
        "df2": 111,
        "p": 9.343706578071573e-06
      },
      "cognition_test": null,
      "r2": 0.7452973686390905,
      "adjusted_r2": 0.7372682138851564,
      "within_class_rmse_in_sample": 0.4294835335955798,
      "within_design_condition_number": 17.21704010250638,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.6823867972792004,
          "partial_exposure_leverage_fraction": 0.3411933986396002,
          "mean_full_leverage": 0.031352438423097,
          "max_full_leverage": 0.11893957211184028,
          "max_partial_exposure_leverage": 0.000807952023944842
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 0.6486307420355126,
          "partial_exposure_leverage_fraction": 0.3243153710177563,
          "mean_full_leverage": 0.03012181586592246,
          "max_full_leverage": 0.11446505240703504,
          "max_partial_exposure_leverage": 0.0008136185426600192
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.20341311865753225,
          "partial_exposure_leverage_fraction": 0.10170655932876613,
          "mean_full_leverage": 0.03138277637847952,
          "max_full_leverage": 0.07682800865640987,
          "max_partial_exposure_leverage": 0.0010139544532763013
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.46556934202775496,
          "partial_exposure_leverage_fraction": 0.23278467101387748,
          "mean_full_leverage": 0.033878096520515745,
          "max_full_leverage": 0.07429432070327473,
          "max_partial_exposure_leverage": 0.0038104091406736228
        }
      ],
      "max_full_leverage": 0.11893957211184028,
      "exposure_leverage_sum_check": 2.0
    },
    "J_zero_quadratic_flexible_scores": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 33,
      "total_parameters_including_class_intercepts": 254,
      "exposure_parameters": 3,
      "specification": {
        "exposure": "zero_quadratic",
        "knots": null,
        "score_adjustment": "spline",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.025337270289833028,
        "ex1": -0.008227289731521266,
        "ex2": 0.0006470362684766645,
        "age": -0.03264599940420962,
        "fs": 0.09430971218733361,
        "minority": -0.057562575144920226,
        "agrhk": 0.005521134029547631,
        "migrant": -0.0006206396291958108,
        "livinsch": -0.0248058623278419,
        "nsibling": 0.0167282941467423,
        "medul_2.0": -0.012371348286977928,
        "medul_3.0": -0.018233258296016745,
        "medul_4.0": -0.015111812652979673,
        "fedul_2.0": -0.0012206917432320292,
        "fedul_3.0": 0.003811150052363868,
        "fedul_4.0": 0.04280072995161578,
        "steco_3c_2.0": -0.019453329495548493,
        "steco_3c_3.0": -0.06901707685922032,
        "diffmat_2.0": 0.03385038196428215,
        "diffmat_3.0": 0.08238781070420689,
        "diffmat_4.0": 0.11323333588636465,
        "diffchn_2.0": 0.024958153929692074,
        "diffchn_3.0": 0.025351744115813417,
        "diffchn_4.0": 0.02543018231720814,
        "diffeng_2.0": -0.01723681376204403,
        "diffeng_3.0": -0.000401428139863354,
        "diffeng_4.0": 0.003768817848593909,
        "y0_chn_0": 0.23032687892048476,
        "y0_chn_1": -0.018903740769476266,
        "y0_mat_0": 0.22710332088875704,
        "y0_mat_1": 0.037294081206691844,
        "y0_eng_0": 0.3037378746586203,
        "y0_eng_1": 0.07630900895714066
      },
      "standard_errors": {
        "ex0": 0.014166700751891402,
        "ex1": 0.017566441544526246,
        "ex2": 0.004420869945235891,
        "age": 0.010059032758713815,
        "fs": 0.01167449909220716,
        "minority": 0.02477321096686785,
        "agrhk": 0.015239651787823633,
        "migrant": 0.015773254359510866,
        "livinsch": 0.02237630166362507,
        "nsibling": 0.008056180414180839,
        "medul_2.0": 0.016632432025190384,
        "medul_3.0": 0.0211743189795068,
        "medul_4.0": 0.025599205570853448,
        "fedul_2.0": 0.017017708805734718,
        "fedul_3.0": 0.01868207185068816,
        "fedul_4.0": 0.023989578914325942,
        "steco_3c_2.0": 0.014535747628799006,
        "steco_3c_3.0": 0.02467572767283648,
        "diffmat_2.0": 0.022970767230547893,
        "diffmat_3.0": 0.022446156537339383,
        "diffmat_4.0": 0.02385672432885848,
        "diffchn_2.0": 0.03062792347725888,
        "diffchn_3.0": 0.03243609811303742,
        "diffchn_4.0": 0.03274013705066286,
        "diffeng_2.0": 0.021813866474965724,
        "diffeng_3.0": 0.023574488436511463,
        "diffeng_4.0": 0.02516232083967212,
        "y0_chn_0": 0.014326958557448165,
        "y0_chn_1": 0.01369179946615042,
        "y0_mat_0": 0.016193947833459545,
        "y0_mat_1": 0.015053338119949944,
        "y0_eng_0": 0.019539982873083856,
        "y0_eng_1": 0.017749664960408962
      },
      "exposure_covariance": [
        [
          0.00020069541019364045,
          -0.00016803523403214455,
          3.660609790942462e-05
        ],
        [
          -0.00016803523403214325,
          0.00030857986853725765,
          -7.327657845830667e-05
        ],
        [
          3.6606097909424297e-05,
          -7.327657845830661e-05,
          1.9544091072689996e-05
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.017757016826788426,
          "se": 0.010927394046227855,
          "lower": -0.039410377610251734,
          "upper": 0.0038963439566748817,
          "p": 0.10699869215506025
        },
        "15": {
          "estimate": 0.005563870796944076,
          "se": 0.009365276898713148,
          "lower": -0.012994050576347421,
          "upper": 0.02412179217023557,
          "p": 0.553656988064061
        },
        "30": {
          "estimate": 0.0036283676644031345,
          "se": 0.005760302467663704,
          "lower": -0.00778605621621578,
          "upper": 0.015042791545022048,
          "p": 0.5300598208378642
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.003304849530164802,
          "se": 0.0040108460906034815,
          "lower": -0.011252608811048486,
          "upper": 0.004642909750718883,
          "p": 0.41171895431819083
        },
        "120": {
          "estimate": -0.006286180926091272,
          "se": 0.00669456626239727,
          "lower": -0.019551910884692866,
          "upper": 0.006979549032510324,
          "p": 0.3497708359400038
        },
        "180": {
          "estimate": -0.011278289315229215,
          "se": 0.011844441402420709,
          "lower": -0.03474884065438771,
          "upper": 0.012192262023929278,
          "p": 0.3430639064144178
        }
      },
      "joint": {
        "F": 1.475856386724314,
        "df1": 3,
        "df2": 111,
        "p": 0.22503220064747573
      },
      "positive_duration_joint": {
        "F": 0.5079252870720076,
        "df1": 2,
        "df2": 111,
        "p": 0.6031344407960899
      },
      "curvature": {
        "F": 0.02142110017637078,
        "df1": 1,
        "df2": 111,
        "p": 0.8839030839280996
      },
      "baseline_score_nonlinearity": {
        "F": 9.734863239563031,
        "df1": 3,
        "df2": 111,
        "p": 9.352418143965463e-06
      },
      "cognition_test": null,
      "r2": 0.7452979664139554,
      "adjusted_r2": 0.7372359603464878,
      "within_class_rmse_in_sample": 0.42948302960665247,
      "within_design_condition_number": 32.64361128721933,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.6921314160321899,
          "partial_exposure_leverage_fraction": 0.23071047201072994,
          "mean_full_leverage": 0.031356677056743366,
          "max_full_leverage": 0.11894027418186451,
          "max_partial_exposure_leverage": 0.0008337388776677557
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 1.1369326610305983,
          "partial_exposure_leverage_fraction": 0.3789775536768661,
          "mean_full_leverage": 0.030216760823922672,
          "max_full_leverage": 0.11452846507965378,
          "max_partial_exposure_leverage": 0.0011111630718237597
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.2600794378280433,
          "partial_exposure_leverage_fraction": 0.08669314594268111,
          "mean_full_leverage": 0.031494324250862425,
          "max_full_leverage": 0.07700543193161775,
          "max_partial_exposure_leverage": 0.0010319990051803549
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.9108564851091601,
          "partial_exposure_leverage_fraction": 0.30361882836972004,
          "mean_full_leverage": 0.03537737983055416,
          "max_full_leverage": 0.08063269189672449,
          "max_partial_exposure_leverage": 0.01120124006378817
        }
      ],
      "max_full_leverage": 0.11894027418186451,
      "exposure_leverage_sum_check": 2.999999999999992
    },
    "K_five_knots_flexible_scores": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 35,
      "total_parameters_including_class_intercepts": 256,
      "exposure_parameters": 5,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.619047619047619,
          1.0,
          1.4285714285714286,
          3.040952380952374
        ],
        "score_adjustment": "spline",
        "cognitive": false,
        "core": false
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.021353148741098258,
        "ex1": -0.02059515802861163,
        "ex2": 0.9890562895571262,
        "ex3": -3.295906337013578,
        "ex4": 3.6993478513790556,
        "age": -0.03274984826878626,
        "fs": 0.094313958386365,
        "minority": -0.05775125716434159,
        "agrhk": 0.005486983437908489,
        "migrant": -0.0006244269841824555,
        "livinsch": -0.024683003080692843,
        "nsibling": 0.016716164677209263,
        "medul_2.0": -0.01264354791529279,
        "medul_3.0": -0.018314087243474445,
        "medul_4.0": -0.015615384251562777,
        "fedul_2.0": -0.0009958509851692567,
        "fedul_3.0": 0.0041618762112301,
        "fedul_4.0": 0.04291526460734479,
        "steco_3c_2.0": -0.019606090213695155,
        "steco_3c_3.0": -0.06871377880456053,
        "diffmat_2.0": 0.03438111065799804,
        "diffmat_3.0": 0.08306678694345991,
        "diffmat_4.0": 0.11379611397798922,
        "diffchn_2.0": 0.02513867132480226,
        "diffchn_3.0": 0.025460967124348973,
        "diffchn_4.0": 0.025615318887802944,
        "diffeng_2.0": -0.017732580839007833,
        "diffeng_3.0": -0.0007889643805661211,
        "diffeng_4.0": 0.0028966680799769468,
        "y0_chn_0": 0.23028325784596881,
        "y0_chn_1": -0.018844787426979242,
        "y0_mat_0": 0.22728519305609243,
        "y0_mat_1": 0.03700547806012272,
        "y0_eng_0": 0.30352565492750094,
        "y0_eng_1": 0.07658007788134946
      },
      "standard_errors": {
        "ex0": 0.030034722226911798,
        "ex1": 0.07984747564337223,
        "ex2": 1.586164161348266,
        "ex3": 4.320908717573066,
        "ex4": 3.9650657434808436,
        "age": 0.010052013871550185,
        "fs": 0.011683359672999855,
        "minority": 0.024783577120070146,
        "agrhk": 0.015249080491133583,
        "migrant": 0.015845681668387287,
        "livinsch": 0.022327953051459782,
        "nsibling": 0.008068950799643277,
        "medul_2.0": 0.016650361635858063,
        "medul_3.0": 0.021154959198091565,
        "medul_4.0": 0.025599928682605404,
        "fedul_2.0": 0.017031463995471452,
        "fedul_3.0": 0.01870516566506382,
        "fedul_4.0": 0.02401175785973695,
        "steco_3c_2.0": 0.01449053555626296,
        "steco_3c_3.0": 0.02457800052780945,
        "diffmat_2.0": 0.02306781182199521,
        "diffmat_3.0": 0.02259039359974559,
        "diffmat_4.0": 0.024014512038299348,
        "diffchn_2.0": 0.030676575363113006,
        "diffchn_3.0": 0.032425921246178165,
        "diffchn_4.0": 0.03272311097838504,
        "diffeng_2.0": 0.021871687176002956,
        "diffeng_3.0": 0.02363419138221056,
        "diffeng_4.0": 0.0253090656354605,
        "y0_chn_0": 0.014293701816256284,
        "y0_chn_1": 0.013697789590157241,
        "y0_mat_0": 0.016174637426880443,
        "y0_mat_1": 0.015124916974112102,
        "y0_eng_0": 0.019477609569204805,
        "y0_eng_1": 0.017733662626664544
      },
      "exposure_covariance": [
        [
          0.0009020845392477496,
          -0.0021702452969538984,
          0.035744978945067785,
          -0.08866505684815168,
          0.06880720139114828
        ],
        [
          -0.002170245296954584,
          0.006375619366618922,
          -0.11777313657601063,
          0.303939131482173,
          -0.2513231424270708
        ],
        [
          0.03574497894510228,
          -0.11777313657607562,
          2.515916746745648,
          -6.800581206561646,
          6.015730409495709
        ],
        [
          -0.08866505684826327,
          0.3039391314824088,
          -6.800581206562915,
          18.67025214559892,
          -16.880433607576773
        ],
        [
          0.06880720139127258,
          -0.251323142427353,
          6.015730409498366,
          -16.88043360758093,
          15.721746350125294
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.03324630126890382,
          "se": 0.01553135423129261,
          "lower": -0.06402271650598786,
          "upper": -0.0024698860318197874,
          "p": 0.03449553427069373
        },
        "15": {
          "estimate": -0.017041729621893882,
          "se": 0.01895276555156435,
          "lower": -0.05459789979350814,
          "upper": 0.020514440549720375,
          "p": 0.3705093816011504
        },
        "30": {
          "estimate": -0.019928957230227293,
          "se": 0.021590696511942488,
          "lower": -0.06271236370038555,
          "upper": 0.022854449239930956,
          "p": 0.3579913148100089
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.01783783259974984,
          "se": 0.012720451944906525,
          "lower": -0.04304425730874538,
          "upper": 0.007368592109245696,
          "p": 0.1636175238100391
        },
        "120": {
          "estimate": -0.032924312041810885,
          "se": 0.02170659578210851,
          "lower": -0.07593738065289936,
          "upper": 0.010088756569277588,
          "p": 0.13216296438017944
        },
        "180": {
          "estimate": -0.03366264640830881,
          "se": 0.020694738576876676,
          "lower": -0.07467065241860317,
          "upper": 0.007345359601985554,
          "p": 0.10665172799223735
        }
      },
      "joint": {
        "F": 1.3040586672558745,
        "df1": 5,
        "df2": 111,
        "p": 0.2674034291774631
      },
      "positive_duration_joint": {
        "F": 0.7171776469816051,
        "df1": 4,
        "df2": 111,
        "p": 0.5819288267265232
      },
      "curvature": {
        "F": 0.5793646617142919,
        "df1": 3,
        "df2": 111,
        "p": 0.6297644552683261
      },
      "baseline_score_nonlinearity": {
        "F": 9.816708043873,
        "df1": 3,
        "df2": 111,
        "p": 8.512881539303556e-06
      },
      "cognition_test": null,
      "r2": 0.7453823912638489,
      "adjusted_r2": 0.7372573142737703,
      "within_class_rmse_in_sample": 0.42941184437710017,
      "within_design_condition_number": 1698.3600507546005,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7126789561558131,
          "partial_exposure_leverage_fraction": 0.1425357912311626,
          "mean_full_leverage": 0.031365614655752556,
          "max_full_leverage": 0.11896966844007166,
          "max_partial_exposure_leverage": 0.000921449512743696
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.994118431429489,
          "partial_exposure_leverage_fraction": 0.5988236862858978,
          "mean_full_leverage": 0.030577870248457234,
          "max_full_leverage": 0.11466243762818178,
          "max_partial_exposure_leverage": 0.00435506417643348
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.4069488795022578,
          "partial_exposure_leverage_fraction": 0.08138977590045156,
          "mean_full_leverage": 0.03178343732502399,
          "max_full_leverage": 0.07747874282481855,
          "max_partial_exposure_leverage": 0.0014554985297756673
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8862537329184628,
          "partial_exposure_leverage_fraction": 0.17725074658369255,
          "mean_full_leverage": 0.03529454228109269,
          "max_full_leverage": 0.07823246815637361,
          "max_partial_exposure_leverage": 0.008693673325289808
        }
      ],
      "max_full_leverage": 0.11896966844007166,
      "exposure_leverage_sum_check": 5.000000000006022
    },
    "L_core_flexible_scores": {
      "n": 8247,
      "classes": 221,
      "schools": 112,
      "slopes": 24,
      "total_parameters_including_class_intercepts": 245,
      "exposure_parameters": 4,
      "specification": {
        "exposure": "zero_rcs",
        "knots": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ],
        "score_adjustment": "spline",
        "cognitive": false,
        "core": true
      },
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "coefficients": {
        "ex0": 0.008209081669565646,
        "ex1": 0.03291305059157937,
        "ex2": -0.2680199800794746,
        "ex3": 0.5145490710442606,
        "age": -0.034222689952316865,
        "fs": 0.08326466643109796,
        "minority": -0.06012770002045143,
        "agrhk": 0.005040738283232739,
        "migrant": -0.0009043223362368029,
        "nsibling": 0.015942157963134113,
        "medul_2.0": -0.01299023998327445,
        "medul_3.0": -0.017618817093964973,
        "medul_4.0": -0.013635603531097946,
        "fedul_2.0": 0.0009567515662980978,
        "fedul_3.0": 0.007128925982241638,
        "fedul_4.0": 0.04715791202914682,
        "steco_3c_2.0": -0.018875460171583792,
        "steco_3c_3.0": -0.06698294559448177,
        "y0_chn_0": 0.23030101854314047,
        "y0_chn_1": -0.018366839914102335,
        "y0_mat_0": 0.24119797523754602,
        "y0_mat_1": 0.040992804494554336,
        "y0_eng_0": 0.3001679987629626,
        "y0_eng_1": 0.07842109625502275
      },
      "standard_errors": {
        "ex0": 0.024676965718929123,
        "ex1": 0.048023839511570986,
        "ex2": 0.40308610012781876,
        "ex3": 0.8188929981910779,
        "age": 0.01016104909713486,
        "fs": 0.011306651217667399,
        "minority": 0.024747472705242655,
        "agrhk": 0.01538844683970534,
        "migrant": 0.0159206782867784,
        "nsibling": 0.007962278177540926,
        "medul_2.0": 0.016902170099084835,
        "medul_3.0": 0.021769017987405687,
        "medul_4.0": 0.026062668650694506,
        "fedul_2.0": 0.01705004190810512,
        "fedul_3.0": 0.018862828485817138,
        "fedul_4.0": 0.023956430487496978,
        "steco_3c_2.0": 0.014654793125433177,
        "steco_3c_3.0": 0.025157686694364297,
        "y0_chn_0": 0.014000662508368563,
        "y0_chn_1": 0.013788444791424161,
        "y0_mat_0": 0.01590814951416179,
        "y0_mat_1": 0.014806117629246515,
        "y0_eng_0": 0.019635783123493854,
        "y0_eng_1": 0.017435939955077685
      },
      "exposure_covariance": [
        [
          0.0006089526370932031,
          -0.0010623472044144916,
          0.008094487118141045,
          -0.016010775470690745
        ],
        [
          -0.0010623472044144848,
          0.0023062891614331264,
          -0.01849997951494166,
          0.036897984990894826
        ],
        [
          0.008094487118140859,
          -0.018499979514941475,
          0.16247840411625392,
          -0.329510198569464
        ],
        [
          -0.016010775470690602,
          0.03689798499089463,
          -0.3295101985694653,
          0.6705857424863727
        ]
      ],
      "contrasts": {
        "0": {
          "estimate": -0.027560533281323782,
          "se": 0.012396774780064838,
          "lower": -0.05212557008044478,
          "upper": -0.002995496482202785,
          "p": 0.028227961122485476
        },
        "15": {
          "estimate": -0.011123246524738185,
          "se": 0.017608542200866807,
          "lower": -0.04601574839052636,
          "upper": 0.02376925534104999,
          "p": 0.5288843362787623
        },
        "30": {
          "estimate": -0.003507834511807221,
          "se": 0.007818425468176614,
          "lower": -0.019000566512213768,
          "upper": 0.011984897488599324,
          "p": 0.6545497684057351
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0,
          "p": null
        },
        "90": {
          "estimate": -0.007085910383180974,
          "se": 0.011021828029009615,
          "lower": -0.028926398407662802,
          "upper": 0.014754577641300854,
          "p": 0.5216161590913764
        },
        "120": {
          "estimate": -0.012705895361553615,
          "se": 0.015214357299099123,
          "lower": -0.04285416001570831,
          "upper": 0.01744236929260108,
          "p": 0.4054410464651658
        },
        "180": {
          "estimate": -0.0201667808785303,
          "se": 0.015888538899985243,
          "lower": -0.05165098138123247,
          "upper": 0.01131741962417187,
          "p": 0.20700112920700797
        }
      },
      "joint": {
        "F": 1.5203390302776036,
        "df1": 4,
        "df2": 111,
        "p": 0.2011379335316076
      },
      "positive_duration_joint": {
        "F": 0.5397179170086622,
        "df1": 3,
        "df2": 111,
        "p": 0.656069653347712
      },
      "curvature": {
        "F": 0.40148256582559216,
        "df1": 2,
        "df2": 111,
        "p": 0.6702949867316619
      },
      "baseline_score_nonlinearity": {
        "F": 11.183631337443353,
        "df1": 3,
        "df2": 111,
        "p": 1.806490970402571e-06
      },
      "cognition_test": null,
      "r2": 0.7436227368294688,
      "adjusted_r2": 0.7358051846908022,
      "within_class_rmse_in_sample": 0.43089311552946974,
      "within_design_condition_number": 299.65823975950616,
      "exposure_leverage_by_range": [
        {
          "range": "zero",
          "n": 2299,
          "sample_fraction": 0.27876803686188917,
          "partial_exposure_leverage_sum": 0.7028638935540634,
          "partial_exposure_leverage_fraction": 0.17571597338851586,
          "mean_full_leverage": 0.03001694271562926,
          "max_full_leverage": 0.11750741729266839,
          "max_partial_exposure_leverage": 0.0008387890999050612
        },
        {
          "range": "positive_to_120",
          "n": 5143,
          "sample_fraction": 0.6236207105614163,
          "partial_exposure_leverage_sum": 2.1291239260130093,
          "partial_exposure_leverage_fraction": 0.5322809815032523,
          "mean_full_leverage": 0.02925957541233387,
          "max_full_leverage": 0.11324520680222332,
          "max_partial_exposure_leverage": 0.0029147058962195648
        },
        {
          "range": "above120_to180",
          "n": 508,
          "sample_fraction": 0.06159815690554141,
          "partial_exposure_leverage_sum": 0.32289456343133366,
          "partial_exposure_leverage_fraction": 0.08072364085783341,
          "mean_full_leverage": 0.03042395067821097,
          "max_full_leverage": 0.07657913047104838,
          "max_partial_exposure_leverage": 0.0011756410135533857
        },
        {
          "range": "above180_to300",
          "n": 297,
          "sample_fraction": 0.03601309567115315,
          "partial_exposure_leverage_sum": 0.8451176170012467,
          "partial_exposure_leverage_fraction": 0.21127940425031166,
          "mean_full_leverage": 0.03385079261483119,
          "max_full_leverage": 0.07713052554392277,
          "max_partial_exposure_leverage": 0.007923474186177337
        }
      ],
      "max_full_leverage": 0.11750741729266839,
      "exposure_leverage_sum_check": 3.999999999999653
    }
  },
  "cross_validation": {
    "seed_base": 2026101204,
    "folds": 5,
    "repeats": 5,
    "same_folds_across_models": true,
    "metric": "RMSE of held-out-school outcomes after each held-out class is centered on its own observed mean. Not an absolute-score forecast for an unknown school/class.",
    "fold_grouping": "Each baseline school is entirely in one fold; all its baseline classes remain together.",
    "centering": "Training and held-out design columns and outcomes are separately centered within their own baseline classes. No held-out outcomes enter training estimates.",
    "normalization": "The pre-existing subject score normalization is held fixed. Each school uses its own observed-score reference distribution; held-out outcomes and class means are required to define this diagnostic.",
    "score_splines": "Baseline score knots are recomputed using only training students at the 10th/50th/90th percentiles for each fold and reused on the held-out fold.",
    "exposure_knots": "Candidate exposure knots are fixed using their stated baseline reference samples; those pools include covariate information from some held-out schools. This unsupervised calibration is part of the fixed candidate definitions, not a fully nested deployment-prediction procedure.",
    "categories": "Category levels are aligned across folds; all training designs have full within-class rank.",
    "uncertainty": "Spread over five random partitions measures split sensitivity only, not an independent-sample confidence interval or model-selection-adjusted inference.",
    "summaries": {
      "A_legacy_pooled_knots": {
        "pooled_repeats_rmse": 0.4336557465089475,
        "mean_repeat_rmse": 0.4336555108544714,
        "sd_across_five_split_rmse": 0.0005054524952720408,
        "min_repeat_rmse": 0.4331321613415981,
        "max_repeat_rmse": 0.43448560609154274,
        "repeat_rmse": [
          0.4331321613415981,
          0.43448560609154274,
          0.43363143382639985,
          0.4336102118788185,
          0.4334181411339978
        ],
        "paired_rmse_difference_vs_A": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "mean_paired_rmse_difference_vs_A": 0.0,
        "relative_rmse_improvement_percent_vs_A": 0.0,
        "paired_rmse_difference_vs_D": [
          1.7748339878331798e-06,
          2.543261077458947e-06,
          2.3620340493968328e-05,
          1.2824047206927425e-06,
          5.380231955176562e-06
        ],
        "mean_paired_rmse_difference_vs_D": 6.920214447025952e-06,
        "relative_rmse_improvement_percent_vs_D": -0.001595714028823636,
        "paired_rmse_difference_vs_F": [
          0.001572867854183646,
          0.0014878122583091291,
          0.0016029407134869889,
          0.0012894005238633377,
          0.0016890579490032032
        ],
        "mean_paired_rmse_difference_vs_F": 0.001528415859769261,
        "relative_rmse_improvement_percent_vs_F": -0.35368132218935866
      },
      "B_zero_linear": {
        "pooled_repeats_rmse": 0.43355007325498324,
        "mean_repeat_rmse": 0.4335498144339202,
        "sd_across_five_split_rmse": 0.0005296504917117629,
        "min_repeat_rmse": 0.4330312714249587,
        "max_repeat_rmse": 0.4344414827089251,
        "repeat_rmse": [
          0.4330312714249587,
          0.4344414827089251,
          0.4334737946629997,
          0.43346546669201297,
          0.4333370566807046
        ],
        "paired_rmse_difference_vs_A": [
          -0.00010088991663942393,
          -4.4123382617666795e-05,
          -0.00015763916340016948,
          -0.00014474518680551718,
          -8.10844532931898e-05
        ],
        "mean_paired_rmse_difference_vs_A": -0.00010569642055119344,
        "relative_rmse_improvement_percent_vs_A": 0.02436800499358016,
        "paired_rmse_difference_vs_D": [
          -9.911508265159075e-05,
          -4.158012154020785e-05,
          -0.00013401882290620115,
          -0.00014346278208482444,
          -7.570422133801324e-05
        ],
        "mean_paired_rmse_difference_vs_D": -9.877620610416748e-05,
        "relative_rmse_improvement_percent_vs_D": 0.022772679808436003,
        "paired_rmse_difference_vs_F": [
          0.0014719779375442221,
          0.0014436888756914623,
          0.0014453015500868194,
          0.0011446553370578205,
          0.0016079734957100134
        ],
        "mean_paired_rmse_difference_vs_F": 0.0014227194392180675,
        "relative_rmse_improvement_percent_vs_F": -0.32922713211351873
      },
      "C_zero_quadratic": {
        "pooled_repeats_rmse": 0.43358471343472516,
        "mean_repeat_rmse": 0.43358445747964325,
        "sd_across_five_split_rmse": 0.0005267309039733521,
        "min_repeat_rmse": 0.43306041491079905,
        "max_repeat_rmse": 0.43446554990951625,
        "repeat_rmse": [
          0.43306041491079905,
          0.43446554990951625,
          0.43351646868570054,
          0.4335187833678673,
          0.43336107052433326
        ],
        "paired_rmse_difference_vs_A": [
          -7.174643079904675e-05,
          -2.0056182026495506e-05,
          -0.00011496514069930797,
          -9.142851095117477e-05,
          -5.707060966453348e-05
        ],
        "mean_paired_rmse_difference_vs_A": -7.105337482811169e-05,
        "relative_rmse_improvement_percent_vs_A": 0.01638006063431341,
        "paired_rmse_difference_vs_D": [
          -6.997159681121357e-05,
          -1.751292094903656e-05,
          -9.134480020533964e-05,
          -9.014610623048203e-05,
          -5.1690377709356916e-05
        ],
        "mean_paired_rmse_difference_vs_D": -6.413316038108574e-05,
        "relative_rmse_improvement_percent_vs_D": 0.014784607984408282,
        "paired_rmse_difference_vs_F": [
          0.0015011214233845993,
          0.0014677560762826336,
          0.0014879755727876809,
          0.001197972012912163,
          0.0016319873393386697
        ],
        "mean_paired_rmse_difference_vs_F": 0.0014573624849411493,
        "relative_rmse_improvement_percent_vs_F": -0.33724332834002
      },
      "D_grade7_four_knots": {
        "pooled_repeats_rmse": 0.4336488267137838,
        "mean_repeat_rmse": 0.43364859064002437,
        "sd_across_five_split_rmse": 0.0005058979168684904,
        "min_repeat_rmse": 0.43313038650761027,
        "max_repeat_rmse": 0.4344830628304653,
        "repeat_rmse": [
          0.43313038650761027,
          0.4344830628304653,
          0.4336078134859059,
          0.4336089294740978,
          0.4334127609020426
        ],
        "paired_rmse_difference_vs_A": [
          -1.7748339878331798e-06,
          -2.543261077458947e-06,
          -2.3620340493968328e-05,
          -1.2824047206927425e-06,
          -5.380231955176562e-06
        ],
        "mean_paired_rmse_difference_vs_A": -6.920214447025952e-06,
        "relative_rmse_improvement_percent_vs_A": 0.0015956885662027354,
        "paired_rmse_difference_vs_D": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "mean_paired_rmse_difference_vs_D": 0.0,
        "relative_rmse_improvement_percent_vs_D": 0.0,
        "paired_rmse_difference_vs_F": [
          0.0015710930201958129,
          0.0014852689972316702,
          0.0015793203729930205,
          0.001288118119142645,
          0.0016836777170480266
        ],
        "mean_paired_rmse_difference_vs_F": 0.001521495645322235,
        "relative_rmse_improvement_percent_vs_F": -0.35207998997073275
      },
      "E_grade7_five_knots": {
        "pooled_repeats_rmse": 0.43367086493259693,
        "mean_repeat_rmse": 0.4336706130670317,
        "sd_across_five_split_rmse": 0.0005225579532793456,
        "min_repeat_rmse": 0.43311111125815943,
        "max_repeat_rmse": 0.4344984754834394,
        "repeat_rmse": [
          0.43311111125815943,
          0.4344984754834394,
          0.4337431929534056,
          0.4336235947406991,
          0.4333766908994548
        ],
        "paired_rmse_difference_vs_A": [
          -2.1050083438667322e-05,
          1.2869391896652704e-05,
          0.00011175912700572832,
          1.338286188062865e-05,
          -4.145023454299457e-05
        ],
        "mean_paired_rmse_difference_vs_A": 1.5102212560269557e-05,
        "relative_rmse_improvement_percent_vs_A": -0.0034862731028262317,
        "paired_rmse_difference_vs_D": [
          -1.9275249450834142e-05,
          1.541265297411165e-05,
          0.00013537946749969665,
          1.4665266601321392e-05,
          -3.6070002587818006e-05
        ],
        "mean_paired_rmse_difference_vs_D": 2.202242700729551e-05,
        "relative_rmse_improvement_percent_vs_D": -0.005082042762616368,
        "paired_rmse_difference_vs_F": [
          0.0015518177707449787,
          0.0015006816502057818,
          0.0017146998404927172,
          0.0013027833857439663,
          0.0016476077144602086
        ],
        "mean_paired_rmse_difference_vs_F": 0.0015435180723295306,
        "relative_rmse_improvement_percent_vs_F": -0.3571799255889907
      },
      "F_prior_scores_spline": {
        "pooled_repeats_rmse": 0.4321273926331402,
        "mean_repeat_rmse": 0.43212709499470214,
        "sd_across_five_split_rmse": 0.0005670486705493114,
        "min_repeat_rmse": 0.43155929348741445,
        "max_repeat_rmse": 0.4329977938332336,
        "repeat_rmse": [
          0.43155929348741445,
          0.4329977938332336,
          0.43202849311291286,
          0.43232081135495515,
          0.4317290831849946
        ],
        "paired_rmse_difference_vs_A": [
          -0.001572867854183646,
          -0.0014878122583091291,
          -0.0016029407134869889,
          -0.0012894005238633377,
          -0.0016890579490032032
        ],
        "mean_paired_rmse_difference_vs_A": -0.001528415859769261,
        "relative_rmse_improvement_percent_vs_A": 0.3524348260367738,
        "paired_rmse_difference_vs_D": [
          -0.0015710930201958129,
          -0.0014852689972316702,
          -0.0015793203729930205,
          -0.001288118119142645,
          -0.0016836777170480266
        ],
        "mean_paired_rmse_difference_vs_D": -0.001521495645322235,
        "relative_rmse_improvement_percent_vs_D": 0.35084473585991205,
        "paired_rmse_difference_vs_F": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "mean_paired_rmse_difference_vs_F": 0.0,
        "relative_rmse_improvement_percent_vs_F": 0.0
      },
      "G_baseline_cognition": {
        "pooled_repeats_rmse": 0.43241500772133734,
        "mean_repeat_rmse": 0.43241476333547224,
        "sd_across_five_split_rmse": 0.0005139943722700855,
        "min_repeat_rmse": 0.4318749673957753,
        "max_repeat_rmse": 0.43323751988923254,
        "repeat_rmse": [
          0.4318749673957753,
          0.43323751988923254,
          0.4324206002577327,
          0.43242319908153676,
          0.43211753005308395
        ],
        "paired_rmse_difference_vs_A": [
          -0.0012571939458227988,
          -0.0012480862023102057,
          -0.0012108335686671357,
          -0.001187012797281728,
          -0.0013006110809138383
        ],
        "mean_paired_rmse_difference_vs_A": -0.0012407475189991414,
        "relative_rmse_improvement_percent_vs_A": 0.2861114599768233,
        "paired_rmse_difference_vs_D": [
          -0.0012554191118349656,
          -0.0012455429412327468,
          -0.0011872132281731673,
          -0.0011857303925610352,
          -0.0012952308489586617
        ],
        "mean_paired_rmse_difference_vs_D": -0.0012338273045521154,
        "relative_rmse_improvement_percent_vs_D": 0.2845203114687056,
        "paired_rmse_difference_vs_F": [
          0.0003156739083608473,
          0.00023972605599892338,
          0.0003921071448198532,
          0.00010238772658160977,
          0.0003884468680893649
        ],
        "mean_paired_rmse_difference_vs_F": 0.00028766834077011973,
        "relative_rmse_improvement_percent_vs_F": -0.06655793941794386
      },
      "H_score_splines_and_cognition": {
        "pooled_repeats_rmse": 0.4310658189831697,
        "mean_repeat_rmse": 0.43106549658197224,
        "sd_across_five_split_rmse": 0.0005894405913038077,
        "min_repeat_rmse": 0.43045320089848355,
        "max_repeat_rmse": 0.4319310650068458,
        "repeat_rmse": [
          0.43045320089848355,
          0.4319310650068458,
          0.43101769580586746,
          0.43131079210803147,
          0.4306147290906328
        ],
        "paired_rmse_difference_vs_A": [
          -0.002678960443114553,
          -0.0025545410846969374,
          -0.0026137380205323857,
          -0.0022994197707870145,
          -0.0028034120433649834
        ],
        "mean_paired_rmse_difference_vs_A": -0.002590014272499175,
        "relative_rmse_improvement_percent_vs_A": 0.5972312246816602,
        "paired_rmse_difference_vs_D": [
          -0.00267718560912672,
          -0.0025519978236194785,
          -0.0025901176800384174,
          -0.002298137366066322,
          -0.002798031811409807
        ],
        "mean_paired_rmse_difference_vs_D": -0.0025830940580521488,
        "relative_rmse_improvement_percent_vs_D": 0.5956450407552771,
        "paired_rmse_difference_vs_F": [
          -0.001106092588930907,
          -0.0010667288263878083,
          -0.0010107973070453968,
          -0.0010100192469236768,
          -0.0011143540943617802
        ],
        "mean_paired_rmse_difference_vs_F": -0.0010615984127299138,
        "relative_rmse_improvement_percent_vs_F": 0.245662197784291
      },
      "CORE_omit_boarding_and_difficulty": {
        "pooled_repeats_rmse": 0.4345845363228764,
        "mean_repeat_rmse": 0.4345842266911383,
        "sd_across_five_split_rmse": 0.0005800024081648161,
        "min_repeat_rmse": 0.43396168131812674,
        "max_repeat_rmse": 0.43554289708472227,
        "repeat_rmse": [
          0.43396168131812674,
          0.43554289708472227,
          0.43448119232785815,
          0.43444300544669956,
          0.43449235727828495
        ],
        "paired_rmse_difference_vs_A": [
          0.0008295199765286365,
          0.0010572909931795271,
          0.0008497585014582976,
          0.0008327935678810738,
          0.0010742161442871545
        ],
        "mean_paired_rmse_difference_vs_A": 0.0009287158366669379,
        "relative_rmse_improvement_percent_vs_A": -0.21417675688744087,
        "paired_rmse_difference_vs_D": [
          0.0008312948105164697,
          0.001059834254256986,
          0.0008733788419522659,
          0.0008340759726017666,
          0.001079596376242331
        ],
        "mean_paired_rmse_difference_vs_D": 0.0009356360511139639,
        "relative_rmse_improvement_percent_vs_D": -0.21577588856482866,
        "paired_rmse_difference_vs_F": [
          0.0024023878307122826,
          0.0025451032514886562,
          0.0024526992149452864,
          0.0021221940917444115,
          0.0027632740932903577
        ],
        "mean_paired_rmse_difference_vs_F": 0.002457131696436199,
        "relative_rmse_improvement_percent_vs_F": -0.5686155822623995
      },
      "I_zero_linear_flexible_scores": {
        "pooled_repeats_rmse": 0.4320260441474199,
        "mean_repeat_rmse": 0.43202573305775865,
        "sd_across_five_split_rmse": 0.0005796524547726152,
        "min_repeat_rmse": 0.431463641014198,
        "max_repeat_rmse": 0.43294283822217444,
        "repeat_rmse": [
          0.431463641014198,
          0.43294283822217444,
          0.43189651945349167,
          0.4321818775884673,
          0.43164378901046185
        ],
        "paired_rmse_difference_vs_A": [
          -0.0016685203274001137,
          -0.0015427678693683,
          -0.0017349143729081806,
          -0.001428334290351163,
          -0.0017743521235359383
        ],
        "mean_paired_rmse_difference_vs_A": -0.0016297777967127392,
        "relative_rmse_improvement_percent_vs_A": 0.3758055495971524,
        "paired_rmse_difference_vs_D": [
          -0.0016667454934122805,
          -0.001540224608290841,
          -0.0017112940324142123,
          -0.0014270518856304704,
          -0.0017689718915807617
        ],
        "mean_paired_rmse_difference_vs_D": -0.0016228575822657132,
        "relative_rmse_improvement_percent_vs_D": 0.37421583235021094,
        "paired_rmse_difference_vs_F": [
          -9.565247321646764e-05,
          -5.4955611059170906e-05,
          -0.00013197365942119177,
          -0.0001389337664878254,
          -8.529417453273513e-05
        ],
        "mean_paired_rmse_difference_vs_F": -0.00010136193694347817,
        "relative_rmse_improvement_percent_vs_F": 0.02345338144447151
      },
      "J_zero_quadratic_flexible_scores": {
        "pooled_repeats_rmse": 0.4320640798994091,
        "mean_repeat_rmse": 0.4320637655564819,
        "sd_across_five_split_rmse": 0.0005827011202129437,
        "min_repeat_rmse": 0.43149132322776285,
        "max_repeat_rmse": 0.4329756958866302,
        "repeat_rmse": [
          0.43149132322776285,
          0.4329756958866302,
          0.4319393549055752,
          0.43223928879302,
          0.4316731649694212
        ],
        "paired_rmse_difference_vs_A": [
          -0.0016408381138352524,
          -0.0015099102049125346,
          -0.0016920789208246245,
          -0.0013709230857985033,
          -0.0017449761645765838
        ],
        "mean_paired_rmse_difference_vs_A": -0.0015917452979894997,
        "relative_rmse_improvement_percent_vs_A": 0.3670345942263564,
        "paired_rmse_difference_vs_D": [
          -0.0016390632798474192,
          -0.0015073669438350756,
          -0.0016684585803306562,
          -0.0013696406810778106,
          -0.0017395959326214072
        ],
        "mean_paired_rmse_difference_vs_D": -0.0015848250835424737,
        "relative_rmse_improvement_percent_vs_D": 0.36544473702004865,
        "paired_rmse_difference_vs_F": [
          -6.79702596516063e-05,
          -2.209794660340547e-05,
          -8.913820733763567e-05,
          -8.15225619351656e-05,
          -5.5918215573380614e-05
        ],
        "mean_paired_rmse_difference_vs_F": -6.332943822023873e-05,
        "relative_rmse_improvement_percent_vs_F": 0.014651404842758176
      },
      "K_five_knots_flexible_scores": {
        "pooled_repeats_rmse": 0.4321531343384602,
        "mean_repeat_rmse": 0.43215282011197986,
        "sd_across_five_split_rmse": 0.0005826532180038638,
        "min_repeat_rmse": 0.43154340030016264,
        "max_repeat_rmse": 0.43301278235845736,
        "repeat_rmse": [
          0.43154340030016264,
          0.43301278235845736,
          0.43218058670577303,
          0.43233577782664934,
          0.43169155336885706
        ],
        "paired_rmse_difference_vs_A": [
          -0.0015887610414354603,
          -0.0014728237330853822,
          -0.0014508471206268192,
          -0.0012744340521691488,
          -0.0017265877651407302
        ],
        "mean_paired_rmse_difference_vs_A": -0.001502690742491508,
        "relative_rmse_improvement_percent_vs_A": 0.3464988490487597,
        "paired_rmse_difference_vs_D": [
          -0.001586986207447627,
          -0.0014702804720079232,
          -0.0014272267801328509,
          -0.001273151647448456,
          -0.0017212075331855536
        ],
        "mean_paired_rmse_difference_vs_D": -0.0014957705280444823,
        "relative_rmse_improvement_percent_vs_D": 0.3449086641506782,
        "paired_rmse_difference_vs_F": [
          -1.589318725181421e-05,
          1.498852522374694e-05,
          0.00015209359286016966,
          1.4966471694188854e-05,
          -3.752981613752704e-05
        ],
        "mean_paired_rmse_difference_vs_F": 2.572511727775284e-05,
        "relative_rmse_improvement_percent_vs_F": -0.005956971429910141
      },
      "L_core_flexible_scores": {
        "pooled_repeats_rmse": 0.4328401786002361,
        "mean_repeat_rmse": 0.432839825888664,
        "sd_across_five_split_rmse": 0.0006177938119327688,
        "min_repeat_rmse": 0.432212691005384,
        "max_repeat_rmse": 0.43385429763666694,
        "repeat_rmse": [
          0.432212691005384,
          0.43385429763666694,
          0.43272070830239046,
          0.43287013324506546,
          0.43254129925381335
        ],
        "paired_rmse_difference_vs_A": [
          -0.0009194703362140899,
          -0.0006313084548758008,
          -0.0009107255240093926,
          -0.0007400786337530274,
          -0.0008768418801844424
        ],
        "mean_paired_rmse_difference_vs_A": -0.0008156849658073507,
        "relative_rmse_improvement_percent_vs_A": 0.18806805058551035,
        "paired_rmse_difference_vs_D": [
          -0.0009176955022262567,
          -0.0006287651937983418,
          -0.0008871051835154242,
          -0.0007387962290323347,
          -0.0008714616482292659
        ],
        "mean_paired_rmse_difference_vs_D": -0.0008087647513603247,
        "relative_rmse_improvement_percent_vs_D": 0.18647533758494594,
        "paired_rmse_difference_vs_F": [
          0.0006533975179695561,
          0.0008565038034333283,
          0.0006922151894775963,
          0.0005493218901103103,
          0.0008122160688187607
        ],
        "mean_paired_rmse_difference_vs_F": 0.0007127308939619103,
        "relative_rmse_improvement_percent_vs_F": -0.16494811003593401
      }
    },
    "fold_records": {
      "A_legacy_pooled_knots": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 292.588487262999,
          "heldout_within_class_rmse": 0.4472047973059142,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 354.35145201257586,
          "heldout_within_class_rmse": 0.46132818567961786,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 299.4405896912983,
          "heldout_within_class_rmse": 0.41318118814482846,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 276.95165157510974,
          "heldout_within_class_rmse": 0.4168288989208907,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 323.8336298551157,
          "heldout_within_class_rmse": 0.42761378127626903,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 347.593015883548,
          "heldout_within_class_rmse": 0.4291899765538837,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 280.2845773982535,
          "heldout_within_class_rmse": 0.3944961274304335,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 268.0868724846387,
          "heldout_within_class_rmse": 0.41348974681029765,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 294.2457998118551,
          "heldout_within_class_rmse": 0.43940263061633555,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 366.6397718770685,
          "heldout_within_class_rmse": 0.4999248558919237,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 339.02474620558644,
          "heldout_within_class_rmse": 0.43255028558721575,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 250.12297373608064,
          "heldout_within_class_rmse": 0.4015789064936136,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 385.9580485809146,
          "heldout_within_class_rmse": 0.47988043495248656,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 251.38433178848928,
          "heldout_within_class_rmse": 0.3944104603775783,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 324.244609347022,
          "heldout_within_class_rmse": 0.4512994981462132,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 338.5553901952968,
          "heldout_within_class_rmse": 0.4287163567521649,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 403.633203343463,
          "heldout_within_class_rmse": 0.47930014630365625,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 277.1613744817268,
          "heldout_within_class_rmse": 0.4245102544108357,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 275.69823749910256,
          "heldout_within_class_rmse": 0.44093937221704116,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 255.5347217590233,
          "heldout_within_class_rmse": 0.3886196717441903,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 261.54155524246437,
          "heldout_within_class_rmse": 0.4122408652981218,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 285.33201320119304,
          "heldout_within_class_rmse": 0.42549762834432503,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 352.04671055652994,
          "heldout_within_class_rmse": 0.4556036780064976,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 291.6739294181807,
          "heldout_within_class_rmse": 0.4155602333356818,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 358.6153395048527,
          "heldout_within_class_rmse": 0.45307278781861965,
          "training_score_knots": null
        }
      ],
      "B_zero_linear": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 292.55473191459384,
          "heldout_within_class_rmse": 0.44717900000046684,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 354.2387262607488,
          "heldout_within_class_rmse": 0.4612548013280702,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 299.472842108949,
          "heldout_within_class_rmse": 0.41320343919209596,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 276.9316050739333,
          "heldout_within_class_rmse": 0.4168138130526945,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 323.2472231589881,
          "heldout_within_class_rmse": 0.4272264385434346,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 347.38149992684254,
          "heldout_within_class_rmse": 0.42905937217044143,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 280.302875854025,
          "heldout_within_class_rmse": 0.39450900461438787,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 268.0961523323665,
          "heldout_within_class_rmse": 0.4134969032380758,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 294.10188922487634,
          "heldout_within_class_rmse": 0.43929516532001683,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 366.6514301174109,
          "heldout_within_class_rmse": 0.499932804017359,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 339.06251317693756,
          "heldout_within_class_rmse": 0.4325743777213383,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 249.78528176610894,
          "heldout_within_class_rmse": 0.4013077283350967,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 385.99331198081325,
          "heldout_within_class_rmse": 0.4799023568028442,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 250.46291298846154,
          "heldout_within_class_rmse": 0.3936869649280326,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 324.3034094369089,
          "heldout_within_class_rmse": 0.45134041671099245,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 338.0031509629107,
          "heldout_within_class_rmse": 0.42836656079030894,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 403.6069957116015,
          "heldout_within_class_rmse": 0.47928458573333205,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 277.0926185378601,
          "heldout_within_class_rmse": 0.42445759661597127,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 275.3407196430403,
          "heldout_within_class_rmse": 0.44065338047367514,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 255.50440243197176,
          "heldout_within_class_rmse": 0.38859661609763985,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 261.4319184105842,
          "heldout_within_class_rmse": 0.41215445164971176,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 29,
          "heldout_within_class_sse": 285.19260016502295,
          "heldout_within_class_rmse": 0.42539366671156975,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 351.9736848610248,
          "heldout_within_class_rmse": 0.4555564222020874,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 291.3544901181065,
          "heldout_within_class_rmse": 0.41533261162818247,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 29,
          "heldout_within_class_sse": 358.6772521459268,
          "heldout_within_class_rmse": 0.45311189618795544,
          "training_score_knots": null
        }
      ],
      "C_zero_quadratic": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 292.56004493005446,
          "heldout_within_class_rmse": 0.44718306053665835,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 354.33394453121105,
          "heldout_within_class_rmse": 0.46131678909251206,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 299.46980167218607,
          "heldout_within_class_rmse": 0.41320134163609223,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 277.01286746031633,
          "heldout_within_class_rmse": 0.4168749631707841,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 323.27663187972973,
          "heldout_within_class_rmse": 0.42724587242618456,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 347.39425118379785,
          "heldout_within_class_rmse": 0.4290672467925781,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 280.33109196088657,
          "heldout_within_class_rmse": 0.39452886032953116,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 268.0941766133466,
          "heldout_within_class_rmse": 0.41349537961456534,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 294.2269329831129,
          "heldout_within_class_rmse": 0.4393885433004255,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 366.65985729665323,
          "heldout_within_class_rmse": 0.4999385492549261,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 339.0777144615285,
          "heldout_within_class_rmse": 0.4325840744767539,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 249.9185790404732,
          "heldout_within_class_rmse": 0.4014147924728695,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 385.9897978680223,
          "heldout_within_class_rmse": 0.47990017226389436,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 250.62737974820755,
          "heldout_within_class_rmse": 0.3938162012147765,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 324.29908042509277,
          "heldout_within_class_rmse": 0.4513374043089323,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 338.2151207520934,
          "heldout_within_class_rmse": 0.42850085915107605,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 403.6112612164335,
          "heldout_within_class_rmse": 0.4792871183768895,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 277.1985860059005,
          "heldout_within_class_rmse": 0.42453875070373737,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 275.3854658272377,
          "heldout_within_class_rmse": 0.44068918476069696,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 255.51866873697261,
          "heldout_within_class_rmse": 0.3886074647570186,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 261.49292471975497,
          "heldout_within_class_rmse": 0.41220253788830097,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 30,
          "heldout_within_class_sse": 285.1891551453301,
          "heldout_within_class_rmse": 0.42539109740580255,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 352.0733908420271,
          "heldout_within_class_rmse": 0.45562094191713726,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 291.37082791362525,
          "heldout_within_class_rmse": 0.41534425641895695,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 30,
          "heldout_within_class_sse": 358.6752898563928,
          "heldout_within_class_rmse": 0.4531106567199624,
          "training_score_knots": null
        }
      ],
      "D_grade7_four_knots": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 292.5961573570586,
          "heldout_within_class_rmse": 0.4472106589179207,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 354.331837697902,
          "heldout_within_class_rmse": 0.4613154176193058,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 299.4132815505094,
          "heldout_within_class_rmse": 0.4131623472332977,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 276.9220004172539,
          "heldout_within_class_rmse": 0.416806584935332,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 323.8898538410405,
          "heldout_within_class_rmse": 0.42765090081164847,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 347.60122064406346,
          "heldout_within_class_rmse": 0.4291950419321168,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 280.2752147268943,
          "heldout_within_class_rmse": 0.39448953846918333,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 268.1054967521521,
          "heldout_within_class_rmse": 0.4135041093373469,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 294.2185859702004,
          "heldout_within_class_rmse": 0.4393823106829364,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 366.63129337500186,
          "heldout_within_class_rmse": 0.4999190755064423,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 339.01356402896295,
          "heldout_within_class_rmse": 0.43254315204662513,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 250.12154798504386,
          "heldout_within_class_rmse": 0.4015777619518915,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 385.92884563463076,
          "heldout_within_class_rmse": 0.47986227988652563,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 251.28200942113313,
          "heldout_within_class_rmse": 0.3943301826624764,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 324.2198070297134,
          "heldout_within_class_rmse": 0.45128223727727285,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 338.58831836728774,
          "heldout_within_class_rmse": 0.42873720489563266,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 403.60240829606096,
          "heldout_within_class_rmse": 0.4792818619403504,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 277.1434232590426,
          "heldout_within_class_rmse": 0.4244965068215153,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 275.73308946270396,
          "heldout_within_class_rmse": 0.4409672416685348,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 255.50651619104892,
          "heldout_within_class_rmse": 0.38859822350228335,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 261.53548934539475,
          "heldout_within_class_rmse": 0.4122360847477544,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 31,
          "heldout_within_class_sse": 285.33733061111985,
          "heldout_within_class_rmse": 0.42550159308481517,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 352.014876954084,
          "heldout_within_class_rmse": 0.45558307870276016,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 291.6878160566954,
          "heldout_within_class_rmse": 0.4155701256597373,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 31,
          "heldout_within_class_sse": 358.5955729987998,
          "heldout_within_class_rmse": 0.45306030119517327,
          "training_score_knots": null
        }
      ],
      "E_grade7_five_knots": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 292.61576531481904,
          "heldout_within_class_rmse": 0.44722564329243414,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 354.1558735258381,
          "heldout_within_class_rmse": 0.4612008568355535,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 299.2181427583517,
          "heldout_within_class_rmse": 0.4130276886408573,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 277.0721029383106,
          "heldout_within_class_rmse": 0.4169195323418232,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 323.95354599463616,
          "heldout_within_class_rmse": 0.427692947000494,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 347.5313346665903,
          "heldout_within_class_rmse": 0.4291518944673961,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 280.1251736250402,
          "heldout_within_class_rmse": 0.39438393232635843,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 268.7558015150336,
          "heldout_within_class_rmse": 0.4140052941923347,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 294.0278795470423,
          "heldout_within_class_rmse": 0.43923988832164357,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 366.50207674952327,
          "heldout_within_class_rmse": 0.49983097125854375,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 339.20853172094843,
          "heldout_within_class_rmse": 0.43266751258494035,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 250.6097050616939,
          "heldout_within_class_rmse": 0.40196944646032107,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 385.9587492653932,
          "heldout_within_class_rmse": 0.47988087054985396,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 251.58706125482917,
          "heldout_within_class_rmse": 0.3945694649332248,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 324.1701020505108,
          "heldout_within_class_rmse": 0.4512476437183646,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 339.2242569536691,
          "heldout_within_class_rmse": 0.4291396443979013,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 403.4851393473422,
          "heldout_within_class_rmse": 0.47921222786212325,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 276.9608268416528,
          "heldout_within_class_rmse": 0.42435664365646375,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 275.69978611680995,
          "heldout_within_class_rmse": 0.4409406106100882,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 255.3086332805083,
          "heldout_within_class_rmse": 0.3884477149300057,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 261.61514387575414,
          "heldout_within_class_rmse": 0.41229885628973795,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 285.34307329736544,
          "heldout_within_class_rmse": 0.4255058748762065,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 351.9248325347279,
          "heldout_within_class_rmse": 0.45552480653844907,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 291.58599948640233,
          "heldout_within_class_rmse": 0.4154975898601992,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 358.4441935105384,
          "heldout_within_class_rmse": 0.45296466242918026,
          "training_score_knots": null
        }
      ],
      "F_prior_scores_spline": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 289.4091568918421,
          "heldout_within_class_rmse": 0.4447684482795415,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 351.2891800703778,
          "heldout_within_class_rmse": 0.4593304829148197,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 298.4297162800794,
          "heldout_within_class_rmse": 0.412483174930757,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 275.48517773778144,
          "heldout_within_class_rmse": 0.41572386850140086,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 321.3362850602226,
          "heldout_within_class_rmse": 0.42596175105261447,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 344.3768420427999,
          "heldout_within_class_rmse": 0.42719977916782526,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 277.96732415007807,
          "heldout_within_class_rmse": 0.3928619941486603,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 266.5978570869161,
          "heldout_within_class_rmse": 0.41233983987765377,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 295.7436832494334,
          "heldout_within_class_rmse": 0.44051961924592314,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 361.52032028407103,
          "heldout_within_class_rmse": 0.49642231968829825,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 338.3481545717259,
          "heldout_within_class_rmse": 0.4321184497567279,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 249.3923206744689,
          "heldout_within_class_rmse": 0.40099193632104324,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 382.7482983181246,
          "heldout_within_class_rmse": 0.4778808495797487,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 247.5987957036084,
          "heldout_within_class_rmse": 0.39142952948041954,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 321.2035904821551,
          "heldout_within_class_rmse": 0.4491781932572374,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 336.78306185055106,
          "heldout_within_class_rmse": 0.42759272498947604,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 398.9541744313252,
          "heldout_within_class_rmse": 0.47651395756445825,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 272.6067035998243,
          "heldout_within_class_rmse": 0.4210077571724369,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 278.47580355208396,
          "heldout_within_class_rmse": 0.4431549630364202,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 254.55514514192888,
          "heldout_within_class_rmse": 0.38787408172675275,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 260.78223529070186,
          "heldout_within_class_rmse": 0.41164201162897346,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 34,
          "heldout_within_class_sse": 281.03948933277627,
          "heldout_within_class_rmse": 0.42228491456482375,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 352.0094907823337,
          "heldout_within_class_rmse": 0.45557959325618436,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 288.6255094057495,
          "heldout_within_class_rmse": 0.41338292264868215,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 34,
          "heldout_within_class_sse": 354.7016156436221,
          "heldout_within_class_rmse": 0.45059371610265225,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ],
      "G_baseline_cognition": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 291.5880332752343,
          "heldout_within_class_rmse": 0.4464395742104555,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 353.8904033343446,
          "heldout_within_class_rmse": 0.46102796963893217,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 296.41595792479933,
          "heldout_within_class_rmse": 0.41108913237591466,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 273.24679160385176,
          "heldout_within_class_rmse": 0.4140314934195155,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 323.056162469972,
          "heldout_within_class_rmse": 0.4271001602074411,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 347.6982006486297,
          "heldout_within_class_rmse": 0.4292549100106128,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 277.3319261941931,
          "heldout_within_class_rmse": 0.392412720975852,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 265.01454991752735,
          "heldout_within_class_rmse": 0.41111358688926064,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 291.0002098483834,
          "heldout_within_class_rmse": 0.43697256159346365,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 366.87370542347566,
          "heldout_within_class_rmse": 0.5000843183324608,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 336.0696646517064,
          "heldout_within_class_rmse": 0.43066101501289283,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 246.73202331068035,
          "heldout_within_class_rmse": 0.3988474880258124,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 387.81516180085464,
          "heldout_within_class_rmse": 0.4810335691306601,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 250.70769107034062,
          "heldout_within_class_rmse": 0.3938792936161626,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 320.7619945397137,
          "heldout_within_class_rmse": 0.4488693183008619,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 336.04335643668384,
          "heldout_within_class_rmse": 0.4271228876437349,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 403.9183401340253,
          "heldout_within_class_rmse": 0.47946941134022525,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 276.6457466880157,
          "heldout_within_class_rmse": 0.4241151936166012,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 272.1177630045132,
          "heldout_within_class_rmse": 0.4380667902239542,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 253.37986487471096,
          "heldout_within_class_rmse": 0.38697763913224165,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 260.24777744216726,
          "heldout_within_class_rmse": 0.4112199772421321,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 283.0234451199269,
          "heldout_within_class_rmse": 0.42377282152577106,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 349.657898889492,
          "heldout_within_class_rmse": 0.45405529835897834,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 289.25989398227733,
          "heldout_within_class_rmse": 0.41383697088807475,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 357.7366760650168,
          "heldout_within_class_rmse": 0.4525173979616005,
          "training_score_knots": null
        }
      ],
      "H_score_splines_and_cognition": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 288.6279064715055,
          "heldout_within_class_rmse": 0.44416772375923913,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 350.687039061831,
          "heldout_within_class_rmse": 0.4589366473527495,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 295.77869200193857,
          "heldout_within_class_rmse": 0.4106469934759296,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 272.2220972785716,
          "heldout_within_class_rmse": 0.4132544408987844,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 320.7705501626017,
          "heldout_within_class_rmse": 0.42558661821134086,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 344.35101341996693,
          "heldout_within_class_rmse": 0.4271837586526204,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 275.5751551478075,
          "heldout_within_class_rmse": 0.39116786879962007,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 263.8832660411963,
          "heldout_within_class_rmse": 0.4102351755529589,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 292.6611449097856,
          "heldout_within_class_rmse": 0.43821783622765553,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 362.12639771956145,
          "heldout_within_class_rmse": 0.49683826362730965,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 335.55096525205965,
          "heldout_within_class_rmse": 0.43032853949640637,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 246.18265612402772,
          "heldout_within_class_rmse": 0.3984032087959009,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 384.9362010950273,
          "heldout_within_class_rmse": 0.47924475755734425,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 247.30990108575367,
          "heldout_within_class_rmse": 0.3912011057337681,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 318.1170439876827,
          "heldout_within_class_rmse": 0.4470148362318173,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 334.5717694226171,
          "heldout_within_class_rmse": 0.4261866421831662,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 399.36325113048974,
          "heldout_within_class_rmse": 0.47675819716112305,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 272.6284783576898,
          "heldout_within_class_rmse": 0.42102457106364966,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 274.95925478947606,
          "heldout_within_class_rmse": 0.4403480278213115,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 252.6584042596355,
          "heldout_within_class_rmse": 0.3864263164249936,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 259.7402144001768,
          "heldout_within_class_rmse": 0.410818778947503,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 278.9467623959488,
          "heldout_within_class_rmse": 0.42070972967971115,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 350.06640033106464,
          "heldout_within_class_rmse": 0.4543204548189541,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 286.3664304879747,
          "heldout_within_class_rmse": 0.4117619654794468,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 354.1135257559482,
          "heldout_within_class_rmse": 0.45022002237737474,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ],
      "CORE_omit_boarding_and_difficulty": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 290.4783163174253,
          "heldout_within_class_rmse": 0.44558924125134686,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 356.28516145868576,
          "heldout_within_class_rmse": 0.46258521588694185,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 303.86816657750796,
          "heldout_within_class_rmse": 0.41622466097316724,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 278.4384592449174,
          "heldout_within_class_rmse": 0.41794626878528496,
          "training_score_knots": null
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 324.0275402116634,
          "heldout_within_class_rmse": 0.42774178887647835,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 348.2583349820209,
          "heldout_within_class_rmse": 0.4296005310898448,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 281.3636833174085,
          "heldout_within_class_rmse": 0.3952548101839812,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 268.797869835508,
          "heldout_within_class_rmse": 0.4140376950294483,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 296.148481240198,
          "heldout_within_class_rmse": 0.4408209958929786,
          "training_score_knots": null
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 369.8678631871236,
          "heldout_within_class_rmse": 0.5021208348388118,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 338.6063860581358,
          "heldout_within_class_rmse": 0.43228331737183645,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 251.86392486145783,
          "heldout_within_class_rmse": 0.4029740540540857,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 385.9806674136577,
          "heldout_within_class_rmse": 0.4798944962945308,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 253.17795822440326,
          "heldout_within_class_rmse": 0.3958150181640534,
          "training_score_knots": null
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 327.1894702376429,
          "heldout_within_class_rmse": 0.4533442665553629,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 340.1279086701623,
          "heldout_within_class_rmse": 0.42971085187153185,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 401.75713473434195,
          "heldout_within_class_rmse": 0.4781849664241077,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 278.2231966728454,
          "heldout_within_class_rmse": 0.42532263946519705,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 277.688711731231,
          "heldout_within_class_rmse": 0.44252824707339283,
          "training_score_knots": null
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 258.7478071143531,
          "heldout_within_class_rmse": 0.39105528494470887,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 264.2011442876289,
          "heldout_within_class_rmse": 0.4143315810510817,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 21,
          "heldout_within_class_sse": 288.42644117069426,
          "heldout_within_class_rmse": 0.4277986690610906,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 351.9947671100994,
          "heldout_within_class_rmse": 0.45557006528190025,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 293.41355010086994,
          "heldout_within_class_rmse": 0.4167976467434624,
          "training_score_knots": null
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 21,
          "heldout_within_class_sse": 358.8625169043445,
          "heldout_within_class_rmse": 0.4532289022544542,
          "training_score_knots": null
        }
      ],
      "I_zero_linear_flexible_scores": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 289.37211407764806,
          "heldout_within_class_rmse": 0.44473998338507736,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 351.1942391998293,
          "heldout_within_class_rmse": 0.459268408439867,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 298.4995997628793,
          "heldout_within_class_rmse": 0.41253146783181344,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 275.53312470612127,
          "heldout_within_class_rmse": 0.41576004437137126,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 320.66964615010716,
          "heldout_within_class_rmse": 0.4255196750722325,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 344.1506228664574,
          "heldout_within_class_rmse": 0.42705944357279413,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 277.9912827412856,
          "heldout_within_class_rmse": 0.3928789245866843,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 266.5620978981644,
          "heldout_within_class_rmse": 0.41231218505552064,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 295.5721397845884,
          "heldout_within_class_rmse": 0.44039184099155904,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 361.5374228409439,
          "heldout_within_class_rmse": 0.49643406175377924,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 338.38741172903815,
          "heldout_within_class_rmse": 0.4321435175008555,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 249.05401233429654,
          "heldout_within_class_rmse": 0.40071986508477864,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 382.8196857737862,
          "heldout_within_class_rmse": 0.4779254129488769,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 246.7874398298323,
          "heldout_within_class_rmse": 0.390787665996124,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 321.30232552983114,
          "heldout_within_class_rmse": 0.4492472245881383,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 336.1707371182059,
          "heldout_within_class_rmse": 0.42720383262978273,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 398.9558460117763,
          "heldout_within_class_rmse": 0.47651495583773473,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 272.53830994054766,
          "heldout_within_class_rmse": 0.4209549410329685,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 278.12656747483555,
          "heldout_within_class_rmse": 0.4428769958805017,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 254.59289228480353,
          "heldout_within_class_rmse": 0.38790283894484173,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 260.5967263809292,
          "heldout_within_class_rmse": 0.4114955736519006,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 32,
          "heldout_within_class_sse": 280.9102670167709,
          "heldout_within_class_rmse": 0.42218781983104053,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 351.9629078596381,
          "heldout_within_class_rmse": 0.4555494478599896,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 288.28465891309617,
          "heldout_within_class_rmse": 0.4131387595513558,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 32,
          "heldout_within_class_sse": 354.79646562608355,
          "heldout_within_class_rmse": 0.45065395821516885,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ],
      "J_zero_quadratic_flexible_scores": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 289.37374994727867,
          "heldout_within_class_rmse": 0.4447412404785717,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 351.29100425385144,
          "heldout_within_class_rmse": 0.45933167552483395,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 298.4990978894421,
          "heldout_within_class_rmse": 0.4125311210329016,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 275.59774886765257,
          "heldout_within_class_rmse": 0.41580879816286237,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 320.70413142768956,
          "heldout_within_class_rmse": 0.425542554957792,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 344.15544798738887,
          "heldout_within_class_rmse": 0.42706243732916216,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 278.0328455406546,
          "heldout_within_class_rmse": 0.3929082933810149,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 266.5650715772715,
          "heldout_within_class_rmse": 0.412314484858682,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 295.7476413990727,
          "heldout_within_class_rmse": 0.44052256713092747,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 361.5472037711484,
          "heldout_within_class_rmse": 0.4964407769010398,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 338.3966099164212,
          "heldout_within_class_rmse": 0.43214939081336784,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 249.196789259531,
          "heldout_within_class_rmse": 0.40083471035915935,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 382.81768165321466,
          "heldout_within_class_rmse": 0.47792416194032,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 246.9452373685627,
          "heldout_within_class_rmse": 0.39091258215422897,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 321.2997190923386,
          "heldout_within_class_rmse": 0.4492454024146101,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 336.39124616118335,
          "heldout_within_class_rmse": 0.4273439204707278,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 398.9687022976941,
          "heldout_within_class_rmse": 0.47652263358356095,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 272.6566334725073,
          "heldout_within_class_rmse": 0.4210463107021085,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 278.18309483495193,
          "heldout_within_class_rmse": 0.44292199948400107,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 254.59395372977417,
          "heldout_within_class_rmse": 0.38790364756342616,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 260.6926793413583,
          "heldout_within_class_rmse": 0.4115713239983134,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 33,
          "heldout_within_class_sse": 280.90815695547616,
          "heldout_within_class_rmse": 0.42218623419328494,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 352.05918652955984,
          "heldout_within_class_rmse": 0.45561175086823824,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 288.3046777438578,
          "heldout_within_class_rmse": 0.4131531037265981,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 33,
          "heldout_within_class_sse": 354.7954754421004,
          "heldout_within_class_rmse": 0.45065332936076086,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ],
      "K_five_knots_flexible_scores": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 289.46116145369757,
          "heldout_within_class_rmse": 0.44480840719022724,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 351.1192716252011,
          "heldout_within_class_rmse": 0.45921938702600656,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 298.22656054566033,
          "heldout_within_class_rmse": 0.4123427522717037,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 275.6189260944906,
          "heldout_within_class_rmse": 0.4158247734531599,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 321.4104684885907,
          "heldout_within_class_rmse": 0.42601091680354125,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 344.2978904987339,
          "heldout_within_class_rmse": 0.42715080663045973,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 277.82624292172403,
          "heldout_within_class_rmse": 0.39276228371074134,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 267.2423637726854,
          "heldout_within_class_rmse": 0.4128379597099544,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 295.5474860360571,
          "heldout_within_class_rmse": 0.4403734740099431,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 361.39909146969757,
          "heldout_within_class_rmse": 0.49633907992026904,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 338.4994413820689,
          "heldout_within_class_rmse": 0.43221504628754526,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 250.04819722392995,
          "heldout_within_class_rmse": 0.40151887419389504,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 382.77409174252506,
          "heldout_within_class_rmse": 0.47789695151405087,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 247.92185460379116,
          "heldout_within_class_rmse": 0.3916848085323444,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 321.1315659532148,
          "heldout_within_class_rmse": 0.44912783008800183,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 337.393264798153,
          "heldout_within_class_rmse": 0.4279799182466977,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 398.84942185257876,
          "heldout_within_class_rmse": 0.4764513948115372,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 272.4277133459423,
          "heldout_within_class_rmse": 0.4208695201850197,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 278.4619204091411,
          "heldout_within_class_rmse": 0.44314391636683276,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 254.34929142885235,
          "heldout_within_class_rmse": 0.38771721695635447,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 260.8637983150403,
          "heldout_within_class_rmse": 0.4117063797837872,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 35,
          "heldout_within_class_sse": 281.06555065185734,
          "heldout_within_class_rmse": 0.4223044937471016,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 351.86926525925566,
          "heldout_within_class_rmse": 0.4554888425067578,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 288.52717415635266,
          "heldout_within_class_rmse": 0.4133124964831969,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 35,
          "heldout_within_class_sse": 354.56531613838223,
          "heldout_within_class_rmse": 0.4505071340306038,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ],
      "L_core_flexible_scores": [
        {
          "repeat": 1,
          "fold": 1,
          "training_students": 6784,
          "heldout_students": 1463,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 287.3102634422375,
          "heldout_within_class_rmse": 0.44315270758904085,
          "training_score_knots": {
            "chn": [
              -1.1391518115997314,
              0.2067413330078125,
              1.1121985912322998
            ],
            "mat": [
              -1.3015096664428711,
              0.25194282829761505,
              1.0801079273223877
            ],
            "eng": [
              -1.2834866404533385,
              0.3147933930158615,
              1.004063212871551
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 2,
          "training_students": 6582,
          "heldout_students": 1665,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 353.00573196067853,
          "heldout_within_class_rmse": 0.4604513596798669,
          "training_score_knots": {
            "chn": [
              -1.1356162309646605,
              0.19933167099952698,
              1.107348656654358
            ],
            "mat": [
              -1.2739189743995667,
              0.23371581733226776,
              1.0827062726020815
            ],
            "eng": [
              -1.283926510810852,
              0.3142025023698807,
              0.9960952997207642
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 3,
          "training_students": 6493,
          "heldout_students": 1754,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 302.35433718680446,
          "heldout_within_class_rmse": 0.41518657947186677,
          "training_score_knots": {
            "chn": [
              -1.1733151912689208,
              0.186116024851799,
              1.1073196649551391
            ],
            "mat": [
              -1.2947893857955932,
              0.23371581733226776,
              1.094544076919556
            ],
            "eng": [
              -1.2734718322753906,
              0.31512680649757385,
              1.0109735012054444
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 4,
          "training_students": 6653,
          "heldout_students": 1594,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 276.50076894929293,
          "heldout_within_class_rmse": 0.4164894579704992,
          "training_score_knots": {
            "chn": [
              -1.1575194120407104,
              0.1976982057094574,
              1.1201156377792358
            ],
            "mat": [
              -1.2947893857955932,
              0.24464111030101776,
              1.082860541343689
            ],
            "eng": [
              -1.2970884323120118,
              0.32421571016311646,
              1.0006027221679688
            ]
          }
        },
        {
          "repeat": 1,
          "fold": 5,
          "training_students": 6476,
          "heldout_students": 1771,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 321.4329097256413,
          "heldout_within_class_rmse": 0.42602578882240355,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.20415306091308594,
              1.1144958138465881
            ],
            "mat": [
              -1.2627570629119873,
              0.2426765412092209,
              1.0860748291015625
            ],
            "eng": [
              -1.2922958731651306,
              0.3257930874824524,
              1.014317274093628
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 1,
          "training_students": 6360,
          "heldout_students": 1887,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 344.958813718463,
          "heldout_within_class_rmse": 0.4275605949849952,
          "training_score_knots": {
            "chn": [
              -1.1729980945587157,
              0.20242157578468323,
              1.1144737005233765
            ],
            "mat": [
              -1.278232967853546,
              0.23345565795898438,
              1.0860748291015625
            ],
            "eng": [
              -1.277422928810119,
              0.31512680649757385,
              1.0103027820587158
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 2,
          "training_students": 6446,
          "heldout_students": 1801,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 278.43137671589295,
          "heldout_within_class_rmse": 0.39318978913610614,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.19123077392578125,
              1.1133872866630554
            ],
            "mat": [
              -1.2946897149085999,
              0.23023605346679688,
              1.0853592157363892
            ],
            "eng": [
              -1.2915018200874329,
              0.3127433657646179,
              1.0180938243865967
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 3,
          "training_students": 6679,
          "heldout_students": 1568,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 266.9206325062196,
          "heldout_within_class_rmse": 0.41258937846338617,
          "training_score_knots": {
            "chn": [
              -1.1557522296905516,
              0.20927123725414276,
              1.111322045326233
            ],
            "mat": [
              -1.2734282255172729,
              0.24452972412109375,
              1.0853592157363892
            ],
            "eng": [
              -1.286787176132202,
              0.3082427978515625,
              1.0166667461395262
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 4,
          "training_students": 6723,
          "heldout_students": 1524,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 297.72574738422435,
          "heldout_within_class_rmse": 0.4419933279566021,
          "training_score_knots": {
            "chn": [
              -1.1359302997589111,
              0.20274047553539276,
              1.1048882007598877
            ],
            "mat": [
              -1.3089000225067138,
              0.2544143795967102,
              1.0769073963165283
            ],
            "eng": [
              -1.2956275224685667,
              0.3333740234375,
              0.9837910413742066
            ]
          }
        },
        {
          "repeat": 2,
          "fold": 5,
          "training_students": 6780,
          "heldout_students": 1467,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 364.29254153736287,
          "heldout_within_class_rmse": 0.49832202525786284,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.1295852661132812
            ],
            "mat": [
              -1.2837215662002563,
              0.24303893744945526,
              1.0950485467910767
            ],
            "eng": [
              -1.283473002910614,
              0.32533034682273865,
              0.998669445514679
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 1,
          "training_students": 6435,
          "heldout_students": 1812,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 338.12599778928444,
          "heldout_within_class_rmse": 0.431976563645923,
          "training_score_knots": {
            "chn": [
              -1.158046150207519,
              0.21385574340820312,
              1.1201156377792358
            ],
            "mat": [
              -1.2743112325668335,
              0.24748381972312927,
              1.0867798328399658
            ],
            "eng": [
              -1.2665883064270016,
              0.3210151791572571,
              1.0148896455764773
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 2,
          "training_students": 6696,
          "heldout_students": 1551,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 250.8462223880127,
          "heldout_within_class_rmse": 0.4021590846023294,
          "training_score_knots": {
            "chn": [
              -1.1325924396514893,
              0.1905670166015625,
              1.1211166381835938
            ],
            "mat": [
              -1.3035539388656616,
              0.23496857285499573,
              1.1075226068496704
            ],
            "eng": [
              -1.3024492263793945,
              0.31286315619945526,
              1.027016818523407
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 3,
          "training_students": 6571,
          "heldout_students": 1676,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 382.7020461731114,
          "heldout_within_class_rmse": 0.47785197462166856,
          "training_score_knots": {
            "chn": [
              -1.1394726037979126,
              0.1993263214826584,
              1.1074950695037842
            ],
            "mat": [
              -1.2758209705352783,
              0.23371581733226776,
              1.0919723510742188
            ],
            "eng": [
              -1.275411605834961,
              0.31400832533836365,
              1.0013008117675781
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 4,
          "training_students": 6631,
          "heldout_students": 1616,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 248.92006600701507,
          "heldout_within_class_rmse": 0.39247253956330713,
          "training_score_knots": {
            "chn": [
              -1.1519649028778076,
              0.20363998413085938,
              1.1048882007598877
            ],
            "mat": [
              -1.2758209705352783,
              0.25126418471336365,
              1.0784103870391846
            ],
            "eng": [
              -1.3085148334503174,
              0.32533034682273865,
              1.006317138671875
            ]
          }
        },
        {
          "repeat": 3,
          "fold": 5,
          "training_students": 6655,
          "heldout_students": 1592,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 323.6334200066055,
          "heldout_within_class_rmse": 0.45087395591756263,
          "training_score_knots": {
            "chn": [
              -1.1606124639511108,
              0.19123077392578125,
              1.1121985912322998
            ],
            "mat": [
              -1.3019624948501587,
              0.23856887221336365,
              1.0684323072433473
            ],
            "eng": [
              -1.2717528343200684,
              0.32080841064453125,
              0.9767814517021179
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 1,
          "training_students": 6405,
          "heldout_students": 1842,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 338.10769504803307,
          "heldout_within_class_rmse": 0.42843280237378545,
          "training_score_knots": {
            "chn": [
              -1.1608690738677978,
              0.20363998413085938,
              1.1121985912322998
            ],
            "mat": [
              -1.275599718093872,
              0.2422836273908615,
              1.0809943675994873
            ],
            "eng": [
              -1.2916356801986693,
              0.3079162538051605,
              1.0280087471008301
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 2,
          "training_students": 6490,
          "heldout_students": 1757,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 397.0854102891046,
          "heldout_within_class_rmse": 0.47539661438922787,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19596366584300995,
              1.117527723312378
            ],
            "mat": [
              -1.2753231525421143,
              0.24127884209156036,
              1.088592529296875
            ],
            "eng": [
              -1.286071741580963,
              0.31148988008499146,
              1.0023651599884045
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 3,
          "training_students": 6709,
          "heldout_students": 1538,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 273.03459078607546,
          "heldout_within_class_rmse": 0.4213380373684164,
          "training_score_knots": {
            "chn": [
              -1.1499608516693114,
              0.1993263214826584,
              1.132746934890747
            ],
            "mat": [
              -1.2934796094894407,
              0.25064390897750854,
              1.0726066827774048
            ],
            "eng": [
              -1.2589635848999023,
              0.32421571016311646,
              0.9930250525474544
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 4,
          "training_students": 6829,
          "heldout_students": 1418,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 279.7653038165597,
          "heldout_within_class_rmse": 0.44417980690024683,
          "training_score_knots": {
            "chn": [
              -1.1360060453414917,
              0.1993263214826584,
              1.1007903814315796
            ],
            "mat": [
              -1.2945900440216065,
              0.24097594618797302,
              1.0835793018341064
            ],
            "eng": [
              -1.300371527671814,
              0.3279052674770355,
              0.9983841180801392
            ]
          }
        },
        {
          "repeat": 4,
          "fold": 5,
          "training_students": 6555,
          "heldout_students": 1692,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 257.3014265121662,
          "heldout_within_class_rmse": 0.3899607685548875,
          "training_score_knots": {
            "chn": [
              -1.1609439849853516,
              0.20242157578468323,
              1.1103259325027475
            ],
            "mat": [
              -1.28929283618927,
              0.23170319199562073,
              1.0969185113906867
            ],
            "eng": [
              -1.2916356801986693,
              0.32582396268844604,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 1,
          "training_students": 6708,
          "heldout_students": 1539,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 262.99542326151845,
          "heldout_within_class_rmse": 0.4133850681808413,
          "training_score_knots": {
            "chn": [
              -1.1502113580703734,
              0.1993263214826584,
              1.111322045326233
            ],
            "mat": [
              -1.2972347497940062,
              0.24900512397289276,
              1.0801079273223877
            ],
            "eng": [
              -1.304526925086975,
              0.31824836134910583,
              0.9932340204715733
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 2,
          "training_students": 6671,
          "heldout_students": 1576,
          "training_schools": 89,
          "heldout_schools": 23,
          "training_rank": 24,
          "heldout_within_class_sse": 283.7616011088225,
          "heldout_within_class_rmse": 0.4243250845204815,
          "training_score_knots": {
            "chn": [
              -1.1369339227676392,
              0.19123077392578125,
              1.115460991859436
            ],
            "mat": [
              -1.290615439414978,
              0.23414306342601776,
              1.0853592157363892
            ],
            "eng": [
              -1.2865203619003296,
              0.32582396268844604,
              0.9984687566757202
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 3,
          "training_students": 6551,
          "heldout_students": 1696,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 351.4913925423501,
          "heldout_within_class_rmse": 0.45524420187263215,
          "training_score_knots": {
            "chn": [
              -1.1439335346221924,
              0.1993263214826584,
              1.1295273303985596
            ],
            "mat": [
              -1.2832435369491577,
              0.23690947890281677,
              1.0950485467910767
            ],
            "eng": [
              -1.2648872137069702,
              0.31400832533836365,
              1.0151160955429077
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 4,
          "training_students": 6558,
          "heldout_students": 1689,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 289.8884270028101,
          "heldout_within_class_rmse": 0.4142863402296702,
          "training_score_knots": {
            "chn": [
              -1.1592242121696472,
              0.19880905747413635,
              1.111322045326233
            ],
            "mat": [
              -1.3000996708869934,
              0.24486617743968964,
              1.078746843338013
            ],
            "eng": [
              -1.311381995677948,
              0.32476960122585297,
              1.0077155828475952
            ]
          }
        },
        {
          "repeat": 5,
          "fold": 5,
          "training_students": 6500,
          "heldout_students": 1747,
          "training_schools": 90,
          "heldout_schools": 22,
          "training_rank": 24,
          "heldout_within_class_sse": 354.81067852927805,
          "heldout_within_class_rmse": 0.45066298456909026,
          "training_score_knots": {
            "chn": [
              -1.1385102272033691,
              0.20641174167394638,
              1.107628738880158
            ],
            "mat": [
              -1.2601727724075316,
              0.2433292344212532,
              1.0889107108116156
            ],
            "eng": [
              -1.2712239027023315,
              0.3133789002895355,
              1.0169661998748782
            ]
          }
        }
      ]
    }
  },
  "interpretation_notes": [
    "All candidates use the same complete-case sample; dropping boarding and difficulty does not add otherwise excluded records.",
    "Joint and curvature p values describe each candidate model and are not a rule for selecting a preferred specification.",
    "Cognition is concurrent baseline information and may be affected by prior exercise; predictive improvements do not establish that it is an appropriate pre-exposure causal control.",
    "Nonlinearity tests for baseline subject scores jointly test the three added nonlinear terms, with school-cluster inference.",
    "Partial exposure leverage is obtained after projecting the within-class exposure block onto all other within-class covariates. Its sum equals the number of exposure parameters.",
    "Within-class validation requires held-out class outcomes to define the centered target, and does not assess prediction of unknown school/class intercepts."
  ]
}

==> anc/output/panel/model_contrasts.csv <==
model,students,classes,school_clusters,minutes_per_day,reference_minutes,estimate,standard_error,ci95_lower,ci95_upper,exercise_joint_p,curvature_p,outcome
primary,8247,221,112,0,60,-0.02404218652183939,0.012361826498033475,-0.04853797096707016,0.0004535979233913773,0.30122287300470796,0.6590421190916569,y1
primary,8247,221,112,15,60,-0.011368304908327184,0.017695799231717903,-0.04643371240577095,0.023697102589116583,0.30122287300470796,0.6590421190916569,y1
primary,8247,221,112,30,60,-0.002642222054839983,0.007770507612433164,-0.018040001625234996,0.012755557515555032,0.30122287300470796,0.6590421190916569,y1
primary,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.30122287300470796,0.6590421190916569,y1
primary,8247,221,112,90,60,-0.009773711946502998,0.011140891446504502,-0.03185013208107643,0.012302708188070426,0.30122287300470796,0.6590421190916569,y1
primary,8247,221,112,120,60,-0.015961867241904765,0.015354832542749181,-0.04638849296906841,0.014464758485258883,0.30122287300470796,0.6590421190916569,y1
baseline_cross_section_same_sample,8247,221,112,0,60,-0.16818048641113464,0.019927698684240477,-0.2076685516688308,-0.12869242115343849,5.184840303058982e-18,0.4002774482227057,y0
baseline_cross_section_same_sample,8247,221,112,15,60,0.01217208270874505,0.028426769956439852,-0.04415745964795168,0.06850162506544177,5.184840303058982e-18,0.4002774482227057,y0
baseline_cross_section_same_sample,8247,221,112,30,60,0.02032160122671898,0.012714748990908733,-0.004873522698217406,0.04551672515165536,5.184840303058982e-18,0.4002774482227057,y0
baseline_cross_section_same_sample,8247,221,112,60,60,0.0,0.0,0.0,0.0,5.184840303058982e-18,0.4002774482227057,y0
baseline_cross_section_same_sample,8247,221,112,90,60,-0.04990490808339865,0.01714202876384975,-0.08387298243066507,-0.01593683373613223,5.184840303058982e-18,0.4002774482227057,y0
baseline_cross_section_same_sample,8247,221,112,120,60,-0.0889409339141034,0.023332776659450567,-0.1351763884927238,-0.04270547933548301,5.184840303058982e-18,0.4002774482227057,y0
prospective_without_prior_scores,8247,221,112,0,60,-0.16176572031718106,0.021478893409152013,-0.2043275814755119,-0.11920385915885025,9.724522794987667e-17,0.3284857828843977,y1
prospective_without_prior_scores,8247,221,112,15,60,-0.000480714882994053,0.032828202636578326,-0.06553198992215628,0.06457056015616816,9.724522794987667e-17,0.3284857828843977,y1
prospective_without_prior_scores,8247,221,112,30,60,0.014885465021202762,0.014318108791723183,-0.01348682338465777,0.0432577534270633,9.724522794987667e-17,0.3284857828843977,y1
prospective_without_prior_scores,8247,221,112,60,60,0.0,0.0,0.0,0.0,9.724522794987667e-17,0.3284857828843977,y1
prospective_without_prior_scores,8247,221,112,90,60,-0.052152592597574765,0.018317125099596675,-0.08844919878011781,-0.015855986415031713,9.724522794987667e-17,0.3284857828843977,y1
prospective_without_prior_scores,8247,221,112,120,60,-0.09151075071303516,0.025110935436437592,-0.141269745612934,-0.04175175581313632,9.724522794987667e-17,0.3284857828843977,y1
prior_scores_linear,8247,221,112,0,60,-0.02444058125718028,0.012283307889876235,-0.04878077583867488,-0.0001003866756856854,0.27750205953043505,0.6972200884546162,y1
prior_scores_linear,8247,221,112,15,60,-0.010085237208950347,0.017645835122126818,-0.04505163748778157,0.024881163069880877,0.27750205953043505,0.6972200884546162,y1
prior_scores_linear,8247,221,112,30,60,-0.0021305570244597102,0.007767735863870864,-0.0175228441900447,0.013261730141125281,0.27750205953043505,0.6972200884546162,y1
prior_scores_linear,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.27750205953043505,0.6972200884546162,y1
prior_scores_linear,8247,221,112,90,60,-0.009406628319387288,0.011088120621745986,-0.03137847954187581,0.012565222903101237,0.27750205953043505,0.6972200884546162,y1
prior_scores_linear,8247,221,112,120,60,-0.015451734158603375,0.015315058088955068,-0.0457995441503478,0.014896075833141047,0.27750205953043505,0.6972200884546162,y1
zero_plus_linear,8247,221,112,0,60,-0.018108269196815144,0.010324465509376542,-0.03856688683476208,0.002350348441131793,0.12759774657699888,,y1
zero_plus_linear,8247,221,112,15,60,0.004307374057529789,0.00437503335530655,-0.004362046600439533,0.012976794715499111,0.12759774657699888,,y1
zero_plus_linear,8247,221,112,30,60,0.0028715827050198595,0.0029166889035377,-0.002908031066959689,0.008651196476999409,0.12759774657699888,,y1
zero_plus_linear,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.12759774657699888,,y1
zero_plus_linear,8247,221,112,90,60,-0.0028715827050198595,0.0029166889035377,-0.008651196476999409,0.002908031066959689,0.12759774657699888,,y1
zero_plus_linear,8247,221,112,120,60,-0.005743165410039719,0.0058333778070754,-0.017302392953998817,0.005816062133919378,0.12759774657699888,,y1
county_clustered,8247,221,28,0,60,-0.02404218652183939,0.012505914796562526,-0.04970220413792871,0.001617831094249931,0.3011838269212713,0.751437071199728,y1
county_clustered,8247,221,28,15,60,-0.011368304908327184,0.02013690171036699,-0.05268581434502222,0.029949204528367846,0.3011838269212713,0.751437071199728,y1
county_clustered,8247,221,28,30,60,-0.002642222054839983,0.00830177628055425,-0.019676059968273388,0.014391615858593422,0.3011838269212713,0.751437071199728,y1
county_clustered,8247,221,28,60,60,0.0,0.0,0.0,0.0,0.3011838269212713,0.751437071199728,y1
county_clustered,8247,221,28,90,60,-0.009773711946502998,0.014293614473972519,-0.039101786315004106,0.019554362421998105,0.3011838269212713,0.751437071199728,y1
county_clustered,8247,221,28,120,60,-0.015961867241904765,0.019767094441590954,-0.056520594839308894,0.024596860355499364,0.3011838269212713,0.751437071199728,y1
followup_class_fe,8105,291,112,0,60,-0.02416824774379945,0.01200590244230341,-0.04795874491215225,-0.00037775057544665175,0.28314135758391734,0.7921804026822596,y1
followup_class_fe,8105,291,112,15,60,-0.007010924995745939,0.017903257051718604,-0.04248742401279832,0.028465574021306443,0.28314135758391734,0.7921804026822596,y1
followup_class_fe,8105,291,112,30,60,-0.00062392618992743,0.007811766617553539,-0.016103463233298962,0.014855610853444102,0.28314135758391734,0.7921804026822596,y1
followup_class_fe,8105,291,112,60,60,0.0,0.0,0.0,0.0,0.28314135758391734,0.7921804026822596,y1
followup_class_fe,8105,291,112,90,60,-0.00907016594724206,0.011179230842432305,-0.031222558154272353,0.013082226259788231,0.28314135758391734,0.7921804026822596,y1
followup_class_fe,8105,291,112,120,60,-0.014317183631185282,0.01540265445057571,-0.04483857166115788,0.016204204398787315,0.28314135758391734,0.7921804026822596,y1
respondents_only_unweighted,8105,221,112,0,60,-0.0234364765770345,0.011840840265733591,-0.04689989202344612,2.6938869377116093e-05,0.3036703874596862,0.7329211792173566,y1
respondents_only_unweighted,8105,221,112,15,60,-0.009360824080579047,0.017455545912086885,-0.043950153586565094,0.025228505425407,0.3036703874596862,0.7329211792173566,y1
respondents_only_unweighted,8105,221,112,30,60,-0.0018212703855721678,0.007667688354089519,-0.01701530673164632,0.013372765960501984,0.3036703874596862,0.7329211792173566,y1
respondents_only_unweighted,8105,221,112,60,60,0.0,0.0,0.0,0.0,0.3036703874596862,0.7329211792173566,y1
respondents_only_unweighted,8105,221,112,90,60,-0.009025300808018416,0.010956663288683737,-0.030736660549337064,0.012686058933300232,0.3036703874596862,0.7329211792173566,y1
respondents_only_unweighted,8105,221,112,120,60,-0.014360281725264573,0.015067684233712386,-0.04421790390889063,0.01549734045836149,0.3036703874596862,0.7329211792173566,y1
respondents_only_panel_weighted,8105,221,112,0,60,0.00041329997171790644,0.015716555534677056,-0.03073010401151969,0.0315567039549555,0.5372963704413023,0.35167607625148983,y1
respondents_only_panel_weighted,8105,221,112,15,60,0.03252674863091381,0.024807637268795084,-0.016631240702502915,0.08168473796433054,0.5372963704413023,0.35167607625148983,y1
respondents_only_panel_weighted,8105,221,112,30,60,0.010189061314946839,0.010634685658357011,-0.01088427825759462,0.0312624008874883,0.5372963704413023,0.35167607625148983,y1
respondents_only_panel_weighted,8105,221,112,60,60,0.0,0.0,0.0,0.0,0.5372963704413023,0.35167607625148983,y1
respondents_only_panel_weighted,8105,221,112,90,60,0.01601409704075915,0.014129031261826866,-0.011983521617349006,0.044011715698867304,0.5372963704413023,0.35167607625148983,y1
respondents_only_panel_weighted,8105,221,112,120,60,0.018825227512012432,0.019451095619144244,-0.019718416955569036,0.0573688719795939,0.5372963704413023,0.35167607625148983,y1
full_mark_percentage,8247,221,112,0,60,-0.37656232647246773,0.2589655287336993,-0.8897198094394914,0.13659515649455584,0.4947589528753723,0.7775741856784609,y1_pct
full_mark_percentage,8247,221,112,15,60,-0.17931738821861326,0.3806387698442223,-0.9335785209958083,0.5749437445585819,0.4947589528753723,0.7775741856784609,y1_pct
full_mark_percentage,8247,221,112,30,60,-0.043385815198364874,0.16614236535250873,-0.37260800332268895,0.2858363729259592,0.4947589528753723,0.7775741856784609,y1_pct
full_mark_percentage,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.4947589528753723,0.7775741856784609,y1_pct
full_mark_percentage,8247,221,112,90,60,-0.1524114700781205,0.20300923094868312,-0.5546878135053721,0.24986487334913104,0.4947589528753723,0.7775741856784609,y1_pct
full_mark_percentage,8247,221,112,120,60,-0.25712906284644177,0.28301723381707744,-0.8179466050576568,0.3036884793647733,0.4947589528753723,0.7775741856784609,y1_pct
tracked_only_normalization,8247,221,112,0,60,-0.023890017574337615,0.012340723839389063,-0.04834398569271272,0.0005639505440374892,0.3060598196597559,0.6617057455044402,y1_tracked
tracked_only_normalization,8247,221,112,15,60,-0.011233061794063089,0.017610718117076624,-0.04612987538307881,0.023663751794952635,0.3060598196597559,0.6617057455044402,y1_tracked
tracked_only_normalization,8247,221,112,30,60,-0.002634473261813125,0.007767709579766711,-0.018026708343691085,0.012757761820064835,0.3060598196597559,0.6617057455044402,y1_tracked
tracked_only_normalization,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.3060598196597559,0.6617057455044402,y1_tracked
tracked_only_normalization,8247,221,112,90,60,-0.009617544396921411,0.01117298342777117,-0.03175755693474154,0.012522468140898715,0.3060598196597559,0.6617057455044402,y1_tracked
tracked_only_normalization,8247,221,112,120,60,-0.015787087729002086,0.015425824809528697,-0.04635438937202541,0.014780213914021241,0.3060598196597559,0.6617057455044402,y1_tracked
cognitive_adjustment,8247,221,112,0,60,-0.02104311223312604,0.01234262418923436,-0.0455008460215814,0.0034146215553293204,0.4419812560268599,0.6730097234768242,y1
cognitive_adjustment,8247,221,112,15,60,-0.011088432257817436,0.017670672413416504,-0.04610404928740409,0.023927184771769215,0.4419812560268599,0.6730097234768242,y1
cognitive_adjustment,8247,221,112,30,60,-0.0023175083284132057,0.00782826255120844,-0.017829733165542205,0.013194716508715794,0.4419812560268599,0.6730097234768242,y1
cognitive_adjustment,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.4419812560268599,0.6730097234768242,y1
cognitive_adjustment,8247,221,112,90,60,-0.010012113459500482,0.011016721534846648,-0.03184248262490377,0.011818255705902812,0.4419812560268599,0.6730097234768242,y1
cognitive_adjustment,8247,221,112,120,60,-0.015561103611827054,0.015135167779767679,-0.04555244894696582,0.014430241723311709,0.4419812560268599,0.6730097234768242,y1
baseline_spring,3221,88,44,0,60,-0.022942055211425158,0.022530206066376682,-0.06837854603248242,0.022494435609632095,0.2476347460339332,0.10475654504432047,y1
baseline_spring,3221,88,44,15,60,-0.04497295179884625,0.02612638744922019,-0.09766183356169233,0.007715929963999835,0.2476347460339332,0.10475654504432047,y1
baseline_spring,3221,88,44,30,60,-0.01294483259711339,0.011800993097687267,-0.036743803320360695,0.010854138126133915,0.2476347460339332,0.10475654504432047,y1
baseline_spring,3221,88,44,60,60,0.0,0.0,0.0,0.0,0.2476347460339332,0.10475654504432047,y1
baseline_spring,3221,88,44,90,60,-0.028710615585383126,0.014155847635751367,-0.057258603085860546,-0.00016262808490570893,0.2476347460339332,0.10475654504432047,y1
baseline_spring,3221,88,44,120,60,-0.042907494324359585,0.01954637018593964,-0.08232650660156338,-0.003488482047155801,0.2476347460339332,0.10475654504432047,y1
baseline_autumn,5026,133,68,0,60,-0.02346772118569134,0.014384402625670603,-0.05217910899419327,0.005243666622810585,0.25964077007889164,0.9178322872349223,y1
baseline_autumn,5026,133,68,15,60,0.007252759251531271,0.022879562286052084,-0.03841503820787079,0.052920556710933334,0.25964077007889164,0.9178322872349223,y1
baseline_autumn,5026,133,68,30,60,0.002181786600812398,0.010115188707427456,-0.01800821456175514,0.022371787763379936,0.25964077007889164,0.9178322872349223,y1
baseline_autumn,5026,133,68,60,60,0.0,0.0,0.0,0.0,0.25964077007889164,0.9178322872349223,y1
baseline_autumn,5026,133,68,90,60,0.003029148457036092,0.015960563501324992,-0.02882826962655982,0.034886566540632005,0.25964077007889164,0.9178322872349223,y1
baseline_autumn,5026,133,68,120,60,0.0015103170954020723,0.02186267753398949,-0.042127769903802105,0.04514840409460625,0.25964077007889164,0.9178322872349223,y1
subject_chn,8247,221,112,0,60,-0.04523704531368764,0.01775303589495808,-0.08041587108029404,-0.010058219547081249,0.1453529631821363,0.5743956491668617,z_chn
subject_chn,8247,221,112,15,60,-0.01981864053226722,0.023307521921907784,-0.06600405116251418,0.026366770097979744,0.1453529631821363,0.5743956491668617,z_chn
subject_chn,8247,221,112,30,60,-0.005373640305774391,0.010689962154105484,-0.026556513944738614,0.015809233333189832,0.1453529631821363,0.5743956491668617,z_chn
subject_chn,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.1453529631821363,0.5743956491668617,z_chn
subject_chn,8247,221,112,90,60,-0.01366947378319082,0.0146072294735515,-0.042614674120945176,0.015275726554563534,0.1453529631821363,0.5743956491668617,z_chn
subject_chn,8247,221,112,120,60,-0.020441546930978327,0.020197202009190868,-0.06046365101831734,0.019580557156360687,0.1453529631821363,0.5743956491668617,z_chn
subject_mat,8247,221,112,0,60,-0.026349341327700296,0.01790678341486557,-0.061832828068738084,0.009134145413337492,0.5512995493040457,0.3465313596092391,z_mat
subject_mat,8247,221,112,15,60,-0.034278853844739554,0.026846348843669328,-0.08747668626219089,0.018918978572711784,0.5512995493040457,0.3465313596092391,z_mat
subject_mat,8247,221,112,30,60,-0.013363555629884429,0.011921272255439918,-0.03698635243330349,0.010259241173534637,0.5512995493040457,0.3465313596092391,z_mat
subject_mat,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.5512995493040457,0.3465313596092391,z_mat
subject_mat,8247,221,112,90,60,-0.0123663378547519,0.01500987855179335,-0.04210941422071715,0.017376738511213356,0.5512995493040457,0.3465313596092391,z_mat
subject_mat,8247,221,112,120,60,-0.021181929511946196,0.020976752566312425,-0.0627487650687365,0.020384906044844116,0.5512995493040457,0.3465313596092391,z_mat
subject_eng,8247,221,112,0,60,-0.0005401729241305067,0.016662786747373173,-0.033558597222953394,0.03247825137469238,0.7457405820044405,0.8265175664721675,z_eng
subject_eng,8247,221,112,15,60,0.019992579652025715,0.023136938622150615,-0.0258548087821103,0.06583996808616173,0.7457405820044405,0.8265175664721675,z_eng
subject_eng,8247,221,112,30,60,0.010810529771139254,0.01053927616761998,-0.010073749526248258,0.031694809068526765,0.7457405820044405,0.8265175664721675,z_eng
subject_eng,8247,221,112,60,60,0.0,0.0,0.0,0.0,0.7457405820044405,0.8265175664721675,z_eng
subject_eng,8247,221,112,90,60,-0.0032853242015667555,0.013438257823384514,-0.02991412917738722,0.02334348077425371,0.7457405820044405,0.8265175664721675,z_eng
subject_eng,8247,221,112,120,60,-0.006262125282790465,0.01868609785873028,-0.043289875619098875,0.030765625053517945,0.7457405820044405,0.8265175664721675,z_eng
exercise_cap_3,7950,221,112,0,60,-0.027258656175487124,0.012446299975744096,-0.051921830456003765,-0.00259548189497048,0.06036931418012921,0.275100354050045,y1
exercise_cap_3,7950,221,112,15,60,-0.01051045697272544,0.017588551087188303,-0.04536334511221138,0.024342431166760502,0.06036931418012921,0.275100354050045,y1
exercise_cap_3,7950,221,112,30,60,-0.007692898081582857,0.009070108315483234,-0.02566592320261306,0.010280127039447346,0.06036931418012921,0.275100354050045,y1
exercise_cap_3,7950,221,112,60,60,0.0,0.0,0.0,0.0,0.06036931418012921,0.275100354050045,y1
exercise_cap_3,7950,221,112,90,60,0.00016733549064779432,0.012951872637271307,-0.02549766476923705,0.025832335750532637,0.06036931418012921,0.275100354050045,y1
exercise_cap_3,7950,221,112,120,60,-0.016741016091718103,0.015621671629641754,-0.0476964012829563,0.014214369099520088,0.06036931418012921,0.275100354050045,y1
exercise_cap_4,8149,221,112,0,60,-0.02525724922220646,0.012385769062978067,-0.04980047745821054,-0.0007140209862023794,0.13684487491995712,0.4858105312805782,y1
exercise_cap_4,8149,221,112,15,60,-0.011403605937305944,0.0176723735478662,-0.046422593878367426,0.023615382003755535,0.13684487491995712,0.4858105312805782,y1
exercise_cap_4,8149,221,112,30,60,-0.004169640477475537,0.008014075363726685,-0.02005006580692928,0.011710784851978205,0.13684487491995712,0.4858105312805782,y1
exercise_cap_4,8149,221,112,60,60,0.0,0.0,0.0,0.0,0.13684487491995712,0.4858105312805782,y1
exercise_cap_4,8149,221,112,90,60,-0.006820795393463294,0.01127928344461791,-0.029171448510943422,0.015529857724016834,0.13684487491995712,0.4858105312805782,y1
exercise_cap_4,8149,221,112,120,60,-0.015371862177674861,0.01526842281914742,-0.04562726126906123,0.014883536913711505,0.13684487491995712,0.4858105312805782,y1
exercise_cap_8,8298,221,112,0,60,-0.02378252992218522,0.01242474912427663,-0.048402999751847274,0.0008379399074768326,0.2961022878500952,0.5899407416025788,y1
exercise_cap_8,8298,221,112,15,60,-0.012079775029557902,0.01758875661796557,-0.04693307044199964,0.02277352038288383,0.2961022878500952,0.5899407416025788,y1
exercise_cap_8,8298,221,112,30,60,-0.0024769337041787437,0.007900512695519772,-0.01813232702546894,0.013178459617111452,0.2961022878500952,0.5899407416025788,y1
exercise_cap_8,8298,221,112,60,60,0.0,0.0,0.0,0.0,0.2961022878500952,0.5899407416025788,y1
exercise_cap_8,8298,221,112,90,60,-0.011249417301300912,0.010163781489969374,-0.03138962882799742,0.008890794225395602,0.2961022878500952,0.5899407416025788,y1
exercise_cap_8,8298,221,112,120,60,-0.017914316395524266,0.014620384831063576,-0.046885584952401985,0.011056952161353453,0.2961022878500952,0.5899407416025788,y1
retain_above_full_marks,8277,221,112,0,60,-0.025330100190521277,0.012331504007946092,-0.049765798597403155,-0.0008944017836393994,0.26606045756958524,0.5547780706506616,y1_unrestricted
retain_above_full_marks,8277,221,112,15,60,-0.014474535197909654,0.01771528457837975,-0.04957855421054862,0.020629483814729312,0.26606045756958524,0.5547780706506616,y1_unrestricted
retain_above_full_marks,8277,221,112,30,60,-0.003798496513946141,0.007758186757542404,-0.01917186148787088,0.011574868459978599,0.26606045756958524,0.5547780706506616,y1_unrestricted
retain_above_full_marks,8277,221,112,60,60,0.0,0.0,0.0,0.0,0.26606045756958524,0.5547780706506616,y1_unrestricted
retain_above_full_marks,8277,221,112,90,60,-0.010974944346651846,0.011198078416318829,-0.03316468427954719,0.011214795586243494,0.26606045756958524,0.5547780706506616,y1_unrestricted
retain_above_full_marks,8277,221,112,120,60,-0.017802902616802674,0.015462425326029244,-0.048442730626615256,0.012836925393009908,0.26606045756958524,0.5547780706506616,y1_unrestricted


==> anc/output/panel/numerical_validation.json <==
{
  "outcome_reconstruction": {
    "independent_n": 8247,
    "exported_n": 8247,
    "matched_n": 8247,
    "same_sample": true,
    "maximum_absolute_y1_difference": 2.220446049250313e-15,
    "maximum_absolute_subject_z_difference": {
      "chn": 7.105427357601002e-15,
      "mat": 1.7763568394002505e-15,
      "eng": 1.7763568394002505e-15
    },
    "normalization_checks": {
      "chn": {
        "valid_n": 9875,
        "schools": 112,
        "max_abs_school_mean": 1.0795961825665315e-15,
        "max_abs_school_sd_minus_one": 3.3306690738754696e-16
      },
      "mat": {
        "valid_n": 9852,
        "schools": 112,
        "max_abs_school_mean": 6.967606568337189e-16,
        "max_abs_school_sd_minus_one": 3.3306690738754696e-16
      },
      "eng": {
        "valid_n": 9862,
        "schools": 112,
        "max_abs_school_mean": 6.880461113137484e-16,
        "max_abs_school_sd_minus_one": 3.3306690738754696e-16
      },
      "knot_reference": {
        "n": 8886,
        "positive_n": 6348,
        "knots_hours": [
          0.23809523809523808,
          0.7142857142857143,
          1.2857142857142858,
          3.040952380952374
        ]
      }
    },
    "reference_population": "All W2 subject records satisfying 0 <= score <= full marks, by school; sample standard deviation (ddof=1).",
    "pass": true
  },
  "primary": {
    "estimator": "statsmodels OLS with explicit class dummies",
    "fit_method": "qr",
    "cluster_covariance": "statsmodels cov_cluster, use_correction=True",
    "n": 8247,
    "classes": 221,
    "clusters": 112,
    "matrix_columns": 255,
    "matrix_rank": 255,
    "slopes": 34,
    "baseline_score_adjustment": "Independent three-knot restricted cubic spline for each subject",
    "baseline_score_knots": {
      "chn": [
        -1.1439335346221924,
        0.1993263214826584,
        1.1122395038604738
      ],
      "mat": [
        -1.289289927482605,
        0.2423141449689865,
        1.0840303421020514
      ],
      "eng": [
        -1.2870539903640748,
        0.3197471499443054,
        1.006317138671875
      ]
    },
    "max_abs_baseline_score_knots_difference": 0.0,
    "n_matches": true,
    "classes_match": true,
    "clusters_match": true,
    "max_abs_slope_coefficient_difference": 1.354472090042691e-14,
    "slope_coefficient_differences": {
      "ex0": 2.739995730305367e-15,
      "ex1": 9.71445146547012e-16,
      "ex2": -6.494804694057166e-15,
      "ex3": 1.354472090042691e-14,
      "age": 4.2327252813834093e-16,
      "fs": -1.2073675392798577e-15,
      "minority": -2.8449465006019636e-16,
      "agrhk": 1.222980050563649e-16,
      "migrant": -1.201296007113939e-16,
      "livinsch": -3.3306690738754696e-16,
      "nsibling": -3.0878077872387166e-16,
      "medul_2.0": -5.898059818321144e-17,
      "medul_3.0": -6.938893903907228e-17,
      "medul_4.0": -3.3480163086352377e-16,
      "fedul_2.0": 4.618701254788249e-17,
      "fedul_3.0": 1.214306433183765e-16,
      "fedul_4.0": 2.2898349882893854e-16,
      "steco_3c_2.0": 1.942890293094024e-16,
      "steco_3c_3.0": 3.191891195797325e-16,
      "diffmat_2.0": -1.4988010832439613e-15,
      "diffmat_3.0": -1.0408340855860843e-15,
      "diffmat_4.0": -1.1518563880486e-15,
      "diffchn_2.0": 4.163336342344337e-17,
      "diffchn_3.0": -4.5102810375396984e-17,
      "diffchn_4.0": -2.393918396847994e-16,
      "diffeng_2.0": -1.56472057533108e-15,
      "diffeng_3.0": -1.0452793144932748e-15,
      "diffeng_4.0": -1.3396402043230893e-15,
      "y0_chn_0": 1.1934897514720433e-15,
      "y0_chn_1": 1.1449174941446927e-16,
      "y0_mat_0": -8.881784197001252e-16,
      "y0_mat_1": 1.8735013540549517e-16,
      "y0_eng_0": 0.0,
      "y0_eng_1": 2.7755575615628914e-17
    },
    "max_abs_exposure_covariance_difference": 5.468958619303521e-13,
    "max_abs_slope_standard_error_difference": 3.2884805989397137e-13,
    "r2_difference": 0.0,
    "adjusted_r2_difference": 1.1102230246251565e-16,
    "pass": true
  },
  "respondents_only_panel_weighted": {
    "estimator": "statsmodels WLS with explicit class dummies",
    "fit_method": "qr",
    "cluster_covariance": "statsmodels cov_cluster, use_correction=True",
    "n": 8105,
    "classes": 221,
    "clusters": 112,
    "matrix_columns": 255,
    "matrix_rank": 255,
    "slopes": 34,
    "baseline_score_adjustment": "Independent three-knot restricted cubic spline for each subject",
    "baseline_score_knots": {
      "chn": [
        -1.1349012613296505,
        0.20363998413085938,
        1.1136045694351204
      ],
      "mat": [
        -1.2772506713867187,
        0.24748381972312927,
        1.0835793018341064
      ],
      "eng": [
        -1.2636152982711792,
        0.32533034682273865,
        1.0058239936828617
      ]
    },
    "max_abs_baseline_score_knots_difference": 0.0,
    "n_matches": true,
    "classes_match": true,
    "clusters_match": true,
    "max_abs_slope_coefficient_difference": 1.5765166949677223e-14,
    "slope_coefficient_differences": {
      "ex0": 9.853229343548264e-16,
      "ex1": 5.551115123125783e-17,
      "ex2": -6.772360450213455e-15,
      "ex3": 1.5765166949677223e-14,
      "age": -4.0939474033052647e-16,
      "fs": -1.3877787807814457e-16,
      "minority": -3.885780586188048e-16,
      "agrhk": -7.103692634125025e-16,
      "migrant": 8.066464163292153e-17,
      "livinsch": -1.2836953722228372e-16,
      "nsibling": -1.9255430583342559e-16,
      "medul_2.0": -5.377642775528102e-16,
      "medul_3.0": 1.0755285551056204e-16,
      "medul_4.0": -3.608224830031759e-16,
      "fedul_2.0": -8.326672684688674e-17,
      "fedul_3.0": 4.163336342344337e-17,
      "fedul_4.0": 5.134781488891349e-16,
      "steco_3c_2.0": 6.938893903907228e-18,
      "steco_3c_3.0": -4.163336342344337e-17,
      "diffmat_2.0": 2.7755575615628914e-16,
      "diffmat_3.0": 2.7755575615628914e-16,
      "diffmat_4.0": 2.7755575615628914e-16,
      "diffchn_2.0": -2.5175174445113413e-16,
      "diffchn_3.0": -3.469446951953614e-16,
      "diffchn_4.0": -1.5439038936193583e-16,
      "diffeng_2.0": -2.1510571102112408e-16,
      "diffeng_3.0": -5.30825383648903e-16,
      "diffeng_4.0": -7.008282842946301e-16,
      "y0_chn_0": 4.718447854656915e-16,
      "y0_chn_1": -6.852157730108388e-17,
      "y0_mat_0": 2.498001805406602e-16,
      "y0_mat_1": -1.6653345369377348e-16,
      "y0_eng_0": -3.3306690738754696e-16,
      "y0_eng_1": -5.551115123125783e-17
    },
    "max_abs_exposure_covariance_difference": 6.23945339839338e-14,
    "max_abs_slope_standard_error_difference": 2.7755575615628914e-14,
    "r2_difference": -2.220446049250313e-16,
    "adjusted_r2_difference": -2.220446049250313e-16,
    "pass": true
  },
  "all_pass": true,
  "independence": "No production prepare, design, basis, or within estimator imported or called. Raw inputs were read independently; explicit class dummies were fit by statsmodels QR least squares.",
  "software": {
    "numpy": "2.3.5",
    "pandas": "3.0.1",
    "statsmodels": "0.15.0"
  }
}

==> anc/output/panel/panel_curve.csv <==
minutes,estimate,se,pointwise_lower,pointwise_upper,simultaneous_lower,simultaneous_upper
5,-0.017703718504366053,0.02548945606678601,-0.06821277730223037,0.032805340293498256,-0.07982254950919165,0.044415112500459555
6,-0.01707016984555085,0.02470115683976377,-0.06601716110052006,0.031876821409418346,-0.07726788388592161,0.0431275441948199
7,-0.01643662118673565,0.02391432178327453,-0.06382444625046461,0.03095120387699332,-0.07471678650520892,0.04184354413173763
8,-0.01580307252792045,0.023129100327829135,-0.06163492885859685,0.030028783802755952,-0.07216962153522674,0.04056347647938585
9,-0.015169523869105247,0.022345662578786254,-0.05944894600004069,0.029109898261830195,-0.06962680352958503,0.03928775579137454
10,-0.014535975210290045,0.021564202945728077,-0.05726688291036146,0.028194932489781364,-0.06708880627226528,0.03801685585168518
11,-0.013902426551474837,0.020784944545837084,-0.055089181711150875,0.027284328608201198,-0.06455617350882707,0.036751320405877405
12,-0.013268877892659636,0.02000814457544463,-0.05291635205410922,0.02637859626878995,-0.06202953203708836,0.035491776251769094
13,-0.012635329233844434,0.01923410089969537,-0.05074898417890522,0.02547832571121635,-0.05950960776640295,0.034238949298714086
14,-0.012001780575029233,0.018463160183912884,-0.04858776502601991,0.02458420387596145,-0.056997245534126106,0.03299368438406765
15,-0.011368304908327184,0.017695799231717903,-0.04643371240577095,0.023697102589116583,-0.05449368032199767,0.03175707050534329
16,-0.01073569230037106,0.016933254998301835,-0.04429006749407838,0.02281868289333626,-0.05200271670626934,0.03053133210552722
17,-0.010105139821816565,0.016177199587186497,-0.04216134074635113,0.021951061102718,-0.04952962674122231,0.029319347097589182
18,-0.009477849214814649,0.015429342566896303,-0.040052121528897075,0.02109642309926778,-0.047079778456353215,0.028124080026723917
19,-0.008855022221516278,0.014691429409818163,-0.03796707035392448,0.020257025910891922,-0.0446586273803176,0.026948582937285043
20,-0.008237860584072394,0.013965244563395639,-0.03591092496531818,0.01943520379717339,-0.042271724025553736,0.025796002857408948
21,-0.007627566044633955,0.013252614340421054,-0.03388850606594643,0.018633373976678518,-0.039924720932040955,0.02466958884277304
22,-0.007025340345351908,0.01255540930065016,-0.03190472203698929,0.017854041346285474,-0.03762337847139045,0.023572697780686637
23,-0.006432385228377205,0.011875545621862863,-0.029964571654787032,0.017099801198032623,-0.03537356818817555,0.02250879773142114
24,-0.005849902435860796,0.011214984713582192,-0.028073143325398446,0.016373338453676854,-0.0331812718585492,0.02148146698682761
25,-0.0052790937099536465,0.010575729991489148,-0.026235608692888567,0.015677421272981273,-0.031052573629363155,0.020494386209455862
26,-0.004721160792806697,0.009959819288021927,-0.024457207600424354,0.01501488601481096,-0.02899364152249251,0.019551319936879117
27,-0.004177305426570906,0.009369310818860416,-0.022743220281926924,0.014388609428785112,-0.02701069323459331,0.018656082381451496
28,-0.0036487293533972176,0.008806259978028967,-0.021098921380018565,0.01380146267322413,-0.025109939585833407,0.017812480879038972
29,-0.0031366343154365962,0.008272683573573069,-0.019529509076628582,0.01325624044575539,-0.02329749736079616,0.017024228729922968
30,-0.002642222054839983,0.007770507612433164,-0.018040001625234996,0.012755557515555032,-0.021579262058114956,0.01629481794843499
31,-0.0021666943137583286,0.007301494704573846,-0.016635093497300284,0.012301704869783627,-0.019960730971412342,0.015627342343895685
32,-0.0017112528343426053,0.00686714804698587,-0.015318965120161634,0.011896459451476424,-0.01844676919444598,0.015024263525760768
33,-0.0012770993587437364,0.006468591338172484,-0.014095044919568978,0.011540846202081505,-0.017041316967875374,0.014487118250387902
34,-0.0008654356291126972,0.006106428344243874,-0.012965731040526287,0.011234859782300892,-0.015747047436178285,0.01401617617795289
35,-0.00047746338760042834,0.005780592192178464,-0.011932092711828,0.010977165936627143,-0.014564999369258808,0.013610072594057951
36,-0.00011438437635788792,0.0054902018228374,-0.010993585798124502,0.010764817045408727,-0.013494227332662471,0.013265458579946696
37,0.00022259966246397297,0.005233449116158029,-0.010147829130957797,0.010593028455885743,-0.012531526607126767,0.012976725932054713
38,0.0005322869867142033,0.0050075418159076105,-0.0093904914103508,0.010455065383779206,-0.011671294093907285,0.012735868067335692
39,0.0008134758542418553,0.004808721855909948,-0.00871532751944882,0.01034227922793253,-0.010905572976530088,0.012532524685013799
40,0.0010649645228959677,0.0046323658367027195,-0.008114377625723599,0.010244306671515534,-0.010224297586452267,0.012354226632244203
41,0.0012855512505255962,0.004473157637854932,-0.0075783092238034255,0.010149411724854618,-0.009615714066231396,0.012186816567282589
42,0.001474034294979781,0.004325308398220879,-0.0070968530410316,0.010044921630991162,-0.009066916470264,0.012014985060223561
43,0.0016292130674564077,0.0041827923693410944,-0.0066592692433764655,0.00991769537828928,-0.008564420395673657,0.011822846530586472
44,0.0017504728803594844,0.00403992850538987,-0.0062549151468803705,0.00975586090759934,-0.00809499559257895,0.011595941353297919
45,0.0018387364600847347,0.0038923737053646102,-0.005874261880578231,0.0095517348007477,-0.007647135022525469,0.011324607942694938
46,0.0018951756563753402,0.003736671769764019,-0.005509288904689277,0.009299640217439956,-0.0072112439383893445,0.011001595251140025
47,0.001920962318974517,0.0035700717208597753,-0.005153373123454398,0.008995297761403433,-0.0067794462469097354,0.01062137088485877
48,0.0019172682976254657,0.0033904513531148443,-0.0048011373951865255,0.008635673990437458,-0.006345398197979336,0.010179934793230268
49,0.0018852654420713835,0.0031962368634592966,-0.004448291274296907,0.008218822158439675,-0.005904092520389712,0.009674623404532479
50,0.0018261256020554624,0.0029863253150354567,-0.004091477368030029,0.007743728572140954,-0.005451669462855504,0.009103920666966428
51,0.0017410206273209203,0.0027600136747999147,-0.0037281307197347263,0.007210171974376567,-0.004985243855792538,0.008467285110434378
52,0.0016311223676109543,0.0025169360714244965,-0.0033563544812065258,0.006618599216428434,-0.0045027522062956425,0.007764996941517551
53,0.0014976026726687616,0.0022570095984957277,-0.0029748125181093413,0.0059700178634468646,-0.0040028206183529876,0.006998025963690511
54,0.001341633392237536,0.00198038823464574,-0.0025826380996387104,0.005265904884113782,-0.003484652494349265,0.006167919278824337
55,0.0011643863760604951,0.0016874240798619613,-0.00217935708568167,0.00450812983780266,-0.002947934066391201,0.005276706818512191
56,0.0009670334738808382,0.001378634971432709,-0.0017648237556511233,0.0036988907034127996,-0.002392755475062761,0.004326822422824438
57,0.0007507465354417557,0.0010546775430103246,-0.0013391674232209375,0.002840660494104449,-0.0018195451132769738,0.003321038184160485
58,0.0005166974104864478,0.0007163248606474523,-0.0009027481206388545,0.00193614294161175,-0.0012290151243956292,0.0022624099453685247
59,0.0002660579487581264,0.00036444787037785367,-0.00045611983586937084,0.0009882357333856236,-0.0006221161892365359,0.0011542320867527888
60,0.0,0.0,0.0,0.0,0.0,0.0
61,-0.0002803045860447532,0.00037599563900865963,-0.001025365045109448,0.00046475587301994157,-0.0011966211012710184,0.000636011929181512
62,-0.0005736839596329206,0.0007624569107533108,-0.0020845432276837056,0.0009371753084178643,-0.0024318221585591226,0.0012844542392932813
63,-0.0008789662710212958,0.0011582515563639468,-0.0031741190514423586,0.001416186509399767,-0.0037016719616539636,0.001943739419611372
64,-0.0011949796704666836,0.001562204650737643,-0.004290592474116202,0.0019006331331828355,-0.00500213532101723,0.002612175980083862
65,-0.0015205523082258846,0.001973104871207711,-0.0054303913292336374,0.0023892867127818683,-0.0063290883447818256,0.0032879837283300564
66,-0.0018545123345556974,0.0023897097882505797,-0.006589881810009546,0.0028808571408981513,-0.007678331332417626,0.003969306663306231
67,-0.002195687899712912,0.0028107503503152827,-0.007765377356334308,0.0033740015569084843,-0.009045599704441546,0.004654223905015723
68,-0.002542907153954336,0.0032349347039297683,-0.0089531462245695,0.0038673319166608287,-0.01042657331217051,0.005340759004261838
69,-0.002894998247536756,0.003660951465166387,-0.01014941797017512,0.004359421475101608,-0.011816884410414548,0.0060268879153410355
70,-0.0032507893307169907,0.0040874725382829226,-0.011350389033034994,0.004848810371601012,-0.013212124526618567,0.0067105458651845855
71,-0.0036091085537518237,0.004513155561014693,-0.012552227582966263,0.005334010475462616,-0.014607850420137614,0.007389633312633967
72,-0.003968784066898056,0.004936646042860842,-0.013751077756876456,0.005813509623080344,-0.01599958929332675,0.008062021159530638
73,-0.004328644020412494,0.005356579252198662,-0.014943063398206493,0.006285775357381505,-0.017382843390514623,0.008725555349689634
74,-0.004687516564551925,0.0057715818997152715,-0.01612429139276291,0.006749258263659061,-0.01875309410059426,0.009378060971490408
75,-0.005044229849573149,0.006180273659096413,-0.01729085468206426,0.007202394982917961,-0.020105805663002935,0.010017345963856636
76,-0.005397612025732981,0.006581268560884041,-0.01843883502536297,0.007643610973897007,-0.021436428564609252,0.01064120451314329
77,-0.005746491243288198,0.00697317629169271,-0.019564305574129304,0.008071323087552908,-0.02274040270595576,0.011247420219379363
78,-0.006089824467826327,0.007354760936672458,-0.02066377424616953,0.008484125310516875,-0.02401367307836501,0.011834024142712358
79,-0.006427363622508259,0.00772575810944537,-0.021736469065387037,0.00888174182037052,-0.025255347284746953,0.012400620039730435
80,-0.006759163585068964,0.008086276901684076,-0.022782661081948756,0.009264333911810828,-0.026465746063636334,0.012947418893498406
81,-0.007085279829610679,0.008436430122788115,-0.023802629309312928,0.009632069650091571,-0.02764519981018539,0.013474640150964032
82,-0.0074057678302356725,0.008776332952579628,-0.024796657458088473,0.009985121797617128,-0.02879404469636174,0.013982509035890395
83,-0.00772068306104616,0.009106102506183251,-0.025765033073815332,0.010323666951723012,-0.029912621610543068,0.014471255488450747
84,-0.008030080996144412,0.009425857523923543,-0.02670804692247564,0.010647884930186816,-0.03100127540178477,0.014941113409495946
85,-0.008334017109632691,0.009735718148101454,-0.027625992548161348,0.010957958328895966,-0.03206035433581518,0.015392320116549795
86,-0.008632546875613233,0.01003580576132018,-0.02851916595270607,0.011254072201479604,-0.03309020970102911,0.015825115949802647
87,-0.008925725768188272,0.010326242869198782,-0.02938786536327432,0.011536413826897775,-0.034091195522656284,0.016239743986279743
88,-0.009213609261460094,0.010607153015633643,-0.030232391064446505,0.011805172541526316,-0.03506366835625012,0.016636449833329934
89,-0.00949625282953092,0.010878660722303351,-0.03105304527834367,0.01206053961928183,-0.036007987140258574,0.017015481481196738
90,-0.009773711946502998,0.011140891446504502,-0.03185013208107643,0.012302708188070426,-0.03692451309326841,0.017377089200262416
91,-0.010046042086478593,0.01139397155305141,-0.032623957347062346,0.01253187317410516,-0.037813609645523626,0.01772152547256644
92,-0.010313298723559947,0.01163802829711837,-0.03337482871502673,0.012748231267906831,-0.03867564239711134,0.018049044949991443
93,-0.01057553733184928,0.011873189815718027,-0.03410305557111639,0.01295198090741783,-0.03951097909719421,0.01835990443349565
94,-0.010832813385448864,0.012099585126088682,-0.03480894904570411,0.013143322274806388,-0.04031998964008033,0.0186543628691826
95,-0.011085182358460996,0.012317344129686695,-0.03549282202129982,0.013322457304377831,-0.04110304607495283,0.01893268135803084
96,-0.01133269972498785,0.01252659762078652,-0.03615498914959196,0.01348958969961626,-0.04186052262682839,0.019195123176852694
97,-0.011575420959131708,0.012727477298920709,-0.03679576687609844,0.013644924957835019,-0.04259279572687422,0.019441953808610808
98,-0.011813401534994827,0.012920115784561835,-0.03741547347124126,0.013788670401251604,-0.04330024405062544,0.019673440980635788
99,-0.01204669692667941,0.013104646637572112,-0.03801442906690568,0.013921035213546862,-0.04398324856294749,0.01988985470958867
100,-0.012275362608287765,0.013281204378047425,-0.03859295569774417,0.014042230481168642,-0.04464219256883406,0.02009146735225853
101,-0.012499454053922124,0.013449924509249278,-0.039151377346617444,0.014152469238773193,-0.04527746176929296,0.020278553661448713
102,-0.012719026737684686,0.013610943542374167,-0.03969001999367662,0.014251966518307253,-0.04588944432171015,0.020451390846340782
103,-0.012934136133677762,0.013764399022952624,-0.04020921166867493,0.014340939401319402,-0.0464785309041854,0.020610258636829873
104,-0.013144837716003624,0.013910429558698728,-0.040709282506153105,0.014419607074145857,-0.04704511478340251,0.02075543935139526
105,-0.013351186958764444,0.014049174848646373,-0.0411905648031749,0.01448819088564601,-0.04758959188563554,0.02088721796810665
106,-0.01355323933606252,0.014180775713437248,-0.041653393079344875,0.014546914407219839,-0.04811236087056203,0.021005882198436993
107,-0.013751050321999983,0.01430537412662323,-0.04209810413883597,0.014596003494836002,-0.04861382320754794,0.02111172256354797
108,-0.013944675390679284,0.01442311324685345,-0.04252503713417072,0.01463568635281215,-0.04909438325408925,0.02120503247273068
109,-0.01413417001620254,0.014534137450820077,-0.04293453363150494,0.014666193599099861,-0.049554448336101564,0.021286108303696483
110,-0.01431958967267205,0.014638592366836898,-0.04332693767716644,0.014687758331822336,-0.04999442882975297,0.021355249484408867
111,-0.014500989834190098,0.014736624908911509,-0.043702595865171084,0.014700616196790885,-0.05041473824449911,0.021412758576118913
112,-0.014678425974858827,0.014828383311172071,-0.04406185740544165,0.014705005455723993,-0.05081579330698249,0.021458941357264838
113,-0.014851953568780524,0.014914017162497918,-0.044405074192430935,0.014701167054869888,-0.051198014045428925,0.021494106907867877
114,-0.01502162809005747,0.014993677441187233,-0.044732600873817946,0.014689344693703008,-0.051561823874133904,0.021518567694018963
115,-0.015187505012791785,0.015067516549482362,-0.04504479491892195,0.014669784893338377,-0.051907649677602044,0.021532639652018473
116,-0.015349639811085891,0.01513568834776461,-0.04534201668646217,0.014642737064290388,-0.052235921893881626,0.021536642271709844
117,-0.015508087959042016,0.015198348188187332,-0.04562462949120358,0.014608453573119549,-0.052547074596529304,0.021530898678445272
118,-0.01566290493076236,0.01525565294753229,-0.04589299966906407,0.014567189807539349,-0.052841545574682534,0.02151573571315781
119,-0.015814146200349294,0.0153077610590131,-0.04614749664013533,0.014519204239436742,-0.05311977641056605,0.02149148400986746
120,-0.015961867241904765,0.015354832542749181,-0.04638849296906841,0.014464758485258883,-0.05338221255375753,0.021458478069948002


==> anc/output/panel/panel_input_manifest.json <==
[
  {
    "path": "data/cepsw1studentEN.dta",
    "bytes": 6794942,
    "sha256": "1b5cd4b2cc89085abd209d94701a0a75a19b931c5b8d329814e91a8438c9b4dd"
  },
  {
    "path": "data/cepsw1parentEN.dta",
    "bytes": 5979462,
    "sha256": "942fa25fbcb7a319157f994304eacfaa96180c573503e2a07f1a0a0743fd3cff"
  },
  {
    "path": "data/cepsw1principalEN.dta",
    "bytes": 140876,
    "sha256": "c9f227bd19e39335aa9c886772b3c7baf06602e3ce0abed33d7b5626e736442e"
  },
  {
    "path": "data/ceps_wave2/cepsw2studentEN.tab",
    "bytes": 6774295,
    "sha256": "8490a7b3a28b02b1d4fe3edc9ba73368c7a22ca7a31e62e2a78754275c37c7b4"
  },
  {
    "path": "data/ceps_wave2/cepsw2studentCN.tab",
    "bytes": 6774295,
    "sha256": "8490a7b3a28b02b1d4fe3edc9ba73368c7a22ca7a31e62e2a78754275c37c7b4",
    "role": "Optional linkage audit only"
  }
]


==> anc/output/panel/panel_results.json <==
{
  "version": "2026-10-12 grade-7 exercise knots and nonlinear baseline-achievement adjustment",
  "flow": {
    "baseline_grade7": 10279,
    "successful_questionnaire": 9449,
    "questionnaire_nonresponse": 830,
    "new_entrants_excluded": 471,
    "baseline_complete_exposure_scores": 9586,
    "baseline_exposure_score_cap5": 9475,
    "baseline_eligible_complete_controls": 8886,
    "valid_followup_outcome": 9463,
    "main_n": 8247,
    "main_questionnaire_nonrespondents": 142
  },
  "normalization": {
    "chn": {
      "missing": 875,
      "above_max": 0,
      "negative": 0,
      "valid_n": 9875,
      "schools_with_multiple_maxima": 0,
      "reference": "All W2 records with a valid subject score, including new entrants and questionnaire nonrespondents with school scores; school-specific sample SD"
    },
    "mat": {
      "missing": 870,
      "above_max": 28,
      "negative": 0,
      "valid_n": 9852,
      "schools_with_multiple_maxima": 0,
      "reference": "All W2 records with a valid subject score, including new entrants and questionnaire nonrespondents with school scores; school-specific sample SD"
    },
    "eng": {
      "missing": 883,
      "above_max": 5,
      "negative": 0,
      "valid_n": 9862,
      "schools_with_multiple_maxima": 0,
      "reference": "All W2 records with a valid subject score, including new entrants and questionnaire nonrespondents with school scores; school-specific sample SD"
    }
  },
  "models": {
    "primary": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.7453266204703104,
      "adjusted_r2": 0.7372326466964688,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.003170724723397324,
        "ex1": 0.03801291952891214,
        "ex2": -0.3398722613287627,
        "ex3": 0.6712904626823043,
        "age": -0.0327260101208584,
        "fs": 0.09428079097794295,
        "minority": -0.057741749757138694,
        "agrhk": 0.005409460161242246,
        "migrant": -0.0006667860317156185,
        "livinsch": -0.024761513258164145,
        "nsibling": 0.01672484676570861,
        "medul_2.0": -0.012438600709143433,
        "medul_3.0": -0.01835017970124196,
        "medul_4.0": -0.015417439548147793,
        "fedul_2.0": -0.0009506460296402398,
        "fedul_3.0": 0.004153899077476329,
        "fedul_4.0": 0.042795227350909924,
        "steco_3c_2.0": -0.019421067735246676,
        "steco_3c_3.0": -0.06874698703506642,
        "diffmat_2.0": 0.03422019084454581,
        "diffmat_3.0": 0.08289924317503682,
        "diffmat_4.0": 0.11356239351709921,
        "diffchn_2.0": 0.024876549681470565,
        "diffchn_3.0": 0.025161614159292755,
        "diffchn_4.0": 0.025502918602114566,
        "diffeng_2.0": -0.017543477633005605,
        "diffeng_3.0": -0.0006939376977484723,
        "diffeng_4.0": 0.003377757852517144,
        "y0_chn_0": 0.23029461168675563,
        "y0_chn_1": -0.018875583990663927,
        "y0_mat_0": 0.2271862897553028,
        "y0_mat_1": 0.03721204963391592,
        "y0_eng_0": 0.30350494743782924,
        "y0_eng_1": 0.07646245817003267
      },
      "standard_errors": {
        "ex0": 0.02502675108379627,
        "ex1": 0.04861219271863011,
        "ex2": 0.40917909067683883,
        "ex3": 0.8314712077763224,
        "age": 0.010057960946923713,
        "fs": 0.01167789331135092,
        "minority": 0.024729040985473898,
        "agrhk": 0.015253760800594427,
        "migrant": 0.01580929930897331,
        "livinsch": 0.02236577636769002,
        "nsibling": 0.008064375571526974,
        "medul_2.0": 0.01664472134363939,
        "medul_3.0": 0.02119264885248921,
        "medul_4.0": 0.025565704185926658,
        "fedul_2.0": 0.017027024616899533,
        "fedul_3.0": 0.018698707264848864,
        "fedul_4.0": 0.023974502082364766,
        "steco_3c_2.0": 0.014507438767786617,
        "steco_3c_3.0": 0.024660030550888903,
        "diffmat_2.0": 0.023071884768818957,
        "diffmat_3.0": 0.022577529153578423,
        "diffmat_4.0": 0.024006089561274743,
        "diffchn_2.0": 0.030618945372244175,
        "diffchn_3.0": 0.03238571123442417,
        "diffchn_4.0": 0.03267114161577529,
        "diffeng_2.0": 0.02182275594050535,
        "diffeng_3.0": 0.02359837720940034,
        "diffeng_4.0": 0.025188793172125006,
        "y0_chn_0": 0.014322593802998116,
        "y0_chn_1": 0.013688686093358604,
        "y0_mat_0": 0.016176469906824014,
        "y0_mat_1": 0.015068857367453102,
        "y0_eng_0": 0.01949149202569433,
        "y0_eng_1": 0.01774155741955006
      },
      "exposure_covariance": [
        [
          0.0006263382698102977,
          -0.0010941007670490597,
          0.00840447645613526,
          -0.0166525924428689
        ],
        [
          -0.0010941007670490536,
          0.002363145280913234,
          -0.019050381849317562,
          0.038044238811181935
        ],
        [
          0.008404476456135184,
          -0.019050381849317448,
          0.16742752824712467,
          -0.3396651623573324
        ],
        [
          -0.0166525924428686,
          0.03804423881118169,
          -0.3396651623573325,
          0.6913443693610164
        ]
      ],
      "joint": {
        "F": 1.2325509254768705,
        "df1": 4,
        "df2": 111,
        "p": 0.30122287300470796
      },
      "curvature": {
        "F": 0.4185380887126228,
        "df1": 2,
        "df2": 111,
        "p": 0.6590421190916569
      },
      "baseline_score_nonlinearity": {
        "F": 9.791810437815688,
        "df1": 3,
        "df2": 111,
        "p": 8.75983845062041e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.02404218652183939,
          "se": 0.012361826498033475,
          "lower": -0.04853797096707016,
          "upper": 0.0004535979233913773
        },
        "15": {
          "estimate": -0.011368304908327184,
          "se": 0.017695799231717903,
          "lower": -0.04643371240577095,
          "upper": 0.023697102589116583
        },
        "30": {
          "estimate": -0.002642222054839983,
          "se": 0.007770507612433164,
          "lower": -0.018040001625234996,
          "upper": 0.012755557515555032
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.009773711946502998,
          "se": 0.011140891446504502,
          "lower": -0.03185013208107643,
          "upper": 0.012302708188070426
        },
        "120": {
          "estimate": -0.015961867241904765,
          "se": 0.015354832542749181,
          "lower": -0.04638849296906841,
          "upper": 0.014464758485258883
        }
      }
    },
    "baseline_cross_section_same_sample": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y0",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "none",
      "baseline_score_knots": null,
      "rank": 28,
      "r2": 0.3027059415786618,
      "adjusted_r2": 0.2810844203873025,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.05922014033840438,
      "outcome_sd": 0.8203710005008974,
      "coefficients": {
        "ex0": 0.17027820446938027,
        "ex1": 0.04029818182053326,
        "ex2": -0.8418783499838,
        "ex3": 1.6844517589286987,
        "age": -0.08846430111225273,
        "fs": 0.3785769659931589,
        "minority": 0.024724494312820106,
        "agrhk": 0.017768391531519368,
        "migrant": 0.06080944474825263,
        "livinsch": 0.0799402593641302,
        "nsibling": -0.0424345375972309,
        "medul_2.0": -0.00867996568974306,
        "medul_3.0": -0.014009400823963947,
        "medul_4.0": 0.05988396317816703,
        "fedul_2.0": 0.057340512078949926,
        "fedul_3.0": 0.07846364704770152,
        "fedul_4.0": 0.1463512577158168,
        "steco_3c_2.0": 0.04118670485237507,
        "steco_3c_3.0": -0.04408845582020571,
        "diffmat_2.0": 0.2597106769772318,
        "diffmat_3.0": 0.47652917536073797,
        "diffmat_4.0": 0.696320342096253,
        "diffchn_2.0": 0.018641249020031107,
        "diffchn_3.0": -0.015585420426432718,
        "diffchn_4.0": -0.06601772117844916,
        "diffeng_2.0": 0.16296149556158704,
        "diffeng_3.0": 0.377988424696075,
        "diffeng_4.0": 0.5349402679551595
      },
      "standard_errors": {
        "ex0": 0.040162925818321815,
        "ex1": 0.07671397913587688,
        "ex2": 0.6383605192053615,
        "ex3": 1.2995995946711547,
        "age": 0.014232008360565757,
        "fs": 0.019564055375524993,
        "minority": 0.044462748556319,
        "agrhk": 0.01895460662298979,
        "migrant": 0.027217303596463606,
        "livinsch": 0.03422118431931654,
        "nsibling": 0.014234654590721258,
        "medul_2.0": 0.02216084865489799,
        "medul_3.0": 0.027768328670767454,
        "medul_4.0": 0.03584289039331717,
        "fedul_2.0": 0.026779734769780142,
        "fedul_3.0": 0.03300841683105694,
        "fedul_4.0": 0.040434483335138396,
        "steco_3c_2.0": 0.023203257056322805,
        "steco_3c_3.0": 0.04024953161359601,
        "diffmat_2.0": 0.04108194163956406,
        "diffmat_3.0": 0.03751132224488753,
        "diffmat_4.0": 0.03962381565834056,
        "diffchn_2.0": 0.057476883199672285,
        "diffchn_3.0": 0.055808101397022705,
        "diffchn_4.0": 0.05687279201359612,
        "diffeng_2.0": 0.03292231352271123,
        "diffeng_3.0": 0.03390728231761926,
        "diffeng_4.0": 0.03574313549974411
      },
      "exposure_covariance": [
        [
          0.0016130606102880208,
          -0.0027354226288621294,
          0.020313740300305843,
          -0.04005640815472322
        ],
        [
          -0.00273542262886209,
          0.005885034594859753,
          -0.04674609634374797,
          0.09334143228621511
        ],
        [
          0.020313740300305257,
          -0.046746096343747545,
          0.4075041524801387,
          -0.8280354643937646
        ],
        [
          -0.04005640815472198,
          0.09334143228621444,
          -0.8280354643937654,
          1.6889591064694296
        ]
      ],
      "joint": {
        "F": 32.726836447367205,
        "df1": 4,
        "df2": 111,
        "p": 5.184840303058982e-18
      },
      "curvature": {
        "F": 0.9231914740105043,
        "df1": 2,
        "df2": 111,
        "p": 0.4002774482227057
      },
      "baseline_score_nonlinearity": null,
      "contrasts": {
        "0": {
          "estimate": -0.16818048641113464,
          "se": 0.019927698684240477,
          "lower": -0.2076685516688308,
          "upper": -0.12869242115343849
        },
        "15": {
          "estimate": 0.01217208270874505,
          "se": 0.028426769956439852,
          "lower": -0.04415745964795168,
          "upper": 0.06850162506544177
        },
        "30": {
          "estimate": 0.02032160122671898,
          "se": 0.012714748990908733,
          "lower": -0.004873522698217406,
          "upper": 0.04551672515165536
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.04990490808339865,
          "se": 0.01714202876384975,
          "lower": -0.08387298243066507,
          "upper": -0.01593683373613223
        },
        "120": {
          "estimate": -0.0889409339141034,
          "se": 0.023332776659450567,
          "lower": -0.1351763884927238,
          "upper": -0.04270547933548301
        }
      }
    },
    "prospective_without_prior_scores": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "none",
      "baseline_score_knots": null,
      "rank": 28,
      "r2": 0.295179862172227,
      "adjusted_r2": 0.2733249741775673,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.14352232452914826,
        "ex1": 0.07105162405261822,
        "ex2": -1.0481680972993912,
        "ex3": 2.0891700317206587,
        "age": -0.10900614459528539,
        "fs": 0.41299722119649024,
        "minority": -0.03811504737577536,
        "agrhk": 0.018335048287454265,
        "migrant": 0.04432859546990859,
        "livinsch": 0.03841522814372403,
        "nsibling": -0.015682428524597735,
        "medul_2.0": -0.021674304721766135,
        "medul_3.0": -0.03173963658321565,
        "medul_4.0": 0.03598917636354021,
        "fedul_2.0": 0.04799870873142832,
        "fedul_3.0": 0.06800647192543528,
        "fedul_4.0": 0.16654212325531853,
        "steco_3c_2.0": 0.01713584393284072,
        "steco_3c_3.0": -0.10273286379636466,
        "diffmat_2.0": 0.24494524701501313,
        "diffmat_3.0": 0.46972321863092414,
        "diffmat_4.0": 0.6826060295938652,
        "diffchn_2.0": 0.023775104994232972,
        "diffchn_3.0": -0.01786135541795492,
        "diffchn_4.0": -0.07633404606403624,
        "diffeng_2.0": 0.13431627886234052,
        "diffeng_3.0": 0.3504062014204102,
        "diffeng_4.0": 0.5138049357305419
      },
      "standard_errors": {
        "ex0": 0.04337644169007613,
        "ex1": 0.08801444547360665,
        "ex2": 0.7152018271998716,
        "ex3": 1.4462138424822986,
        "age": 0.016259717790721363,
        "fs": 0.02161741863963856,
        "minority": 0.051427392258720936,
        "agrhk": 0.022053717484042196,
        "migrant": 0.028944435450374496,
        "livinsch": 0.03395428753823662,
        "nsibling": 0.013882481318304187,
        "medul_2.0": 0.023946841485912734,
        "medul_3.0": 0.03235582399248631,
        "medul_4.0": 0.03714256449544183,
        "fedul_2.0": 0.02694439876498613,
        "fedul_3.0": 0.03223767717102039,
        "fedul_4.0": 0.04177359505109279,
        "steco_3c_2.0": 0.02157677300834436,
        "steco_3c_3.0": 0.041045106464447,
        "diffmat_2.0": 0.04284449497653532,
        "diffmat_3.0": 0.039690484624005706,
        "diffmat_4.0": 0.041655888524955234,
        "diffchn_2.0": 0.0546147768999224,
        "diffchn_3.0": 0.05439322178861165,
        "diffchn_4.0": 0.05521637950884944,
        "diffeng_2.0": 0.0336226403999827,
        "diffeng_3.0": 0.036939303945135185,
        "diffeng_4.0": 0.0371091571023731
      },
      "exposure_covariance": [
        [
          0.0018815156936925744,
          -0.0034732669331049223,
          0.025607761944024785,
          -0.05036456573726064
        ],
        [
          -0.003473266933104883,
          0.0077465426120264785,
          -0.06050993004503782,
          0.12028928738945863
        ],
        [
          0.025607761944024254,
          -0.06050993004503746,
          0.511513653630035,
          -1.0325841397541562
        ],
        [
          -0.05036456573725935,
          0.12028928738945764,
          -1.0325841397541524,
          2.091534478187415
        ]
      ],
      "joint": {
        "F": 29.567539625010276,
        "df1": 4,
        "df2": 111,
        "p": 9.724522794987667e-17
      },
      "curvature": {
        "F": 1.1245020812857365,
        "df1": 2,
        "df2": 111,
        "p": 0.3284857828843977
      },
      "baseline_score_nonlinearity": null,
      "contrasts": {
        "0": {
          "estimate": -0.16176572031718106,
          "se": 0.021478893409152013,
          "lower": -0.2043275814755119,
          "upper": -0.11920385915885025
        },
        "15": {
          "estimate": -0.000480714882994053,
          "se": 0.032828202636578326,
          "lower": -0.06553198992215628,
          "upper": 0.06457056015616816
        },
        "30": {
          "estimate": 0.014885465021202762,
          "se": 0.014318108791723183,
          "lower": -0.01348682338465777,
          "upper": 0.0432577534270633
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.052152592597574765,
          "se": 0.018317125099596675,
          "lower": -0.08844919878011781,
          "upper": -0.015855986415031713
        },
        "120": {
          "estimate": -0.09151075071303516,
          "se": 0.025110935436437592,
          "lower": -0.141269745612934,
          "upper": -0.04175175581313632
        }
      }
    },
    "prior_scores_linear": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "linear",
      "baseline_score_knots": null,
      "rank": 31,
      "r2": 0.7431768223452935,
      "adjusted_r2": 0.7351139558548205,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.005677650404858016,
        "ex1": 0.03471104622986901,
        "ex2": -0.316227550604487,
        "ex3": 0.6248658379834683,
        "age": -0.03412304928522252,
        "fs": 0.09979573617573657,
        "minority": -0.05638193800114342,
        "agrhk": 0.0058313770696367855,
        "migrant": -0.0022904842899237094,
        "livinsch": -0.027538957628776388,
        "nsibling": 0.0182640478016603,
        "medul_2.0": -0.01220689522785903,
        "medul_3.0": -0.0178110906022961,
        "medul_4.0": -0.009738097590498231,
        "fedul_2.0": 0.0014905545678707355,
        "fedul_3.0": 0.005441368373401363,
        "fedul_4.0": 0.04288489127705319,
        "steco_3c_2.0": -0.019742277264169873,
        "steco_3c_3.0": -0.06560008143333536,
        "diffmat_2.0": 0.03054132424833742,
        "diffmat_3.0": 0.08112834951167563,
        "diffmat_4.0": 0.11574933692304402,
        "diffchn_2.0": 0.026081940904601718,
        "diffchn_3.0": 0.022716383672637154,
        "diffchn_4.0": 0.018554946414045904,
        "diffeng_2.0": -0.02104006565502871,
        "diffeng_3.0": 5.38798472040593e-05,
        "diffeng_4.0": 0.015353253873414317,
        "y0_chn": 0.21972063238088207,
        "y0_mat": 0.25776279180462347,
        "y0_eng": 0.3533598518391806
      },
      "standard_errors": {
        "ex0": 0.025116200655610703,
        "ex1": 0.04837147841801333,
        "ex2": 0.40661165459139403,
        "ex3": 0.8257952634561503,
        "age": 0.010041598350457603,
        "fs": 0.012346035544672297,
        "minority": 0.02469665440472135,
        "agrhk": 0.015308242674393215,
        "migrant": 0.015860527679907883,
        "livinsch": 0.021932306283425167,
        "nsibling": 0.008092950524693575,
        "medul_2.0": 0.016750034926158137,
        "medul_3.0": 0.02125893257740752,
        "medul_4.0": 0.025857055832037484,
        "fedul_2.0": 0.01727244413503026,
        "fedul_3.0": 0.018780469109740898,
        "fedul_4.0": 0.024232782381563876,
        "steco_3c_2.0": 0.014452139579113742,
        "steco_3c_3.0": 0.024511409363001446,
        "diffmat_2.0": 0.023150103697446304,
        "diffmat_3.0": 0.022967999350569885,
        "diffmat_4.0": 0.02431294002368529,
        "diffchn_2.0": 0.031161834001110212,
        "diffchn_3.0": 0.03292062529349791,
        "diffchn_4.0": 0.03308316256913406,
        "diffeng_2.0": 0.022321151619803015,
        "diffeng_3.0": 0.02392016520599903,
        "diffeng_4.0": 0.024648583486256138,
        "y0_chn": 0.009003949151865,
        "y0_mat": 0.012539601315457057,
        "y0_eng": 0.012398489736724165
      },
      "exposure_covariance": [
        [
          0.0006308235353728995,
          -0.0010912947716914202,
          0.008347920221846005,
          -0.016521130925564016
        ],
        [
          -0.0010912947716914094,
          0.0023397999243443294,
          -0.01882900623709451,
          0.037574661899430345
        ],
        [
          0.008347920221845884,
          -0.018829006237094315,
          0.16533303764955115,
          -0.335226241413273
        ],
        [
          -0.01652113092556383,
          0.037574661899430005,
          -0.33522624141327384,
          0.6819378171466126
        ]
      ],
      "joint": {
        "F": 1.2921123888625419,
        "df1": 4,
        "df2": 111,
        "p": 0.27750205953043505
      },
      "curvature": {
        "F": 0.3618285096681806,
        "df1": 2,
        "df2": 111,
        "p": 0.6972200884546162
      },
      "baseline_score_nonlinearity": null,
      "contrasts": {
        "0": {
          "estimate": -0.02444058125718028,
          "se": 0.012283307889876235,
          "lower": -0.04878077583867488,
          "upper": -0.0001003866756856854
        },
        "15": {
          "estimate": -0.010085237208950347,
          "se": 0.017645835122126818,
          "lower": -0.04505163748778157,
          "upper": 0.024881163069880877
        },
        "30": {
          "estimate": -0.0021305570244597102,
          "se": 0.007767735863870864,
          "lower": -0.0175228441900447,
          "upper": 0.013261730141125281
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.009406628319387288,
          "se": 0.011088120621745986,
          "lower": -0.03137847954187581,
          "upper": 0.012565222903101237
        },
        "120": {
          "estimate": -0.015451734158603375,
          "se": 0.015315058088955068,
          "lower": -0.0457995441503478,
          "upper": 0.014896075833141047
        }
      }
    },
    "zero_plus_linear": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_linear",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 32,
      "r2": 0.7452973686390905,
      "adjusted_r2": 0.7372682138851564,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.023851434606854863,
        "ex1": -0.005743165410039719,
        "age": -0.03266337539844084,
        "fs": 0.0943342041702153,
        "minority": -0.0575063584206235,
        "agrhk": 0.005510674412119199,
        "migrant": -0.000673247633661544,
        "livinsch": -0.024821584015735275,
        "nsibling": 0.016731768283715007,
        "medul_2.0": -0.012370348993799827,
        "medul_3.0": -0.01828037832502853,
        "medul_4.0": -0.015137444089240356,
        "fedul_2.0": -0.0012061613882503794,
        "fedul_3.0": 0.003853835406201768,
        "fedul_4.0": 0.04282316597594556,
        "steco_3c_2.0": -0.019475838284542277,
        "steco_3c_3.0": -0.0690367159006924,
        "diffmat_2.0": 0.03380673899367722,
        "diffmat_3.0": 0.08231924699069167,
        "diffmat_4.0": 0.1131662699495582,
        "diffchn_2.0": 0.02496840055736813,
        "diffchn_3.0": 0.02533676320219204,
        "diffchn_4.0": 0.025420241917852797,
        "diffeng_2.0": -0.017232588816147518,
        "diffeng_3.0": -0.0004074308392885225,
        "diffeng_4.0": 0.0037476908540962917,
        "y0_chn_0": 0.23028899029958888,
        "y0_chn_1": -0.018871565212485484,
        "y0_mat_0": 0.22712732534511096,
        "y0_mat_1": 0.037292225809033124,
        "y0_eng_0": 0.3037267225350978,
        "y0_eng_1": 0.07630995641435336
      },
      "standard_errors": {
        "ex0": 0.011647152045079753,
        "ex1": 0.0058333778070754,
        "age": 0.010062815963481526,
        "fs": 0.011672633097561577,
        "minority": 0.02480613753469319,
        "agrhk": 0.015242881659126002,
        "migrant": 0.01578818754754645,
        "livinsch": 0.02237949267512396,
        "nsibling": 0.008057363441653203,
        "medul_2.0": 0.016634018672839073,
        "medul_3.0": 0.02114033136654246,
        "medul_4.0": 0.025558481703803343,
        "fedul_2.0": 0.017016123581410494,
        "fedul_3.0": 0.01866451474790512,
        "fedul_4.0": 0.023977748037014045,
        "steco_3c_2.0": 0.014547935655955354,
        "steco_3c_3.0": 0.024652626899852755,
        "diffmat_2.0": 0.022948954080149766,
        "diffmat_3.0": 0.022446420544424722,
        "diffmat_4.0": 0.023828385022074846,
        "diffchn_2.0": 0.030622531257788826,
        "diffchn_3.0": 0.03243131825428958,
        "diffchn_4.0": 0.032735377871934146,
        "diffeng_2.0": 0.021813517589447325,
        "diffeng_3.0": 0.023566174363758904,
        "diffeng_4.0": 0.025145910636643686,
        "y0_chn_0": 0.014295419697625334,
        "y0_chn_1": 0.013681602537408213,
        "y0_mat_0": 0.01620480724669848,
        "y0_mat_1": 0.015051841412376026,
        "y0_eng_0": 0.01952948338540474,
        "y0_eng_1": 0.017747391188614757
      },
      "exposure_covariance": [
        [
          0.0001356561507612055,
          -3.154492967348977e-05
        ],
        [
          -3.154492967348971e-05,
          3.402829664007981e-05
        ]
      ],
      "joint": {
        "F": 2.0975380029790585,
        "df1": 2,
        "df2": 111,
        "p": 0.12759774657699888
      },
      "curvature": null,
      "baseline_score_nonlinearity": {
        "F": 9.735673575985746,
        "df1": 3,
        "df2": 111,
        "p": 9.343706578071573e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.018108269196815144,
          "se": 0.010324465509376542,
          "lower": -0.03856688683476208,
          "upper": 0.002350348441131793
        },
        "15": {
          "estimate": 0.004307374057529789,
          "se": 0.00437503335530655,
          "lower": -0.004362046600439533,
          "upper": 0.012976794715499111
        },
        "30": {
          "estimate": 0.0028715827050198595,
          "se": 0.0029166889035377,
          "lower": -0.002908031066959689,
          "upper": 0.008651196476999409
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.0028715827050198595,
          "se": 0.0029166889035377,
          "lower": -0.008651196476999409,
          "upper": 0.002908031066959689
        },
        "120": {
          "estimate": -0.005743165410039719,
          "se": 0.0058333778070754,
          "lower": -0.017302392953998817,
          "upper": 0.005816062133919378
        }
      }
    },
    "county_clustered": {
      "n": 8247,
      "classes": 221,
      "clusters": 28,
      "fe": "clsids",
      "cluster": "ctyids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.7453266204703104,
      "adjusted_r2": 0.7372326466964688,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.003170724723397324,
        "ex1": 0.03801291952891214,
        "ex2": -0.3398722613287627,
        "ex3": 0.6712904626823043,
        "age": -0.0327260101208584,
        "fs": 0.09428079097794295,
        "minority": -0.057741749757138694,
        "agrhk": 0.005409460161242246,
        "migrant": -0.0006667860317156185,
        "livinsch": -0.024761513258164145,
        "nsibling": 0.01672484676570861,
        "medul_2.0": -0.012438600709143433,
        "medul_3.0": -0.01835017970124196,
        "medul_4.0": -0.015417439548147793,
        "fedul_2.0": -0.0009506460296402398,
        "fedul_3.0": 0.004153899077476329,
        "fedul_4.0": 0.042795227350909924,
        "steco_3c_2.0": -0.019421067735246676,
        "steco_3c_3.0": -0.06874698703506642,
        "diffmat_2.0": 0.03422019084454581,
        "diffmat_3.0": 0.08289924317503682,
        "diffmat_4.0": 0.11356239351709921,
        "diffchn_2.0": 0.024876549681470565,
        "diffchn_3.0": 0.025161614159292755,
        "diffchn_4.0": 0.025502918602114566,
        "diffeng_2.0": -0.017543477633005605,
        "diffeng_3.0": -0.0006939376977484723,
        "diffeng_4.0": 0.003377757852517144,
        "y0_chn_0": 0.23029461168675563,
        "y0_chn_1": -0.018875583990663927,
        "y0_mat_0": 0.2271862897553028,
        "y0_mat_1": 0.03721204963391592,
        "y0_eng_0": 0.30350494743782924,
        "y0_eng_1": 0.07646245817003267
      },
      "standard_errors": {
        "ex0": 0.028640636226698577,
        "ex1": 0.05875533331631627,
        "ex2": 0.5143685346096134,
        "ex3": 1.0479290845708809,
        "age": 0.012203328693239935,
        "fs": 0.014775771087966315,
        "minority": 0.021908248615544964,
        "agrhk": 0.012097985369957407,
        "migrant": 0.01619183757533245,
        "livinsch": 0.023937181934561794,
        "nsibling": 0.006549563239981844,
        "medul_2.0": 0.01643228138632619,
        "medul_3.0": 0.023389266841015204,
        "medul_4.0": 0.025960537236147913,
        "fedul_2.0": 0.020416481094932295,
        "fedul_3.0": 0.021455907916380274,
        "fedul_4.0": 0.023688604539698455,
        "steco_3c_2.0": 0.016488317972704326,
        "steco_3c_3.0": 0.03019529424183811,
        "diffmat_2.0": 0.027159343025520127,
        "diffmat_3.0": 0.027498600210768862,
        "diffmat_4.0": 0.02966318205126615,
        "diffchn_2.0": 0.03082373979397495,
        "diffchn_3.0": 0.03466429289725649,
        "diffchn_4.0": 0.03505949988114232,
        "diffeng_2.0": 0.02249877471981699,
        "diffeng_3.0": 0.023375155433080413,
        "diffeng_4.0": 0.02509378994887728,
        "y0_chn_0": 0.01274351891131333,
        "y0_chn_1": 0.01603547466927607,
        "y0_mat_0": 0.017726219992285006,
        "y0_mat_1": 0.01570795297334332,
        "y0_eng_0": 0.026785391369987536,
        "y0_eng_1": 0.0239168064712146
      },
      "exposure_covariance": [
        [
          0.0008202860434700788,
          -0.0015615231384729677,
          0.012685648382616614,
          -0.02528701697151241
        ],
        [
          -0.0015615231384729917,
          0.003452189193111425,
          -0.029200475847972782,
          0.05866427347518682
        ],
        [
          0.012685648382616797,
          -0.0292004758479727,
          0.26457498939644103,
          -0.5383097431119426
        ],
        [
          -0.025287016971512612,
          0.058664273475186546,
          -0.5383097431119417,
          1.0981553662895642
        ]
      ],
      "joint": {
        "F": 1.2831486067500086,
        "df1": 4,
        "df2": 27,
        "p": 0.3011838269212713
      },
      "curvature": {
        "F": 0.28881383012703365,
        "df1": 2,
        "df2": 27,
        "p": 0.751437071199728
      },
      "baseline_score_nonlinearity": {
        "F": 6.485271117962514,
        "df1": 3,
        "df2": 27,
        "p": 0.0018979151529028761
      },
      "contrasts": {
        "0": {
          "estimate": -0.02404218652183939,
          "se": 0.012505914796562526,
          "lower": -0.04970220413792871,
          "upper": 0.001617831094249931
        },
        "15": {
          "estimate": -0.011368304908327184,
          "se": 0.02013690171036699,
          "lower": -0.05268581434502222,
          "upper": 0.029949204528367846
        },
        "30": {
          "estimate": -0.002642222054839983,
          "se": 0.00830177628055425,
          "lower": -0.019676059968273388,
          "upper": 0.014391615858593422
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.009773711946502998,
          "se": 0.014293614473972519,
          "lower": -0.039101786315004106,
          "upper": 0.019554362421998105
        },
        "120": {
          "estimate": -0.015961867241904765,
          "se": 0.019767094441590954,
          "lower": -0.056520594839308894,
          "upper": 0.024596860355499364
        }
      }
    },
    "followup_class_fe": {
      "n": 8105,
      "classes": 291,
      "clusters": 112,
      "fe": "w2clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1349012613296505,
          0.20363998413085938,
          1.1136045694351204
        ],
        "mat": [
          -1.2772506713867187,
          0.24748381972312927,
          1.0835793018341064
        ],
        "eng": [
          -1.2636152982711792,
          0.32533034682273865,
          1.0058239936828617
        ]
      },
      "rank": 34,
      "r2": 0.7508666670415183,
      "adjusted_r2": 0.7404914485481316,
      "zero_n": 2250,
      "questionnaire_nonrespondents_n": 0,
      "outcome_mean": 0.05590241564438522,
      "outcome_sd": 0.8440160010167727,
      "coefficients": {
        "ex0": 0.010131329245747875,
        "ex1": 0.028104214097404573,
        "ex2": -0.2794798979704193,
        "ex3": 0.5615311230046186,
        "age": -0.030084818815190657,
        "fs": 0.09450433527078779,
        "minority": -0.053515683864387986,
        "agrhk": 0.007883497856172119,
        "migrant": 0.000600654432739217,
        "livinsch": -0.017297888824815654,
        "nsibling": 0.01688245958430826,
        "medul_2.0": -0.01857228625710408,
        "medul_3.0": -0.01932791978485061,
        "medul_4.0": -0.017021607971267907,
        "fedul_2.0": 0.0047063333388310214,
        "fedul_3.0": 0.0042803656717083065,
        "fedul_4.0": 0.04626843289519842,
        "steco_3c_2.0": -0.016055433048101236,
        "steco_3c_3.0": -0.06499065531228503,
        "diffmat_2.0": 0.02653160434107789,
        "diffmat_3.0": 0.07798536758431975,
        "diffmat_4.0": 0.11013845951534845,
        "diffchn_2.0": 0.017589093049184774,
        "diffchn_3.0": 0.02194906790156321,
        "diffchn_4.0": 0.02233109930568288,
        "diffeng_2.0": -0.026674271030628124,
        "diffeng_3.0": -0.01268092764104184,
        "diffeng_4.0": -0.0077357102920773205,
        "y0_chn_0": 0.22503710169399826,
        "y0_chn_1": -0.016151623018404677,
        "y0_mat_0": 0.2225513358552227,
        "y0_mat_1": 0.04081198298487232,
        "y0_eng_0": 0.3127720623161924,
        "y0_eng_1": 0.0682327983026978
      },
      "standard_errors": {
        "ex0": 0.025626354313039796,
        "ex1": 0.049256205002214004,
        "ex2": 0.4139636500755485,
        "ex3": 0.8408350557689144,
        "age": 0.01019000697603714,
        "fs": 0.012318343940715366,
        "minority": 0.02477107197645284,
        "agrhk": 0.015443153345686519,
        "migrant": 0.01579672006895668,
        "livinsch": 0.021396167379892698,
        "nsibling": 0.008072964343739898,
        "medul_2.0": 0.01603639367869021,
        "medul_3.0": 0.020498883515701012,
        "medul_4.0": 0.025352909342695313,
        "fedul_2.0": 0.01692536714250801,
        "fedul_3.0": 0.019143717216949345,
        "fedul_4.0": 0.02436610707795833,
        "steco_3c_2.0": 0.013927148541642771,
        "steco_3c_3.0": 0.025152798987598403,
        "diffmat_2.0": 0.021984421127401402,
        "diffmat_3.0": 0.02121385211867381,
        "diffmat_4.0": 0.022626720171957316,
        "diffchn_2.0": 0.028817979931933753,
        "diffchn_3.0": 0.030953420476050677,
        "diffchn_4.0": 0.031026352326416994,
        "diffeng_2.0": 0.021492363905213016,
        "diffeng_3.0": 0.023427382727929064,
        "diffeng_4.0": 0.025149547162578872,
        "y0_chn_0": 0.014456042430659583,
        "y0_chn_1": 0.014133580872679345,
        "y0_mat_0": 0.016453314030592626,
        "y0_mat_1": 0.014775837434232041,
        "y0_eng_0": 0.019921788855010378,
        "y0_eng_1": 0.017760563738742498
      },
      "exposure_covariance": [
        [
          0.0006567100353774534,
          -0.001138539266939365,
          0.00867599538885336,
          -0.01715923297034515
        ],
        [
          -0.0011385392669393507,
          0.002426173731220132,
          -0.019552963091540657,
          0.03902457970987107
        ],
        [
          0.008675995388853143,
          -0.019552963091540466,
          0.17136590358387113,
          -0.347481304999875
        ],
        [
          -0.017159232970344475,
          0.039024579709870624,
          -0.34748130499987456,
          0.7070035910099133
        ]
      ],
      "joint": {
        "F": 1.277564428962609,
        "df1": 4,
        "df2": 111,
        "p": 0.28314135758391734
      },
      "curvature": {
        "F": 0.23345576470952698,
        "df1": 2,
        "df2": 111,
        "p": 0.7921804026822596
      },
      "baseline_score_nonlinearity": {
        "F": 7.8962920094173645,
        "df1": 3,
        "df2": 111,
        "p": 8.028806400494304e-05
      },
      "contrasts": {
        "0": {
          "estimate": -0.02416824774379945,
          "se": 0.01200590244230341,
          "lower": -0.04795874491215225,
          "upper": -0.00037775057544665175
        },
        "15": {
          "estimate": -0.007010924995745939,
          "se": 0.017903257051718604,
          "lower": -0.04248742401279832,
          "upper": 0.028465574021306443
        },
        "30": {
          "estimate": -0.00062392618992743,
          "se": 0.007811766617553539,
          "lower": -0.016103463233298962,
          "upper": 0.014855610853444102
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.00907016594724206,
          "se": 0.011179230842432305,
          "lower": -0.031222558154272353,
          "upper": 0.013082226259788231
        },
        "120": {
          "estimate": -0.014317183631185282,
          "se": 0.01540265445057571,
          "lower": -0.04483857166115788,
          "upper": 0.016204204398787315
        }
      }
    },
    "respondents_only_unweighted": {
      "n": 8105,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1349012613296505,
          0.20363998413085938,
          1.1136045694351204
        ],
        "mat": [
          -1.2772506713867187,
          0.24748381972312927,
          1.0835793018341064
        ],
        "eng": [
          -1.2636152982711792,
          0.32533034682273865,
          1.0058239936828617
        ]
      },
      "rank": 34,
      "r2": 0.7501252988947306,
      "adjusted_r2": 0.7420401811774391,
      "zero_n": 2250,
      "questionnaire_nonrespondents_n": 0,
      "outcome_mean": 0.05590241564438522,
      "outcome_sd": 0.8440160010167727,
      "coefficients": {
        "ex0": 0.005839654765689197,
        "ex1": 0.032944252596570855,
        "ex2": -0.30460676610648424,
        "ex3": 0.6068277306800515,
        "age": -0.03137159869972664,
        "fs": 0.09228139083741314,
        "minority": -0.053776596302331496,
        "agrhk": 0.005857449913516266,
        "migrant": -0.0007272161578627601,
        "livinsch": -0.01723275163186517,
        "nsibling": 0.01613270321963988,
        "medul_2.0": -0.01738147504547718,
        "medul_3.0": -0.01711120635965411,
        "medul_4.0": -0.01523575560367685,
        "fedul_2.0": 0.006744128429775653,
        "fedul_3.0": 0.006188081115437291,
        "fedul_4.0": 0.04511524441203063,
        "steco_3c_2.0": -0.017855641803362042,
        "steco_3c_3.0": -0.06711368314492012,
        "diffmat_2.0": 0.03299145020369035,
        "diffmat_3.0": 0.08150108013379337,
        "diffmat_4.0": 0.11337412279101657,
        "diffchn_2.0": 0.013428836164253772,
        "diffchn_3.0": 0.016592756601097318,
        "diffchn_4.0": 0.01587037115491177,
        "diffeng_2.0": -0.024463861061800988,
        "diffeng_3.0": -0.008229991808460131,
        "diffeng_4.0": -0.004151168058100237,
        "y0_chn_0": 0.22412107885482374,
        "y0_chn_1": -0.015197098627477245,
        "y0_mat_0": 0.22527905893238612,
        "y0_mat_1": 0.0384991737546431,
        "y0_eng_0": 0.3128998474512936,
        "y0_eng_1": 0.07200098287245098
      },
      "standard_errors": {
        "ex0": 0.024842985216012005,
        "ex1": 0.047954774256094485,
        "ex2": 0.4037689328245992,
        "ex3": 0.8209362309075099,
        "age": 0.01002473480462543,
        "fs": 0.011839190050908563,
        "minority": 0.024524885275911873,
        "agrhk": 0.015191402837576192,
        "migrant": 0.016026564071091955,
        "livinsch": 0.021541533279615332,
        "nsibling": 0.007879328051320513,
        "medul_2.0": 0.016200045430210492,
        "medul_3.0": 0.02105919484183045,
        "medul_4.0": 0.02578641717723667,
        "fedul_2.0": 0.016466086518336687,
        "fedul_3.0": 0.018673847271895746,
        "fedul_4.0": 0.024163566560465425,
        "steco_3c_2.0": 0.013668814155999836,
        "steco_3c_3.0": 0.024765139113937882,
        "diffmat_2.0": 0.0217634682970743,
        "diffmat_3.0": 0.020895884598123027,
        "diffmat_4.0": 0.02221181602051063,
        "diffchn_2.0": 0.02840686248591246,
        "diffchn_3.0": 0.031244112828025798,
        "diffchn_4.0": 0.03114654572391533,
        "diffeng_2.0": 0.0209996093100901,
        "diffeng_3.0": 0.023207454208755633,
        "diffeng_4.0": 0.024882288969436013,
        "y0_chn_0": 0.014317825246756578,
        "y0_chn_1": 0.01388048752368032,
        "y0_mat_0": 0.01585848537197788,
        "y0_mat_1": 0.014585254981743918,
        "y0_eng_0": 0.018964890164542274,
        "y0_eng_1": 0.017419440967916557
      },
      "exposure_covariance": [
        [
          0.000617173914442991,
          -0.001076397485749697,
          0.008250262585038859,
          -0.016328331491449632
        ],
        [
          -0.0010763974857496946,
          0.0022996603739529825,
          -0.018541253160613037,
          0.03701719065219202
        ],
        [
          0.008250262585038878,
          -0.018541253160613034,
          0.1630293511143157,
          -0.3308777249243824
        ],
        [
          -0.016328331491449632,
          0.037017190652191896,
          -0.3308777249243814,
          0.6739362952166285
        ]
      ],
      "joint": {
        "F": 1.2266375834829637,
        "df1": 4,
        "df2": 111,
        "p": 0.3036703874596862
      },
      "curvature": {
        "F": 0.31158851596787074,
        "df1": 2,
        "df2": 111,
        "p": 0.7329211792173566
      },
      "baseline_score_nonlinearity": {
        "F": 9.015026905902984,
        "df1": 3,
        "df2": 111,
        "p": 2.1518670318375106e-05
      },
      "contrasts": {
        "0": {
          "estimate": -0.0234364765770345,
          "se": 0.011840840265733591,
          "lower": -0.04689989202344612,
          "upper": 2.6938869377116093e-05
        },
        "15": {
          "estimate": -0.009360824080579047,
          "se": 0.017455545912086885,
          "lower": -0.043950153586565094,
          "upper": 0.025228505425407
        },
        "30": {
          "estimate": -0.0018212703855721678,
          "se": 0.007667688354089519,
          "lower": -0.01701530673164632,
          "upper": 0.013372765960501984
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.009025300808018416,
          "se": 0.010956663288683737,
          "lower": -0.030736660549337064,
          "upper": 0.012686058933300232
        },
        "120": {
          "estimate": -0.014360281725264573,
          "se": 0.015067684233712386,
          "lower": -0.04421790390889063,
          "upper": 0.01549734045836149
        }
      }
    },
    "respondents_only_panel_weighted": {
      "n": 8105,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": "w1w2sweight",
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1349012613296505,
          0.20363998413085938,
          1.1136045694351204
        ],
        "mat": [
          -1.2772506713867187,
          0.24748381972312927,
          1.0835793018341064
        ],
        "eng": [
          -1.2636152982711792,
          0.32533034682273865,
          1.0058239936828617
        ]
      },
      "rank": 34,
      "r2": 0.7551236903975549,
      "adjusted_r2": 0.7472003040741126,
      "zero_n": 2250,
      "questionnaire_nonrespondents_n": 0,
      "outcome_mean": 0.05590241564438522,
      "outcome_sd": 0.8440160010167727,
      "coefficients": {
        "ex0": 0.056268791970025565,
        "ex1": -0.09662205618752112,
        "ex2": 0.7949961318650475,
        "ex3": -1.6226498282199933,
        "age": -0.03834011246179562,
        "fs": 0.10393298656543874,
        "minority": -0.04844554063574495,
        "agrhk": -0.0014741987590015954,
        "migrant": -0.007263753824286114,
        "livinsch": -0.015327642667988873,
        "nsibling": 0.011322099491119654,
        "medul_2.0": -0.018195572490706757,
        "medul_3.0": -0.0067694131566862084,
        "medul_4.0": 0.013355928971268026,
        "fedul_2.0": -0.014774117446764847,
        "fedul_3.0": -0.013688496288413511,
        "fedul_4.0": 0.03831090096611081,
        "steco_3c_2.0": -0.0162885567317964,
        "steco_3c_3.0": -0.08349947941722813,
        "diffmat_2.0": 0.03595806337405985,
        "diffmat_3.0": 0.08761433354225918,
        "diffmat_4.0": 0.10472245070173089,
        "diffchn_2.0": 0.0007420667712645202,
        "diffchn_3.0": 0.007194356544859877,
        "diffchn_4.0": 0.011808049663871997,
        "diffeng_2.0": -0.02979012763251435,
        "diffeng_3.0": -0.03070034254278739,
        "diffeng_4.0": -0.02439462637868647,
        "y0_chn_0": 0.23122921855093123,
        "y0_chn_1": -0.0012171810399090452,
        "y0_mat_0": 0.20878696764398882,
        "y0_mat_1": 0.05117067902909863,
        "y0_eng_0": 0.2693037490260259,
        "y0_eng_1": 0.10716954397950405
      },
      "standard_errors": {
        "ex0": 0.03474887440775985,
        "ex1": 0.06742554181854368,
        "ex2": 0.5528173955977244,
        "ex3": 1.1211667951438342,
        "age": 0.014819605757074427,
        "fs": 0.018285786468647966,
        "minority": 0.03894943228766987,
        "agrhk": 0.02233601698205091,
        "migrant": 0.02681717651970241,
        "livinsch": 0.024771849464445255,
        "nsibling": 0.011113414706104623,
        "medul_2.0": 0.018496791857296645,
        "medul_3.0": 0.027082600132672024,
        "medul_4.0": 0.03468624009087167,
        "fedul_2.0": 0.01864354967842699,
        "fedul_3.0": 0.023638135097223,
        "fedul_4.0": 0.030990635730562856,
        "steco_3c_2.0": 0.014278590853217366,
        "steco_3c_3.0": 0.03485807466908725,
        "diffmat_2.0": 0.024836887290185093,
        "diffmat_3.0": 0.02617961969300113,
        "diffmat_4.0": 0.02466039343536454,
        "diffchn_2.0": 0.03886400067589924,
        "diffchn_3.0": 0.0468020921810796,
        "diffchn_4.0": 0.045050990567117186,
        "diffeng_2.0": 0.020343133759915498,
        "diffeng_3.0": 0.027923586069058905,
        "diffeng_4.0": 0.028381176649746875,
        "y0_chn_0": 0.0197664866446378,
        "y0_chn_1": 0.019380043920093685,
        "y0_mat_0": 0.023478073268329503,
        "y0_mat_1": 0.019015433986843563,
        "y0_eng_0": 0.028658616081981857,
        "y0_eng_1": 0.022198570492942472
      },
      "exposure_covariance": [
        [
          0.0012074842726062678,
          -0.002160791964851683,
          0.01648706442997728,
          -0.032803977423760344
        ],
        [
          -0.002160791964851689,
          0.004546203689524182,
          -0.03593106078137512,
          0.07177531455295942
        ],
        [
          0.016487064429976963,
          -0.03593106078137455,
          0.30560707287545086,
          -0.6188247283774764
        ],
        [
          -0.03280397742375966,
          0.07177531455295795,
          -0.6188247283774748,
          1.2570149825330963
        ]
      ],
      "joint": {
        "F": 0.7849656969387659,
        "df1": 4,
        "df2": 111,
        "p": 0.5372963704413023
      },
      "curvature": {
        "F": 1.054945717076577,
        "df1": 2,
        "df2": 111,
        "p": 0.35167607625148983
      },
      "baseline_score_nonlinearity": {
        "F": 10.984376628936898,
        "df1": 3,
        "df2": 111,
        "p": 2.2590519279275793e-06
      },
      "contrasts": {
        "0": {
          "estimate": 0.00041329997171790644,
          "se": 0.015716555534677056,
          "lower": -0.03073010401151969,
          "upper": 0.0315567039549555
        },
        "15": {
          "estimate": 0.03252674863091381,
          "se": 0.024807637268795084,
          "lower": -0.016631240702502915,
          "upper": 0.08168473796433054
        },
        "30": {
          "estimate": 0.010189061314946839,
          "se": 0.010634685658357011,
          "lower": -0.01088427825759462,
          "upper": 0.0312624008874883
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": 0.01601409704075915,
          "se": 0.014129031261826866,
          "lower": -0.011983521617349006,
          "upper": 0.044011715698867304
        },
        "120": {
          "estimate": 0.018825227512012432,
          "se": 0.019451095619144244,
          "lower": -0.019718416955569036,
          "upper": 0.0573688719795939
        }
      }
    },
    "full_mark_percentage": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1_pct",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.8265270311910218,
      "adjusted_r2": 0.8210137511512969,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 65.41759201148069,
      "outcome_sd": 19.33433516004436,
      "coefficients": {
        "ex0": 0.049338042440756444,
        "ex1": 0.5916320827161505,
        "ex2": -5.237699171382528,
        "ex3": 10.262781655654646,
        "age": -0.677243865867685,
        "fs": 1.4604709550716093,
        "minority": -0.44293935286502517,
        "agrhk": 0.09470142888969371,
        "migrant": -0.1845570857633101,
        "livinsch": -0.2547662086533456,
        "nsibling": 0.35024449818981157,
        "medul_2.0": -0.11846518039177974,
        "medul_3.0": 0.0368731946573175,
        "medul_4.0": -0.3382426672826598,
        "fedul_2.0": -0.17922079545679584,
        "fedul_3.0": -0.006445398808449552,
        "fedul_4.0": 0.6597003133388826,
        "steco_3c_2.0": -0.18516932753246032,
        "steco_3c_3.0": -1.1938174288519323,
        "diffmat_2.0": 1.236856457210191,
        "diffmat_3.0": 2.2834203318540243,
        "diffmat_4.0": 2.858361541712045,
        "diffchn_2.0": 0.3994759158559632,
        "diffchn_3.0": 0.05565600975678904,
        "diffchn_4.0": -0.058869410494398505,
        "diffeng_2.0": -0.14111880591770634,
        "diffeng_3.0": 0.08989852582082529,
        "diffeng_4.0": -0.08146221199460715,
        "y0_chn_0": 3.466998839757607,
        "y0_chn_1": -0.2154047729313553,
        "y0_mat_0": 4.3197934340075035,
        "y0_mat_1": 0.8114742099482124,
        "y0_eng_0": 5.024046185155263,
        "y0_eng_1": 1.8066240362700887
      },
      "standard_errors": {
        "ex0": 0.5205223203872689,
        "ex1": 1.0082106043570636,
        "ex2": 8.054704841951,
        "ex3": 16.208212515627547,
        "age": 0.19310390860257765,
        "fs": 0.23168014380856672,
        "minority": 0.441850475596464,
        "agrhk": 0.2854089548665579,
        "migrant": 0.2956200710955265,
        "livinsch": 0.4164113967650386,
        "nsibling": 0.15030084586208423,
        "medul_2.0": 0.3225187048730965,
        "medul_3.0": 0.4232114466866311,
        "medul_4.0": 0.4856730084163233,
        "fedul_2.0": 0.37257782232588976,
        "fedul_3.0": 0.3804583617318313,
        "fedul_4.0": 0.4671588004328591,
        "steco_3c_2.0": 0.26197559940167403,
        "steco_3c_3.0": 0.46062513218844675,
        "diffmat_2.0": 0.46725742786482594,
        "diffmat_3.0": 0.4414174700180585,
        "diffmat_4.0": 0.47811834277366716,
        "diffchn_2.0": 0.5556081705654956,
        "diffchn_3.0": 0.6033341119542244,
        "diffchn_4.0": 0.6223059640728612,
        "diffeng_2.0": 0.43196425931685667,
        "diffeng_3.0": 0.46024626157784027,
        "diffeng_4.0": 0.5236697796136504,
        "y0_chn_0": 0.27850046318077915,
        "y0_chn_1": 0.26351163413756956,
        "y0_mat_0": 0.3113459114619785,
        "y0_mat_1": 0.2796801435272729,
        "y0_eng_0": 0.34836554673912873,
        "y0_eng_1": 0.3932914765465314
      },
      "exposure_covariance": [
        [
          0.27094348602134655,
          -0.47733347730116565,
          3.5505153829736256,
          -6.989625255705268
        ],
        [
          -0.4773334773011585,
          1.0164886227380352,
          -7.817896161794203,
          15.480597511483678
        ],
        [
          3.5505153829735674,
          -7.817896161794159,
          64.87827009094889,
          -130.3456920406456
        ],
        [
          -6.989625255705092,
          15.480597511483575,
          -130.34569204064536,
          262.7061529517454
        ]
      ],
      "joint": {
        "F": 0.8528950077635103,
        "df1": 4,
        "df2": 111,
        "p": 0.4947589528753723
      },
      "curvature": {
        "F": 0.2521472718794793,
        "df1": 2,
        "df2": 111,
        "p": 0.7775741856784609
      },
      "baseline_score_nonlinearity": {
        "F": 9.98675788157083,
        "df1": 3,
        "df2": 111,
        "p": 7.004910892225095e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.37656232647246773,
          "se": 0.2589655287336993,
          "lower": -0.8897198094394914,
          "upper": 0.13659515649455584
        },
        "15": {
          "estimate": -0.17931738821861326,
          "se": 0.3806387698442223,
          "lower": -0.9335785209958083,
          "upper": 0.5749437445585819
        },
        "30": {
          "estimate": -0.043385815198364874,
          "se": 0.16614236535250873,
          "lower": -0.37260800332268895,
          "upper": 0.2858363729259592
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.1524114700781205,
          "se": 0.20300923094868312,
          "lower": -0.5546878135053721,
          "upper": 0.24986487334913104
        },
        "120": {
          "estimate": -0.25712906284644177,
          "se": 0.28301723381707744,
          "lower": -0.8179466050576568,
          "upper": 0.3036884793647733
        }
      }
    },
    "tracked_only_normalization": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1_tracked",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.7453552626836717,
      "adjusted_r2": 0.737262199210405,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.0368675130059195,
      "outcome_sd": 0.8537830752468789,
      "coefficients": {
        "ex0": 0.0032943965742482585,
        "ex1": 0.03745052386925771,
        "ex2": -0.3341411863559873,
        "ex3": 0.6591315282426157,
        "age": -0.03239537131671325,
        "fs": 0.09376968320586083,
        "minority": -0.058255804787762364,
        "agrhk": 0.005317664036713231,
        "migrant": -0.0004627681742257249,
        "livinsch": -0.024297273304014072,
        "nsibling": 0.01712929890379367,
        "medul_2.0": -0.012078616685940943,
        "medul_3.0": -0.018041924136112004,
        "medul_4.0": -0.015088428166911135,
        "fedul_2.0": -0.0017105752284638424,
        "fedul_3.0": 0.0018729399494035973,
        "fedul_4.0": 0.04211133786129168,
        "steco_3c_2.0": -0.0194248919486856,
        "steco_3c_3.0": -0.0701714258598056,
        "diffmat_2.0": 0.03322627540061387,
        "diffmat_3.0": 0.08335466500792542,
        "diffmat_4.0": 0.11376016128176927,
        "diffchn_2.0": 0.024252198688469607,
        "diffchn_3.0": 0.024941452929395327,
        "diffchn_4.0": 0.024958129405761083,
        "diffeng_2.0": -0.018307250330289127,
        "diffeng_3.0": -0.0014627950484917317,
        "diffeng_4.0": 0.0033682412096221496,
        "y0_chn_0": 0.23106412927724834,
        "y0_chn_1": -0.018599873917264535,
        "y0_mat_0": 0.22812487678020715,
        "y0_mat_1": 0.036830623193686164,
        "y0_eng_0": 0.30668064888706476,
        "y0_eng_1": 0.07526803410186154
      },
      "standard_errors": {
        "ex0": 0.02479883974051452,
        "ex1": 0.04835589341969054,
        "ex2": 0.40775380036021247,
        "ex3": 0.8287616229508331,
        "age": 0.010057140374968335,
        "fs": 0.011787500811313554,
        "minority": 0.02480900003132225,
        "agrhk": 0.015237252241388641,
        "migrant": 0.01598453850419062,
        "livinsch": 0.022376753766147176,
        "nsibling": 0.008136431147815308,
        "medul_2.0": 0.016599243133434645,
        "medul_3.0": 0.021156883622401236,
        "medul_4.0": 0.02558770860165169,
        "fedul_2.0": 0.017026717271839714,
        "fedul_3.0": 0.018832609841681874,
        "fedul_4.0": 0.024129460424929607,
        "steco_3c_2.0": 0.014527107195109938,
        "steco_3c_3.0": 0.024719838448587383,
        "diffmat_2.0": 0.022971750492607308,
        "diffmat_3.0": 0.02251890802392799,
        "diffmat_4.0": 0.02401102284285347,
        "diffchn_2.0": 0.030700744650287787,
        "diffchn_3.0": 0.03247356873960276,
        "diffchn_4.0": 0.03274537755704332,
        "diffeng_2.0": 0.02180871225168869,
        "diffeng_3.0": 0.02361273241164185,
        "diffeng_4.0": 0.02519900173047649,
        "y0_chn_0": 0.014314472142936133,
        "y0_chn_1": 0.0137482879816967,
        "y0_mat_0": 0.016152272351879337,
        "y0_mat_1": 0.01510864142691756,
        "y0_eng_0": 0.01977676694835525,
        "y0_eng_1": 0.017920807992166703
      },
      "exposure_covariance": [
        [
          0.0006149824524757224,
          -0.0010772087351612295,
          0.008268116480574414,
          -0.0163772771750617
        ],
        [
          -0.0010772087351612243,
          0.002338292428416471,
          -0.0188657785976621,
          0.03767377589026527
        ],
        [
          0.008268116480574347,
          -0.018865778597661958,
          0.16626316170819602,
          -0.33737259154136157
        ],
        [
          -0.01637727717506141,
          0.03767377589026497,
          -0.33737259154136073,
          0.6868458276760989
        ]
      ],
      "joint": {
        "F": 1.2209037439770996,
        "df1": 4,
        "df2": 111,
        "p": 0.3060598196597559
      },
      "curvature": {
        "F": 0.4144743008911444,
        "df1": 2,
        "df2": 111,
        "p": 0.6617057455044402
      },
      "baseline_score_nonlinearity": {
        "F": 9.30477189082484,
        "df1": 3,
        "df2": 111,
        "p": 1.5366652306276843e-05
      },
      "contrasts": {
        "0": {
          "estimate": -0.023890017574337615,
          "se": 0.012340723839389063,
          "lower": -0.04834398569271272,
          "upper": 0.0005639505440374892
        },
        "15": {
          "estimate": -0.011233061794063089,
          "se": 0.017610718117076624,
          "lower": -0.04612987538307881,
          "upper": 0.023663751794952635
        },
        "30": {
          "estimate": -0.002634473261813125,
          "se": 0.007767709579766711,
          "lower": -0.018026708343691085,
          "upper": 0.012757761820064835
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.009617544396921411,
          "se": 0.01117298342777117,
          "lower": -0.03175755693474154,
          "upper": 0.012522468140898715
        },
        "120": {
          "estimate": -0.015787087729002086,
          "se": 0.015425824809528697,
          "lower": -0.04635438937202541,
          "upper": 0.014780213914021241
        }
      }
    },
    "cognitive_adjustment": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 35,
      "r2": 0.7467311137024739,
      "adjusted_r2": 0.7386490756589412,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.045032197857794616,
      "outcome_sd": 0.8510520728129575,
      "coefficients": {
        "ex0": 0.0003836308206010388,
        "ex1": 0.038284497248259275,
        "ex2": -0.34995426027896714,
        "ex3": 0.6995999237586087,
        "age": -0.028641909955354476,
        "fs": 0.09890562927727277,
        "minority": -0.05657608695681342,
        "agrhk": 0.004789713667898634,
        "migrant": 0.0019982979598005043,
        "livinsch": -0.02488459930100305,
        "nsibling": 0.015808677542324286,
        "medul_2.0": -0.012173650675253465,
        "medul_3.0": -0.018429206902816332,
        "medul_4.0": -0.01669702712517389,
        "fedul_2.0": -0.00023412197735037387,
        "fedul_3.0": 0.004457857247585899,
        "fedul_4.0": 0.04167634554049556,
        "steco_3c_2.0": -0.02133297593478197,
        "steco_3c_3.0": -0.07135596631178741,
        "diffmat_2.0": 0.031032438676730684,
        "diffmat_3.0": 0.0771438864986065,
        "diffmat_4.0": 0.09934506014219287,
        "diffchn_2.0": 0.028062277810498765,
        "diffchn_3.0": 0.02923542536646947,
        "diffchn_4.0": 0.032142932350040995,
        "diffeng_2.0": -0.01835520305846517,
        "diffeng_3.0": 0.0005942238383092822,
        "diffeng_4.0": 0.005698169727166039,
        "y0_chn_0": 0.22754355228001522,
        "y0_chn_1": -0.021776991070834608,
        "y0_mat_0": 0.2195882395539189,
        "y0_mat_1": 0.03561142331873757,
        "y0_eng_0": 0.3012445696293355,
        "y0_eng_1": 0.07395349725969387,
        "cog3pl": 0.050412269107754024
      },
      "standard_errors": {
        "ex0": 0.024849789507944163,
        "ex1": 0.04822912113571553,
        "ex2": 0.4046983382729191,
        "ex3": 0.822539280546257,
        "age": 0.009907127644358757,
        "fs": 0.011671860162234858,
        "minority": 0.025149664389793578,
        "agrhk": 0.01514810210763995,
        "migrant": 0.015771072190517557,
        "livinsch": 0.022601438914909924,
        "nsibling": 0.007994667536930147,
        "medul_2.0": 0.016566329464797108,
        "medul_3.0": 0.021023773938830318,
        "medul_4.0": 0.025246681452253214,
        "fedul_2.0": 0.017043526517624575,
        "fedul_3.0": 0.018647566991410867,
        "fedul_4.0": 0.023923312765032477,
        "steco_3c_2.0": 0.014411872992997786,
        "steco_3c_3.0": 0.024368885337137075,
        "diffmat_2.0": 0.023141049489457628,
        "diffmat_3.0": 0.02241256899991228,
        "diffmat_4.0": 0.024414551525658676,
        "diffchn_2.0": 0.03058730683186636,
        "diffchn_3.0": 0.03218384807523305,
        "diffchn_4.0": 0.03251140130138275,
        "diffeng_2.0": 0.022075155882975733,
        "diffeng_3.0": 0.024011023100883194,
        "diffeng_4.0": 0.025595004313478734,
        "y0_chn_0": 0.01425541346169148,
        "y0_chn_1": 0.013627945051960041,
        "y0_mat_0": 0.01589249315065539,
        "y0_mat_1": 0.015033999335193723,
        "y0_eng_0": 0.019352689760420556,
        "y0_eng_1": 0.017757754907549828,
        "cog3pl": 0.010693708601386302
      },
      "exposure_covariance": [
        [
          0.0006175120385891319,
          -0.001078238136719444,
          0.00824519441413508,
          -0.01632521394111814
        ],
        [
          -0.0010782381367194346,
          0.0023260481255235224,
          -0.018662376657854723,
          0.037245267814940676
        ],
        [
          0.00824519441413493,
          -0.018662376657854564,
          0.1637807450008621,
          -0.33230878036216793
        ],
        [
          -0.016325213941117907,
          0.03724526781494039,
          -0.3323087803621677,
          0.6765708680415541
        ]
      ],
      "joint": {
        "F": 0.9429881698617234,
        "df1": 4,
        "df2": 111,
        "p": 0.4419812560268599
      },
      "curvature": {
        "F": 0.3974115920991109,
        "df1": 2,
        "df2": 111,
        "p": 0.6730097234768242
      },
      "baseline_score_nonlinearity": {
        "F": 9.184732740565993,
        "df1": 3,
        "df2": 111,
        "p": 1.7663250923948103e-05
      },
      "contrasts": {
        "0": {
          "estimate": -0.02104311223312604,
          "se": 0.01234262418923436,
          "lower": -0.0455008460215814,
          "upper": 0.0034146215553293204
        },
        "15": {
          "estimate": -0.011088432257817436,
          "se": 0.017670672413416504,
          "lower": -0.04610404928740409,
          "upper": 0.023927184771769215
        },
        "30": {
          "estimate": -0.0023175083284132057,
          "se": 0.00782826255120844,
          "lower": -0.017829733165542205,
          "upper": 0.013194716508715794
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.010012113459500482,
          "se": 0.011016721534846648,
          "lower": -0.03184248262490377,
          "upper": 0.011818255705902812
        },
        "120": {
          "estimate": -0.015561103611827054,
          "se": 0.015135167779767679,
          "lower": -0.04555244894696582,
          "upper": 0.014430241723311709
        }
      }
    },
    "baseline_spring": {
      "n": 3221,
      "classes": 88,
      "clusters": 44,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.18330535292625427,
          1.133854627609253
        ],
        "mat": [
          -1.252886176109314,
          0.23034819960594177,
          1.0993690490722656
        ],
        "eng": [
          -1.2864662408828735,
          0.3197471499443054,
          1.0426185131072998
        ]
      },
      "rank": 34,
      "r2": 0.7386449532086068,
      "adjusted_r2": 0.7284403837791914,
      "zero_n": 806,
      "questionnaire_nonrespondents_n": 100,
      "outcome_mean": 0.055437504479077686,
      "outcome_sd": 0.846091731063929,
      "coefficients": {
        "ex0": -0.056744418691462545,
        "ex1": 0.1388550973971547,
        "ex2": -1.1745263822573548,
        "ex3": 2.3429487996709875,
        "age": -0.01504904976253134,
        "fs": 0.09093447390906238,
        "minority": -0.04399459505049308,
        "agrhk": 0.02414033523205459,
        "migrant": 0.007510702892530173,
        "livinsch": -0.016076496316734405,
        "nsibling": 0.027118413352467684,
        "medul_2.0": 0.03169033389708797,
        "medul_3.0": -0.032205367332710975,
        "medul_4.0": -0.030451245187519113,
        "fedul_2.0": -0.007189199411988236,
        "fedul_3.0": 0.011897717749504008,
        "fedul_4.0": 0.05324401286535464,
        "steco_3c_2.0": -0.059761190218491876,
        "steco_3c_3.0": -0.09916793470318316,
        "diffmat_2.0": 0.05087254946423127,
        "diffmat_3.0": 0.11208322228535707,
        "diffmat_4.0": 0.14874180116011929,
        "diffchn_2.0": 0.11502120768298504,
        "diffchn_3.0": 0.10581060745610919,
        "diffchn_4.0": 0.09773684562769033,
        "diffeng_2.0": -0.0436655428955161,
        "diffeng_3.0": -0.06219762052127394,
        "diffeng_4.0": -0.0482602524582233,
        "y0_chn_0": 0.2355064869457267,
        "y0_chn_1": -0.03408817407099782,
        "y0_mat_0": 0.21370618701913532,
        "y0_mat_1": 0.028979159025557633,
        "y0_eng_0": 0.3222369251434325,
        "y0_eng_1": 0.07482803105311024
      },
      "standard_errors": {
        "ex0": 0.035457343705422695,
        "ex1": 0.06821711802559177,
        "ex2": 0.5460484724600253,
        "ex3": 1.1027716225231312,
        "age": 0.013754859994295958,
        "fs": 0.01883213909839587,
        "minority": 0.03067674663233766,
        "agrhk": 0.023815466576112426,
        "migrant": 0.020246159724636444,
        "livinsch": 0.040914334419632964,
        "nsibling": 0.012277434251008591,
        "medul_2.0": 0.023195852486357416,
        "medul_3.0": 0.027723391743068912,
        "medul_4.0": 0.04098892868043544,
        "fedul_2.0": 0.024668359947195025,
        "fedul_3.0": 0.024886920754262246,
        "fedul_4.0": 0.03191949588686607,
        "steco_3c_2.0": 0.02411936817364574,
        "steco_3c_3.0": 0.038961764018414786,
        "diffmat_2.0": 0.03580887761639462,
        "diffmat_3.0": 0.031242934706926476,
        "diffmat_4.0": 0.03773772874996035,
        "diffchn_2.0": 0.056605868527004985,
        "diffchn_3.0": 0.06176008733727918,
        "diffchn_4.0": 0.06276417335304714,
        "diffeng_2.0": 0.03567578660864452,
        "diffeng_3.0": 0.03625306105804623,
        "diffeng_4.0": 0.04054155018782428,
        "y0_chn_0": 0.021963365003896448,
        "y0_chn_1": 0.02199950006260443,
        "y0_mat_0": 0.02436199343922063,
        "y0_mat_1": 0.02318719273213409,
        "y0_eng_0": 0.032036472193388114,
        "y0_eng_1": 0.026555002231076014
      },
      "exposure_covariance": [
        [
          0.0012572232226444786,
          -0.0020474509027571842,
          0.015103103882800017,
          -0.029837730335971382
        ],
        [
          -0.002047450902757199,
          0.004653575191717519,
          -0.03556787648079684,
          0.07044780254177134
        ],
        [
          0.015103103882800284,
          -0.03556787648079716,
          0.29816893427592706,
          -0.6010241815072417
        ],
        [
          -0.029837730335971892,
          0.07044780254177188,
          -0.6010241815072415,
          1.2161052514422992
        ]
      ],
      "joint": {
        "F": 1.4075558191790083,
        "df1": 4,
        "df2": 43,
        "p": 0.2476347460339332
      },
      "curvature": {
        "F": 2.378741214757584,
        "df1": 2,
        "df2": 43,
        "p": 0.10475654504432047
      },
      "baseline_score_nonlinearity": {
        "F": 3.5590247008492004,
        "df1": 3,
        "df2": 43,
        "p": 0.021842030461806643
      },
      "contrasts": {
        "0": {
          "estimate": -0.022942055211425158,
          "se": 0.022530206066376682,
          "lower": -0.06837854603248242,
          "upper": 0.022494435609632095
        },
        "15": {
          "estimate": -0.04497295179884625,
          "se": 0.02612638744922019,
          "lower": -0.09766183356169233,
          "upper": 0.007715929963999835
        },
        "30": {
          "estimate": -0.01294483259711339,
          "se": 0.011800993097687267,
          "lower": -0.036743803320360695,
          "upper": 0.010854138126133915
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.028710615585383126,
          "se": 0.014155847635751367,
          "lower": -0.057258603085860546,
          "upper": -0.00016262808490570893
        },
        "120": {
          "estimate": -0.042907494324359585,
          "se": 0.01954637018593964,
          "lower": -0.08232650660156338,
          "upper": -0.003488482047155801
        }
      }
    },
    "baseline_autumn": {
      "n": 5026,
      "classes": 133,
      "clusters": 68,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1464309692382812,
          0.20537567138671875,
          1.1007903814315796
        ],
        "mat": [
          -1.3094127178192139,
          0.24748381972312927,
          1.0801079273223877
        ],
        "eng": [
          -1.287187397480011,
          0.31512680649757385,
          0.978283703327179
        ]
      },
      "rank": 34,
      "r2": 0.7527461131059918,
      "adjusted_r2": 0.7442990776615782,
      "zero_n": 1493,
      "questionnaire_nonrespondents_n": 42,
      "outcome_mean": 0.03836377513054576,
      "outcome_sd": 0.8542332094284358,
      "coefficients": {
        "ex0": 0.03621353089190365,
        "ex1": -0.021972360405161845,
        "ex2": 0.1846060104026224,
        "ex3": -0.3929315429881769,
        "age": -0.04357369547939523,
        "fs": 0.09500593157885524,
        "minority": -0.08183768131257832,
        "agrhk": -0.010145250112960833,
        "migrant": -0.016012632115292354,
        "livinsch": -0.02766861451504247,
        "nsibling": 0.007981707560598628,
        "medul_2.0": -0.039644282643030174,
        "medul_3.0": -0.004259771371829526,
        "medul_4.0": -0.0015509059139840568,
        "fedul_2.0": 0.006033878207535354,
        "fedul_3.0": -6.787451340692431e-05,
        "fedul_4.0": 0.03254787497505425,
        "steco_3c_2.0": -2.557264156611359e-05,
        "steco_3c_3.0": -0.05341356976645532,
        "diffmat_2.0": 0.018765898090553457,
        "diffmat_3.0": 0.06014454119072495,
        "diffmat_4.0": 0.08640819401310756,
        "diffchn_2.0": -0.03921433382587778,
        "diffchn_3.0": -0.03347971229824986,
        "diffchn_4.0": -0.02923178077252555,
        "diffeng_2.0": 0.0020426765139158025,
        "diffeng_3.0": 0.0382560297302935,
        "diffeng_4.0": 0.0367321701213242,
        "y0_chn_0": 0.22639594721954645,
        "y0_chn_1": -0.009060117831742825,
        "y0_mat_0": 0.23546008429787837,
        "y0_mat_1": 0.044050164943757304,
        "y0_eng_0": 0.29259701629883733,
        "y0_eng_1": 0.07574919941702779
      },
      "standard_errors": {
        "ex0": 0.03276759506123478,
        "ex1": 0.06453443867685844,
        "ex2": 0.5617875625613016,
        "ex3": 1.1478864411621983,
        "age": 0.013174847832367777,
        "fs": 0.014706467853904562,
        "minority": 0.041812191982125206,
        "agrhk": 0.01923774605166944,
        "migrant": 0.024708310652905754,
        "livinsch": 0.027558599919618256,
        "nsibling": 0.010367935249020275,
        "medul_2.0": 0.02220007293425681,
        "medul_3.0": 0.02863665880819437,
        "medul_4.0": 0.03233686767398546,
        "fedul_2.0": 0.02349202164912668,
        "fedul_3.0": 0.026758755093722466,
        "fedul_4.0": 0.03411992908826547,
        "steco_3c_2.0": 0.017836676170086822,
        "steco_3c_3.0": 0.03229673490126421,
        "diffmat_2.0": 0.02963362234259621,
        "diffmat_3.0": 0.03047454319363981,
        "diffmat_4.0": 0.03029727857423778,
        "diffchn_2.0": 0.02626069139425604,
        "diffchn_3.0": 0.026954407937497288,
        "diffchn_4.0": 0.027278952997740392,
        "diffeng_2.0": 0.026580635694508636,
        "diffeng_3.0": 0.029045171068967566,
        "diffeng_4.0": 0.029801755073846782,
        "y0_chn_0": 0.018688544770701164,
        "y0_chn_1": 0.01781073538439191,
        "y0_mat_0": 0.02144844795537335,
        "y0_mat_1": 0.01879078588680662,
        "y0_eng_0": 0.02508486117839575,
        "y0_eng_1": 0.02429555419239169
      },
      "exposure_covariance": [
        [
          0.0010737152860970578,
          -0.0019342059594020418,
          0.015157738387974122,
          -0.030092509901807247
        ],
        [
          -0.0019342059594020021,
          0.004164693775337204,
          -0.03464388238942914,
          0.06955101317671644
        ],
        [
          0.015157738387973591,
          -0.03464388238942883,
          0.3156052654485684,
          -0.6438433860892482
        ],
        [
          -0.030092509901806164,
          0.06955101317671587,
          -0.6438433860892485,
          1.3176432818040167
        ]
      ],
      "joint": {
        "F": 1.3530231800514372,
        "df1": 4,
        "df2": 67,
        "p": 0.25964077007889164
      },
      "curvature": {
        "F": 0.08585041550347516,
        "df1": 2,
        "df2": 67,
        "p": 0.9178322872349223
      },
      "baseline_score_nonlinearity": {
        "F": 6.433420546206899,
        "df1": 3,
        "df2": 67,
        "p": 0.0006793379110156008
      },
      "contrasts": {
        "0": {
          "estimate": -0.02346772118569134,
          "se": 0.014384402625670603,
          "lower": -0.05217910899419327,
          "upper": 0.005243666622810585
        },
        "15": {
          "estimate": 0.007252759251531271,
          "se": 0.022879562286052084,
          "lower": -0.03841503820787079,
          "upper": 0.052920556710933334
        },
        "30": {
          "estimate": 0.002181786600812398,
          "se": 0.010115188707427456,
          "lower": -0.01800821456175514,
          "upper": 0.022371787763379936
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": 0.003029148457036092,
          "se": 0.015960563501324992,
          "lower": -0.02882826962655982,
          "upper": 0.034886566540632005
        },
        "120": {
          "estimate": 0.0015103170954020723,
          "se": 0.02186267753398949,
          "lower": -0.042127769903802105,
          "upper": 0.04514840409460625
        }
      }
    },
    "subject_chn": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "z_chn",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.5953239784703863,
      "adjusted_r2": 0.5824626534618125,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.044849952039748564,
      "outcome_sd": 0.9603900508995686,
      "coefficients": {
        "ex0": 0.00973748096349717,
        "ex1": 0.06272415964275874,
        "ex2": -0.5405612928106186,
        "ex3": 1.0806827121562317,
        "age": -0.030016922438341774,
        "fs": 0.20039545567079448,
        "minority": -0.09777803648915863,
        "agrhk": -0.0298172646140118,
        "migrant": 0.030420156419576138,
        "livinsch": -0.04073786843409078,
        "nsibling": 0.01354776819822716,
        "medul_2.0": -0.015596495763197661,
        "medul_3.0": -0.027301524529844825,
        "medul_4.0": -0.004107828703925127,
        "fedul_2.0": 0.010752089144692521,
        "fedul_3.0": 0.0028542784714400684,
        "fedul_4.0": 0.01679796069413788,
        "steco_3c_2.0": -0.04247056889198338,
        "steco_3c_3.0": -0.0795175150990431,
        "diffmat_2.0": 0.0019119032532069467,
        "diffmat_3.0": -0.013124833557477648,
        "diffmat_4.0": -0.023843971276794763,
        "diffchn_2.0": 0.11426515218064419,
        "diffchn_3.0": 0.21521304234557734,
        "diffchn_4.0": 0.27744093405128384,
        "diffeng_2.0": 0.007196256150143581,
        "diffeng_3.0": -0.01282459191635408,
        "diffeng_4.0": -0.02835735660538788,
        "y0_chn_0": 0.4573306519879094,
        "y0_chn_1": -0.10357990320764185,
        "y0_mat_0": 0.1316180329625805,
        "y0_mat_1": 0.05716667608750902,
        "y0_eng_0": 0.2282584511378405,
        "y0_eng_1": 0.031212579784614853
      },
      "standard_errors": {
        "ex0": 0.0340648695178347,
        "ex1": 0.06245100317278912,
        "ex2": 0.5225984734190403,
        "ex3": 1.0608626494960665,
        "age": 0.012380100593526676,
        "fs": 0.017517578991100995,
        "minority": 0.032641534210738864,
        "agrhk": 0.021642247725874666,
        "migrant": 0.02014026011298055,
        "livinsch": 0.03434422368990981,
        "nsibling": 0.011094623706702235,
        "medul_2.0": 0.022218550966751596,
        "medul_3.0": 0.030122914550716275,
        "medul_4.0": 0.03610288734729231,
        "fedul_2.0": 0.021818744968680574,
        "fedul_3.0": 0.028279571287750185,
        "fedul_4.0": 0.032824050522248585,
        "steco_3c_2.0": 0.01948416423665089,
        "steco_3c_3.0": 0.03681433962376869,
        "diffmat_2.0": 0.03170793835423516,
        "diffmat_3.0": 0.03248139582078491,
        "diffmat_4.0": 0.033487482964884845,
        "diffchn_2.0": 0.04755550976654416,
        "diffchn_3.0": 0.05010553168539681,
        "diffchn_4.0": 0.051111244985359995,
        "diffeng_2.0": 0.027322267074257597,
        "diffeng_3.0": 0.02918669124087354,
        "diffeng_4.0": 0.029768691622728716,
        "y0_chn_0": 0.021518714289545292,
        "y0_chn_1": 0.017673788942819745,
        "y0_mat_0": 0.022668302081997174,
        "y0_mat_1": 0.02172350247676614,
        "y0_eng_0": 0.02319759121445803,
        "y0_eng_1": 0.020376146588960503
      },
      "exposure_covariance": [
        [
          0.0011604153352671037,
          -0.0018571028026729776,
          0.013869741088840402,
          -0.02726389765026719
        ],
        [
          -0.0018571028026729982,
          0.003900127797287717,
          -0.030965787797108926,
          0.06148583442169096
        ],
        [
          0.013869741088840431,
          -0.03096578779710863,
          0.2731091644199114,
          -0.5532600134423733
        ],
        [
          -0.02726389765026688,
          0.0614858344216903,
          -0.5532600134423722,
          1.1254295610958138
        ]
      ],
      "joint": {
        "F": 1.74411672875922,
        "df1": 4,
        "df2": 111,
        "p": 0.1453529631821363
      },
      "curvature": {
        "F": 0.5572154520104787,
        "df1": 2,
        "df2": 111,
        "p": 0.5743956491668617
      },
      "baseline_score_nonlinearity": {
        "F": 15.311300377713046,
        "df1": 3,
        "df2": 111,
        "p": 2.103199547810328e-08
      },
      "contrasts": {
        "0": {
          "estimate": -0.04523704531368764,
          "se": 0.01775303589495808,
          "lower": -0.08041587108029404,
          "upper": -0.010058219547081249
        },
        "15": {
          "estimate": -0.01981864053226722,
          "se": 0.023307521921907784,
          "lower": -0.06600405116251418,
          "upper": 0.026366770097979744
        },
        "30": {
          "estimate": -0.005373640305774391,
          "se": 0.010689962154105484,
          "lower": -0.026556513944738614,
          "upper": 0.015809233333189832
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.01366947378319082,
          "se": 0.0146072294735515,
          "lower": -0.042614674120945176,
          "upper": 0.015275726554563534
        },
        "120": {
          "estimate": -0.020441546930978327,
          "se": 0.020197202009190868,
          "lower": -0.06046365101831734,
          "upper": 0.019580557156360687
        }
      }
    },
    "subject_mat": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "z_mat",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.6109931288443051,
      "adjusted_r2": 0.5986297973536211,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.047531968479466745,
      "outcome_sd": 0.9705418625916798,
      "coefficients": {
        "ex0": -0.0303328465604496,
        "ex1": 0.0896138952703269,
        "ex2": -0.6508287217831606,
        "ex3": 1.249374149599925,
        "age": -0.037199207894453364,
        "fs": -0.030368912427257026,
        "minority": -0.040775329674734975,
        "agrhk": 0.028245188453867157,
        "migrant": -0.001437223151724438,
        "livinsch": 0.006349546444835245,
        "nsibling": 0.01638500455246825,
        "medul_2.0": 0.00896306499400475,
        "medul_3.0": 0.008624695540995148,
        "medul_4.0": -0.018717029196190255,
        "fedul_2.0": -0.015903899533867814,
        "fedul_3.0": -0.019524989795011733,
        "fedul_4.0": 0.036975415162788475,
        "steco_3c_2.0": -0.019463278610958968,
        "steco_3c_3.0": -0.10078292866307619,
        "diffmat_2.0": 0.11932683442965303,
        "diffmat_3.0": 0.2780321585205815,
        "diffmat_4.0": 0.37164727176343304,
        "diffchn_2.0": -0.017730932854171107,
        "diffchn_3.0": -0.08428873256089503,
        "diffchn_4.0": -0.13355024731097365,
        "diffeng_2.0": -0.10063154336272105,
        "diffeng_3.0": -0.10511548857449445,
        "diffeng_4.0": -0.15618671658134725,
        "y0_chn_0": 0.12142507219082241,
        "y0_chn_1": 0.0064236757825723335,
        "y0_mat_0": 0.4319412675207653,
        "y0_mat_1": 0.015584926100140393,
        "y0_eng_0": 0.22963128040347847,
        "y0_eng_1": 0.049168060414676806
      },
      "standard_errors": {
        "ex0": 0.03922348986661985,
        "ex1": 0.0711637621998505,
        "ex2": 0.5754482687569347,
        "ex3": 1.1623090110028527,
        "age": 0.013700620599081437,
        "fs": 0.015516315030271514,
        "minority": 0.03622185475028563,
        "agrhk": 0.019178327409994204,
        "migrant": 0.025121433737283528,
        "livinsch": 0.025371535692388633,
        "nsibling": 0.01107294222000682,
        "medul_2.0": 0.020273828903797697,
        "medul_3.0": 0.026252096394700972,
        "medul_4.0": 0.033572805520428614,
        "fedul_2.0": 0.025178234908304013,
        "fedul_3.0": 0.02684165076060154,
        "fedul_4.0": 0.03354024865451515,
        "steco_3c_2.0": 0.01788860797725631,
        "steco_3c_3.0": 0.03495865951914076,
        "diffmat_2.0": 0.030707520597714595,
        "diffmat_3.0": 0.031011023670622927,
        "diffmat_4.0": 0.03600918049894185,
        "diffchn_2.0": 0.041310541710282825,
        "diffchn_3.0": 0.04327690483845405,
        "diffchn_4.0": 0.04418166258543127,
        "diffeng_2.0": 0.030132119387176835,
        "diffeng_3.0": 0.030975931960679243,
        "diffeng_4.0": 0.03429869694567254,
        "y0_chn_0": 0.02113858673320238,
        "y0_chn_1": 0.021209822370603926,
        "y0_mat_0": 0.026975177727836627,
        "y0_mat_1": 0.024022141589550607,
        "y0_eng_0": 0.02330510951488445,
        "y0_eng_1": 0.02170018046602835
      },
      "exposure_covariance": [
        [
          0.00153848215731683,
          -0.0025120066447630054,
          0.018418873410743393,
          -0.03626760649920645
        ],
        [
          -0.002512006644762978,
          0.005064281050436872,
          -0.039231160216623324,
          0.07787393933789548
        ],
        [
          0.018418873410743233,
          -0.039231160216623207,
          0.33114071001535333,
          -0.667708166756199
        ],
        [
          -0.036267606499205816,
          0.07787393933789508,
          -0.6677081667561976,
          1.3509622370584293
        ]
      ],
      "joint": {
        "F": 0.7633530863035569,
        "df1": 4,
        "df2": 111,
        "p": 0.5512995493040457
      },
      "curvature": {
        "F": 1.0699650316741953,
        "df1": 2,
        "df2": 111,
        "p": 0.3465313596092391
      },
      "baseline_score_nonlinearity": {
        "F": 2.334179230190537,
        "df1": 3,
        "df2": 111,
        "p": 0.07783262802365694
      },
      "contrasts": {
        "0": {
          "estimate": -0.026349341327700296,
          "se": 0.01790678341486557,
          "lower": -0.061832828068738084,
          "upper": 0.009134145413337492
        },
        "15": {
          "estimate": -0.034278853844739554,
          "se": 0.026846348843669328,
          "lower": -0.08747668626219089,
          "upper": 0.018918978572711784
        },
        "30": {
          "estimate": -0.013363555629884429,
          "se": 0.011921272255439918,
          "lower": -0.03698635243330349,
          "upper": 0.010259241173534637
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.0123663378547519,
          "se": 0.01500987855179335,
          "lower": -0.04210941422071715,
          "upper": 0.017376738511213356
        },
        "120": {
          "estimate": -0.021181929511946196,
          "se": 0.020976752566312425,
          "lower": -0.0627487650687365,
          "upper": 0.020384906044844116
        }
      }
    },
    "subject_eng": {
      "n": 8247,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "z_eng",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1439335346221924,
          0.1993263214826584,
          1.1122395038604738
        ],
        "mat": [
          -1.289289927482605,
          0.2423141449689865,
          1.0840303421020514
        ],
        "eng": [
          -1.2870539903640748,
          0.3197471499443054,
          1.006317138671875
        ]
      },
      "rank": 34,
      "r2": 0.6913853988914009,
      "adjusted_r2": 0.6815770769842959,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.042714673054168546,
      "outcome_sd": 0.9709676904771253,
      "coefficients": {
        "ex0": 0.030107539767145246,
        "ex1": -0.038299296326349555,
        "ex2": 0.17177323060748687,
        "ex3": -0.3161854737092336,
        "age": -0.03096190002978003,
        "fs": 0.1128158296902915,
        "minority": -0.034671883107522644,
        "agrhk": 0.01780045664387134,
        "migrant": -0.03098329136299885,
        "livinsch": -0.03989621778523772,
        "nsibling": 0.020241767546430135,
        "medul_2.0": -0.03068237135823716,
        "medul_3.0": -0.036373710114875994,
        "medul_4.0": -0.023427460744327652,
        "fedul_2.0": 0.002299872300254467,
        "fedul_3.0": 0.02913240855600051,
        "fedul_4.0": 0.0746123061958033,
        "steco_3c_2.0": 0.0036706442972022735,
        "steco_3c_3.0": -0.025940517343079953,
        "diffmat_2.0": -0.01857816514922207,
        "diffmat_3.0": -0.016209595437992868,
        "diffmat_4.0": -0.0071161199353398374,
        "diffchn_2.0": -0.021904570282060967,
        "diffchn_3.0": -0.05543946730680358,
        "diffchn_4.0": -0.06738193093396595,
        "diffeng_2.0": 0.040804854313560714,
        "diffeng_3.0": 0.11585826739760334,
        "diffeng_4.0": 0.19467734674428697,
        "y0_chn_0": 0.11212811088153486,
        "y0_chn_1": 0.04052947545307776,
        "y0_mat_0": 0.11799956878256217,
        "y0_mat_1": 0.03888454671409884,
        "y0_eng_0": 0.4526251107721687,
        "y0_eng_1": 0.14900673431080663
      },
      "standard_errors": {
        "ex0": 0.033227653300131756,
        "ex1": 0.06097596684650661,
        "ex2": 0.49727352531706515,
        "ex3": 1.0064397815475006,
        "age": 0.012994266924612172,
        "fs": 0.018470001208166147,
        "minority": 0.032415824059875024,
        "agrhk": 0.01872851042832771,
        "migrant": 0.020655857275435556,
        "livinsch": 0.029354434818744283,
        "nsibling": 0.009764212245243032,
        "medul_2.0": 0.020690343466254865,
        "medul_3.0": 0.024564668236485895,
        "medul_4.0": 0.03050131095595558,
        "fedul_2.0": 0.02151980290265246,
        "fedul_3.0": 0.022169846537497293,
        "fedul_4.0": 0.029929033996921796,
        "steco_3c_2.0": 0.018774221306835214,
        "steco_3c_3.0": 0.03125633322732645,
        "diffmat_2.0": 0.026258943291659214,
        "diffmat_3.0": 0.026086034606498932,
        "diffmat_4.0": 0.02962287451144732,
        "diffchn_2.0": 0.035320870668500905,
        "diffchn_3.0": 0.03441057744241949,
        "diffchn_4.0": 0.034915261702191294,
        "diffeng_2.0": 0.02969517192645004,
        "diffeng_3.0": 0.03168699381911008,
        "diffeng_4.0": 0.034738591513363025,
        "y0_chn_0": 0.016880040656130125,
        "y0_chn_1": 0.01728343674594954,
        "y0_mat_0": 0.018235019913561194,
        "y0_mat_1": 0.01772843027146943,
        "y0_eng_0": 0.02910669398770255,
        "y0_eng_1": 0.02848135315080128
      },
      "exposure_covariance": [
        [
          0.0011040769438337567,
          -0.0017641484983614518,
          0.012546507905094706,
          -0.0245116275076866
        ],
        [
          -0.0017641484983614072,
          0.0037180685328662725,
          -0.028856214088684783,
          0.05727476406219899
        ],
        [
          0.01254650790509433,
          -0.028856214088684544,
          0.24728095898126182,
          -0.49957924293324074
        ],
        [
          -0.024511627507685676,
          0.05727476406219861,
          -0.4995792429332413,
          1.0129210338813808
        ]
      ],
      "joint": {
        "F": 0.48632644284982324,
        "df1": 4,
        "df2": 111,
        "p": 0.7457405820044405
      },
      "curvature": {
        "F": 0.1908615387577917,
        "df1": 2,
        "df2": 111,
        "p": 0.8265175664721675
      },
      "baseline_score_nonlinearity": {
        "F": 16.111543223057435,
        "df1": 3,
        "df2": 111,
        "p": 9.21037564382058e-09
      },
      "contrasts": {
        "0": {
          "estimate": -0.0005401729241305067,
          "se": 0.016662786747373173,
          "lower": -0.033558597222953394,
          "upper": 0.03247825137469238
        },
        "15": {
          "estimate": 0.019992579652025715,
          "se": 0.023136938622150615,
          "lower": -0.0258548087821103,
          "upper": 0.06583996808616173
        },
        "30": {
          "estimate": 0.010810529771139254,
          "se": 0.01053927616761998,
          "lower": -0.010073749526248258,
          "upper": 0.031694809068526765
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.0032853242015667555,
          "se": 0.013438257823384514,
          "lower": -0.02991412917738722,
          "upper": 0.02334348077425371
        },
        "120": {
          "estimate": -0.006262125282790465,
          "se": 0.01868609785873028,
          "lower": -0.043289875619098875,
          "upper": 0.030765625053517945
        }
      }
    },
    "exercise_cap_3": {
      "n": 7950,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1331036806106565,
          0.21385574340820312,
          1.1177119731903082
        ],
        "mat": [
          -1.2780821204185486,
          0.24608001112937927,
          1.0867798328399658
        ],
        "eng": [
          -1.2588551044464111,
          0.33026885986328125,
          1.0078664183616644
        ]
      },
      "rank": 34,
      "r2": 0.7444630997363606,
      "adjusted_r2": 0.7360282234963393,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 133,
      "outcome_mean": 0.05462752758615922,
      "outcome_sd": 0.846928844337748,
      "coefficients": {
        "ex0": 0.014066508171332686,
        "ex1": 0.010726713076360472,
        "ex2": 0.059425118516577606,
        "ex3": -0.2964528736081949,
        "age": -0.033623489514411534,
        "fs": 0.09700605213287117,
        "minority": -0.061740223839876957,
        "agrhk": 0.003207104705008869,
        "migrant": 0.00532459767280213,
        "livinsch": -0.024472528302254836,
        "nsibling": 0.018670477739579656,
        "medul_2.0": -0.011838368887779192,
        "medul_3.0": -0.017063501208465552,
        "medul_4.0": -0.011220312342642175,
        "fedul_2.0": -0.003897385307415113,
        "fedul_3.0": -0.0024446750959143185,
        "fedul_4.0": 0.0388226851622829,
        "steco_3c_2.0": -0.021801870475754603,
        "steco_3c_3.0": -0.07616836500862184,
        "diffmat_2.0": 0.02854406074114159,
        "diffmat_3.0": 0.0756495502099092,
        "diffmat_4.0": 0.11113761316438873,
        "diffchn_2.0": 0.02725076467537687,
        "diffchn_3.0": 0.029808561726664087,
        "diffchn_4.0": 0.029762107483699184,
        "diffeng_2.0": -0.02155797314009006,
        "diffeng_3.0": 0.0005443792723333812,
        "diffeng_4.0": 0.0020669127871608115,
        "y0_chn_0": 0.22888742365171577,
        "y0_chn_1": -0.021602280282758273,
        "y0_mat_0": 0.22687714284298258,
        "y0_mat_1": 0.03944190601879642,
        "y0_eng_0": 0.3021789453718662,
        "y0_eng_1": 0.0807027533161815
      },
      "standard_errors": {
        "ex0": 0.024330406640460354,
        "ex1": 0.049072481069500795,
        "ex2": 0.4607142795589415,
        "ex3": 0.9898469973511675,
        "age": 0.01024102755353378,
        "fs": 0.011928268803587164,
        "minority": 0.026023938073531712,
        "agrhk": 0.01587010575473581,
        "migrant": 0.01592657183689673,
        "livinsch": 0.02383283152897757,
        "nsibling": 0.008323332753034356,
        "medul_2.0": 0.01661428543805518,
        "medul_3.0": 0.021492918834211023,
        "medul_4.0": 0.0262487561650363,
        "fedul_2.0": 0.017356672140739025,
        "fedul_3.0": 0.019733323178364855,
        "fedul_4.0": 0.024491534725797195,
        "steco_3c_2.0": 0.014997920575949035,
        "steco_3c_3.0": 0.025397001803727153,
        "diffmat_2.0": 0.024376546267234112,
        "diffmat_3.0": 0.023460282032832125,
        "diffmat_4.0": 0.025198999278735878,
        "diffchn_2.0": 0.032052808842337854,
        "diffchn_3.0": 0.0343863317478799,
        "diffchn_4.0": 0.03463162086701053,
        "diffeng_2.0": 0.022980808377286707,
        "diffeng_3.0": 0.023835264075141107,
        "diffeng_4.0": 0.026019908085129273,
        "y0_chn_0": 0.013794822187817649,
        "y0_chn_1": 0.01304384043035136,
        "y0_mat_0": 0.01615327725747904,
        "y0_mat_1": 0.014852504645405148,
        "y0_eng_0": 0.019687740737333766,
        "y0_eng_1": 0.01797958995328014
      },
      "exposure_covariance": [
        [
          0.0005919686872901573,
          -0.0010557857492055022,
          0.008301841486669672,
          -0.016529953276669375
        ],
        [
          -0.001055785749205499,
          0.002408108398316514,
          -0.020913497695571038,
          0.0429091172175148
        ],
        [
          0.0083018414866696,
          -0.02091349769557097,
          0.21225764738951453,
          -0.4534526070144915
        ],
        [
          -0.016529953276669108,
          0.04290911721751454,
          -0.4534526070144908,
          0.9797970781651223
        ]
      ],
      "joint": {
        "F": 2.3300857540449034,
        "df1": 4,
        "df2": 111,
        "p": 0.06036931418012921
      },
      "curvature": {
        "F": 1.3057426146842657,
        "df1": 2,
        "df2": 111,
        "p": 0.275100354050045
      },
      "baseline_score_nonlinearity": {
        "F": 10.423524900480453,
        "df1": 3,
        "df2": 111,
        "p": 4.257195418473568e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.027258656175487124,
          "se": 0.012446299975744096,
          "lower": -0.051921830456003765,
          "upper": -0.00259548189497048
        },
        "15": {
          "estimate": -0.01051045697272544,
          "se": 0.017588551087188303,
          "lower": -0.04536334511221138,
          "upper": 0.024342431166760502
        },
        "30": {
          "estimate": -0.007692898081582857,
          "se": 0.009070108315483234,
          "lower": -0.02566592320261306,
          "upper": 0.010280127039447346
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": 0.00016733549064779432,
          "se": 0.012951872637271307,
          "lower": -0.02549766476923705,
          "upper": 0.025832335750532637
        },
        "120": {
          "estimate": -0.016741016091718103,
          "se": 0.015621671629641754,
          "lower": -0.0476964012829563,
          "upper": 0.014214369099520088
        }
      }
    },
    "exercise_cap_4": {
      "n": 8149,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1369339227676392,
          0.20242157578468323,
          1.1153120279312134
        ],
        "mat": [
          -1.2780918836593629,
          0.24452972412109375,
          1.0860748291015625
        ],
        "eng": [
          -1.2779793024063106,
          0.3253234922885895,
          1.0075053215026855
        ]
      },
      "rank": 34,
      "r2": 0.7444391937675928,
      "adjusted_r2": 0.7362161832807634,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 138,
      "outcome_mean": 0.048262323522241815,
      "outcome_sd": 0.8484401203604439,
      "coefficients": {
        "ex0": 0.006086436480273088,
        "ex1": 0.031069027572199287,
        "ex2": -0.23322609320042098,
        "ex3": 0.4150254945618123,
        "age": -0.034156343723078034,
        "fs": 0.09546470817861587,
        "minority": -0.0596705734643902,
        "agrhk": 0.003942481967396554,
        "migrant": 0.0021178659571154394,
        "livinsch": -0.028807107484139408,
        "nsibling": 0.017730630400606337,
        "medul_2.0": -0.01042127467284896,
        "medul_3.0": -0.016971374744884714,
        "medul_4.0": -0.012710343179148287,
        "fedul_2.0": -0.00036793488727997523,
        "fedul_3.0": 0.004085030862850301,
        "fedul_4.0": 0.04261300104889448,
        "steco_3c_2.0": -0.019365400975943407,
        "steco_3c_3.0": -0.06900438802910498,
        "diffmat_2.0": 0.028246132058441273,
        "diffmat_3.0": 0.07665868601984045,
        "diffmat_4.0": 0.11065379312281397,
        "diffchn_2.0": 0.024641856478961263,
        "diffchn_3.0": 0.026774809163344578,
        "diffchn_4.0": 0.028724268023266934,
        "diffeng_2.0": -0.0179487462734495,
        "diffeng_3.0": -0.00012535465290553394,
        "diffeng_4.0": 0.0036080926929010055,
        "y0_chn_0": 0.23095742820856166,
        "y0_chn_1": -0.020496819887802786,
        "y0_mat_0": 0.2296911240403232,
        "y0_mat_1": 0.036046556128093016,
        "y0_eng_0": 0.30258397506332957,
        "y0_eng_1": 0.0766749517366025
      },
      "standard_errors": {
        "ex0": 0.0246887975160691,
        "ex1": 0.04818044274615605,
        "ex2": 0.4092328734447573,
        "ex3": 0.836796087335251,
        "age": 0.01012107667821406,
        "fs": 0.011767620282835678,
        "minority": 0.02482811557818104,
        "agrhk": 0.015503111526586389,
        "migrant": 0.01554665161823433,
        "livinsch": 0.02275450091091378,
        "nsibling": 0.00811923557354138,
        "medul_2.0": 0.016394816259414996,
        "medul_3.0": 0.021059473509210506,
        "medul_4.0": 0.025838407506502122,
        "fedul_2.0": 0.017012598501646225,
        "fedul_3.0": 0.0188037396743144,
        "fedul_4.0": 0.02411869942589798,
        "steco_3c_2.0": 0.01488669975160195,
        "steco_3c_3.0": 0.02532508789600968,
        "diffmat_2.0": 0.023538552373565072,
        "diffmat_3.0": 0.022822185176475957,
        "diffmat_4.0": 0.024330409451113748,
        "diffchn_2.0": 0.030730715101394024,
        "diffchn_3.0": 0.032454669024166466,
        "diffchn_4.0": 0.03278292677893706,
        "diffeng_2.0": 0.02168113955620438,
        "diffeng_3.0": 0.023556552996473197,
        "diffeng_4.0": 0.025223488177373993,
        "y0_chn_0": 0.01438106524225597,
        "y0_chn_1": 0.013795097856207646,
        "y0_mat_0": 0.016147010626214302,
        "y0_mat_1": 0.01537373612283171,
        "y0_eng_0": 0.019693356326147125,
        "y0_eng_1": 0.01803198219898856
      },
      "exposure_covariance": [
        [
          0.0006095367227894597,
          -0.0010654118961500314,
          0.008118340737249392,
          -0.016039760345782788
        ],
        [
          -0.0010654118961500542,
          0.002321355063215621,
          -0.018746560144825463,
          0.03747497791103321
        ],
        [
          0.008118340737249773,
          -0.018746560144825716,
          0.16747154470785275,
          -0.3416436505702613
        ],
        [
          -0.016039760345783572,
          0.03747497791103383,
          -0.3416436505702622,
          0.700227691779585
        ]
      ],
      "joint": {
        "F": 1.785121218452474,
        "df1": 4,
        "df2": 111,
        "p": 0.13684487491995712
      },
      "curvature": {
        "F": 0.7266524372847166,
        "df1": 2,
        "df2": 111,
        "p": 0.4858105312805782
      },
      "baseline_score_nonlinearity": {
        "F": 9.222319840931444,
        "df1": 3,
        "df2": 111,
        "p": 1.6908893458032396e-05
      },
      "contrasts": {
        "0": {
          "estimate": -0.02525724922220646,
          "se": 0.012385769062978067,
          "lower": -0.04980047745821054,
          "upper": -0.0007140209862023794
        },
        "15": {
          "estimate": -0.011403605937305944,
          "se": 0.0176723735478662,
          "lower": -0.046422593878367426,
          "upper": 0.023615382003755535
        },
        "30": {
          "estimate": -0.004169640477475537,
          "se": 0.008014075363726685,
          "lower": -0.02005006580692928,
          "upper": 0.011710784851978205
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.006820795393463294,
          "se": 0.01127928344461791,
          "lower": -0.029171448510943422,
          "upper": 0.015529857724016834
        },
        "120": {
          "estimate": -0.015371862177674861,
          "se": 0.01526842281914742,
          "lower": -0.04562726126906123,
          "upper": 0.014883536913711505
        }
      }
    },
    "exercise_cap_8": {
      "n": 8298,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1608128905296327,
          0.1976219117641449,
          1.1121985912322998
        ],
        "mat": [
          -1.2952079892158508,
          0.23749160766601562,
          1.0839175820350648
        ],
        "eng": [
          -1.2982507348060606,
          0.31400832533836365,
          1.0054541349411013
        ]
      },
      "rank": 34,
      "r2": 0.7466090596787883,
      "adjusted_r2": 0.7386069088841113,
      "zero_n": 2299,
      "questionnaire_nonrespondents_n": 146,
      "outcome_mean": 0.040179291066076386,
      "outcome_sd": 0.8545064682384415,
      "coefficients": {
        "ex0": 0.0012212609908157667,
        "ex1": 0.041926305741597655,
        "ex2": -0.3843001104121337,
        "ex3": 0.7648140940030902,
        "age": -0.032694802380867735,
        "fs": 0.0964951084100692,
        "minority": -0.0585569398659545,
        "agrhk": 0.0056595376076272455,
        "migrant": -0.0019996274998017767,
        "livinsch": -0.02429111743248766,
        "nsibling": 0.01725633092152865,
        "medul_2.0": -0.014690970973291842,
        "medul_3.0": -0.019080209502489717,
        "medul_4.0": -0.015276382511193804,
        "fedul_2.0": -0.0021493585137978156,
        "fedul_3.0": 0.003198379698692497,
        "fedul_4.0": 0.04161166585309197,
        "steco_3c_2.0": -0.022080277387370995,
        "steco_3c_3.0": -0.07192911719177059,
        "diffmat_2.0": 0.03213682661756524,
        "diffmat_3.0": 0.08339793254599472,
        "diffmat_4.0": 0.11424547726513307,
        "diffchn_2.0": 0.021086231072619494,
        "diffchn_3.0": 0.021944282755020496,
        "diffchn_4.0": 0.02084453996467426,
        "diffeng_2.0": -0.015573539036983226,
        "diffeng_3.0": -0.0006966828058804048,
        "diffeng_4.0": 0.004020878263281688,
        "y0_chn_0": 0.23028848230278867,
        "y0_chn_1": -0.017238810330180074,
        "y0_mat_0": 0.22585818850025105,
        "y0_mat_1": 0.03843493774477329,
        "y0_eng_0": 0.3029285008366912,
        "y0_eng_1": 0.07494765300719233
      },
      "standard_errors": {
        "ex0": 0.02435231453244854,
        "ex1": 0.0464243188741861,
        "ex2": 0.3756149165074322,
        "ex3": 0.7537260419805969,
        "age": 0.010087230482594725,
        "fs": 0.011747997603168471,
        "minority": 0.024627659810553267,
        "agrhk": 0.015214009724048119,
        "migrant": 0.015690785808815836,
        "livinsch": 0.022273723582898034,
        "nsibling": 0.008035988648154913,
        "medul_2.0": 0.016924465373762482,
        "medul_3.0": 0.02142434205276988,
        "medul_4.0": 0.02579728806426944,
        "fedul_2.0": 0.01683425309555445,
        "fedul_3.0": 0.01867825786318483,
        "fedul_4.0": 0.023611598442574065,
        "steco_3c_2.0": 0.014255862142327741,
        "steco_3c_3.0": 0.02458675240453465,
        "diffmat_2.0": 0.022950538756865944,
        "diffmat_3.0": 0.02236909420023372,
        "diffmat_4.0": 0.02369798145437531,
        "diffchn_2.0": 0.030963268628188195,
        "diffchn_3.0": 0.032466249877838686,
        "diffchn_4.0": 0.03271227598514377,
        "diffeng_2.0": 0.021831547161350943,
        "diffeng_3.0": 0.023771789738438253,
        "diffeng_4.0": 0.025103705362847423,
        "y0_chn_0": 0.014523288178359618,
        "y0_chn_1": 0.013914543460571503,
        "y0_mat_0": 0.01650900164380256,
        "y0_mat_1": 0.015035005368741675,
        "y0_eng_0": 0.019763700369358626,
        "y0_eng_1": 0.017745455044832163
      },
      "exposure_covariance": [
        [
          0.0005930352230873043,
          -0.0010091024887989059,
          0.007400503260190841,
          -0.01444790310184738
        ],
        [
          -0.0010091024887989109,
          0.0021552173829321114,
          -0.01665913829286294,
          0.03282570598220386
        ],
        [
          0.007400503260190809,
          -0.016659138292862793,
          0.14108656550288526,
          -0.2826438549406769
        ],
        [
          -0.014447903101847438,
          0.03282570598220369,
          -0.28264385494067745,
          0.5681029463597365
        ]
      ],
      "joint": {
        "F": 1.2450569591434941,
        "df1": 4,
        "df2": 111,
        "p": 0.2961022878500952
      },
      "curvature": {
        "F": 0.5302501864330561,
        "df1": 2,
        "df2": 111,
        "p": 0.5899407416025788
      },
      "baseline_score_nonlinearity": {
        "F": 9.857528697005947,
        "df1": 3,
        "df2": 111,
        "p": 8.123188076472405e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.02378252992218522,
          "se": 0.01242474912427663,
          "lower": -0.048402999751847274,
          "upper": 0.0008379399074768326
        },
        "15": {
          "estimate": -0.012079775029557902,
          "se": 0.01758875661796557,
          "lower": -0.04693307044199964,
          "upper": 0.02277352038288383
        },
        "30": {
          "estimate": -0.0024769337041787437,
          "se": 0.007900512695519772,
          "lower": -0.01813232702546894,
          "upper": 0.013178459617111452
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.011249417301300912,
          "se": 0.010163781489969374,
          "lower": -0.03138962882799742,
          "upper": 0.008890794225395602
        },
        "120": {
          "estimate": -0.017914316395524266,
          "se": 0.014620384831063576,
          "lower": -0.046885584952401985,
          "upper": 0.011056952161353453
        }
      }
    },
    "retain_above_full_marks": {
      "n": 8277,
      "classes": 221,
      "clusters": 112,
      "fe": "clsids",
      "cluster": "schids",
      "weight": null,
      "outcome": "y1_unrestricted",
      "kind": "zero_rcs",
      "prior_achievement_adjustment": "spline",
      "baseline_score_knots": {
        "chn": [
          -1.1415900707244873,
          0.20242157578468323,
          1.1173176527023316
        ],
        "mat": [
          -1.2848726034164428,
          0.24521255493164062,
          1.091130995750428
        ],
        "eng": [
          -1.2847747802734375,
          0.32421571016311646,
          1.0112766981124879
        ]
      },
      "rank": 34,
      "r2": 0.7464050024544451,
      "adjusted_r2": 0.7383754425720502,
      "zero_n": 2315,
      "questionnaire_nonrespondents_n": 142,
      "outcome_mean": 0.04718199721991494,
      "outcome_sd": 0.8517834707712955,
      "coefficients": {
        "ex0": -0.0007413326628839743,
        "ex1": 0.04638793661445714,
        "ex2": -0.4027601055592148,
        "ex3": 0.7943911580820961,
        "age": -0.03285080435961112,
        "fs": 0.09402341056665826,
        "minority": -0.05864849079541382,
        "agrhk": 0.005540359553608913,
        "migrant": -0.0008838075061019324,
        "livinsch": -0.02368354433146615,
        "nsibling": 0.016759289574282767,
        "medul_2.0": -0.012376790413217046,
        "medul_3.0": -0.019265233190236573,
        "medul_4.0": -0.016128219795734568,
        "fedul_2.0": 0.00030893786573262677,
        "fedul_3.0": 0.005632281497376146,
        "fedul_4.0": 0.04478482827076702,
        "steco_3c_2.0": -0.01873283210413152,
        "steco_3c_3.0": -0.06817467857248262,
        "diffmat_2.0": 0.034109992249919605,
        "diffmat_3.0": 0.08420507152753526,
        "diffmat_4.0": 0.1129499253001684,
        "diffchn_2.0": 0.025017187594214466,
        "diffchn_3.0": 0.025953348288329615,
        "diffchn_4.0": 0.025988648198542758,
        "diffeng_2.0": -0.016447761663543652,
        "diffeng_3.0": -0.0018700969592172047,
        "diffeng_4.0": 0.002745789732366064,
        "y0_chn_0": 0.23058275092511163,
        "y0_chn_1": -0.019773238586993473,
        "y0_mat_0": 0.22696778510706234,
        "y0_mat_1": 0.03834294581883449,
        "y0_eng_0": 0.30342219847698504,
        "y0_eng_1": 0.07660349426386362
      },
      "standard_errors": {
        "ex0": 0.02512295815012005,
        "ex1": 0.04876920346402356,
        "ex2": 0.41095885302749713,
        "ex3": 0.8348886080220816,
        "age": 0.010028337867459566,
        "fs": 0.01165475209535662,
        "minority": 0.024569759722570257,
        "agrhk": 0.015111614334179074,
        "migrant": 0.015781875322345228,
        "livinsch": 0.0223045496036756,
        "nsibling": 0.008062579796386806,
        "medul_2.0": 0.01656107690967453,
        "medul_3.0": 0.02119657643097465,
        "medul_4.0": 0.025554095671149794,
        "fedul_2.0": 0.01681097649785666,
        "fedul_3.0": 0.018557728817214115,
        "fedul_4.0": 0.02375781766217198,
        "steco_3c_2.0": 0.014398822987474363,
        "steco_3c_3.0": 0.024487098300910757,
        "diffmat_2.0": 0.02303886870226757,
        "diffmat_3.0": 0.022513204460331653,
        "diffmat_4.0": 0.024026386088784924,
        "diffchn_2.0": 0.03060263003127336,
        "diffchn_3.0": 0.032306559942735,
        "diffchn_4.0": 0.03267119078974374,
        "diffeng_2.0": 0.021864826876511128,
        "diffeng_3.0": 0.023606444701166882,
        "diffeng_4.0": 0.025240163858762717,
        "y0_chn_0": 0.014316053847109066,
        "y0_chn_1": 0.013639851336074581,
        "y0_mat_0": 0.016192979808029903,
        "y0_mat_1": 0.014994209578786723,
        "y0_eng_0": 0.0194685409331125,
        "y0_eng_1": 0.01762108164610665
      },
      "exposure_covariance": [
        [
          0.0006311630262126834,
          -0.0011030043514028839,
          0.00849104086318798,
          -0.01682405589257543
        ],
        [
          -0.0011030043514029032,
          0.0023784352065153278,
          -0.019204017794579115,
          0.03834754540430311
        ],
        [
          0.008491040863188212,
          -0.0192040177945792,
          0.16888717888167598,
          -0.3425479194787552
        ],
        [
          -0.016824055892575882,
          0.03834754540430333,
          -0.34254791947875574,
          0.697038987805049
        ]
      ],
      "joint": {
        "F": 1.3224389301556143,
        "df1": 4,
        "df2": 111,
        "p": 0.26606045756958524
      },
      "curvature": {
        "F": 0.5923256146925554,
        "df1": 2,
        "df2": 111,
        "p": 0.5547780706506616
      },
      "baseline_score_nonlinearity": {
        "F": 10.266496239048815,
        "df1": 3,
        "df2": 111,
        "p": 5.089583941881868e-06
      },
      "contrasts": {
        "0": {
          "estimate": -0.025330100190521277,
          "se": 0.012331504007946092,
          "lower": -0.049765798597403155,
          "upper": -0.0008944017836393994
        },
        "15": {
          "estimate": -0.014474535197909654,
          "se": 0.01771528457837975,
          "lower": -0.04957855421054862,
          "upper": 0.020629483814729312
        },
        "30": {
          "estimate": -0.003798496513946141,
          "se": 0.007758186757542404,
          "lower": -0.01917186148787088,
          "upper": 0.011574868459978599
        },
        "60": {
          "estimate": 0.0,
          "se": 0.0,
          "lower": 0.0,
          "upper": 0.0
        },
        "90": {
          "estimate": -0.010974944346651846,
          "se": 0.011198078416318829,
          "lower": -0.03316468427954719,
          "upper": 0.011214795586243494
        },
        "120": {
          "estimate": -0.017802902616802674,
          "se": 0.015462425326029244,
          "lower": -0.048442730626615256,
          "upper": 0.012836925393009908
        }
      }
    }
  },
  "knots_hours": [
    0.23809523809523808,
    0.7142857142857143,
    1.2857142857142858,
    3.040952380952374
  ],
  "knot_reference": {
    "cohort": "Baseline-eligible grade-7 students before follow-up outcome restriction",
    "n": 8886,
    "positive_n": 6348,
    "quantiles": [
      0.05,
      0.35,
      0.65,
      0.95
    ]
  },
  "sample_description": {
    "n": 8247,
    "exercise": {
      "n": 8247,
      "mean": 0.854750067845739,
      "sd": 0.9281499737857488
    },
    "y0": {
      "n": 8247,
      "mean": 0.05922013893723488,
      "sd": 0.8203709721565247
    },
    "y1": {
      "n": 8247,
      "mean": 0.045032197857794616,
      "sd": 0.8510520728129575
    },
    "age": {
      "n": 8247,
      "mean": 12.519461622408148,
      "sd": 0.6953142090691327
    },
    "fs": {
      "n": 8247,
      "mean": 0.4832060143082333,
      "sd": 0.49974818215916594
    },
    "agrhk": {
      "n": 8247,
      "mean": 0.5159451921910998,
      "sd": 0.49977598756119596
    },
    "livinsch": {
      "n": 8247,
      "mean": 0.29865405602037104,
      "sd": 0.45769554534292284
    },
    "cog3pl": {
      "n": 8247,
      "mean": 0.07449107617139816,
      "sd": 0.8571574687957764
    },
    "zero_percent": 27.876803686188918
  },
  "baseline_eligible_description": {
    "n": 8886,
    "exercise": {
      "n": 8886,
      "mean": 0.8502899156511581,
      "sd": 0.9300005432382253
    },
    "y0": {
      "n": 8886,
      "mean": 0.04150615260004997,
      "sd": 0.8375349640846252
    },
    "y1": {
      "n": 8247,
      "mean": 0.045032197857794616,
      "sd": 0.8510520728129575
    },
    "age": {
      "n": 8886,
      "mean": 12.54298897141571,
      "sd": 0.7147515683738479
    },
    "fs": {
      "n": 8886,
      "mean": 0.47963088003601173,
      "sd": 0.4996130398269925
    },
    "agrhk": {
      "n": 8886,
      "mean": 0.5290344361917623,
      "sd": 0.49918437870816895
    },
    "livinsch": {
      "n": 8886,
      "mean": 0.3049741165878911,
      "sd": 0.46042237270611686
    },
    "cog3pl": {
      "n": 8886,
      "mean": 0.050561659038066864,
      "sd": 0.8573372960090637
    },
    "zero_percent": 28.561782579338285
  },
  "unavailable_outcome_description": {
    "n": 639,
    "exercise": {
      "n": 639,
      "mean": 0.7927267307548999,
      "sd": 0.9524307676689574
    },
    "y0": {
      "n": 639,
      "mean": -0.18711239099502563,
      "sd": 1.0069507360458374
    },
    "y1": {
      "n": 0,
      "mean": null,
      "sd": null
    },
    "age": {
      "n": 639,
      "mean": 12.846635367762127,
      "sd": 0.8754490706482502
    },
    "fs": {
      "n": 639,
      "mean": 0.433489827856025,
      "sd": 0.4959448688958679
    },
    "agrhk": {
      "n": 639,
      "mean": 0.6979655712050078,
      "sd": 0.4594997880730006
    },
    "livinsch": {
      "n": 639,
      "mean": 0.3865414710485133,
      "sd": 0.48733852184718834
    },
    "cog3pl": {
      "n": 639,
      "mean": -0.25827381014823914,
      "sd": 0.7982689738273621
    },
    "zero_percent": 37.40219092331768
  },
  "outcome_availability_comparison": {
    "exercise": {
      "retained_mean": 0.854750067845739,
      "unavailable_mean": 0.7927267307548999,
      "standardized_difference": 0.06595640022371559
    },
    "y0": {
      "retained_mean": 0.05922013893723488,
      "unavailable_mean": -0.18711239099502563,
      "standardized_difference": 0.26821592450141907
    },
    "age": {
      "retained_mean": 12.519461622408148,
      "unavailable_mean": 12.846635367762127,
      "standardized_difference": -0.41386672781192796
    },
    "fs": {
      "retained_mean": 0.4832060143082333,
      "unavailable_mean": 0.433489827856025,
      "standardized_difference": 0.09986174696896105
    },
    "agrhk": {
      "retained_mean": 0.5159451921910998,
      "unavailable_mean": 0.6979655712050078,
      "standardized_difference": -0.3791613633957299
    },
    "livinsch": {
      "retained_mean": 0.29865405602037104,
      "unavailable_mean": 0.3865414710485133,
      "standardized_difference": -0.18590697196792952
    },
    "cog3pl": {
      "retained_mean": 0.07449107617139816,
      "unavailable_mean": -0.25827381014823914,
      "standardized_difference": 0.4017750918865204
    }
  },
  "questionnaire_nonrespondents_with_main_outcomes": {
    "w2mtype": {
      "2.0": 90,
      "4.0": 22,
      "1.0": 16,
      "6.0": 12,
      "5.0": 2
    },
    "w2mreason": {
      "5.0": 90,
      "10.0": 18,
      "1.0": 15,
      "13.0": 12,
      "9.0": 3,
      "12.0": 2,
      "4.0": 1,
      "8.0": 1
    }
  },
  "inference": {
    "seed": 2026101202,
    "draws": 20000,
    "grid": [
      5,
      120
    ],
    "critical_value": 2.437040274302653,
    "covariance_identity_max_error": 2.3314683517128287e-15,
    "method": "School-level Rademacher score multipliers; fixed normalizing constants and fitted model; zero contrast excluded"
  },
  "curve": [
    {
      "minutes": 5,
      "estimate": -0.017703718504366053,
      "se": 0.02548945606678601,
      "pointwise_lower": -0.06821277730223037,
      "pointwise_upper": 0.032805340293498256,
      "simultaneous_lower": -0.07982254950919165,
      "simultaneous_upper": 0.044415112500459555
    },
    {
      "minutes": 6,
      "estimate": -0.01707016984555085,
      "se": 0.02470115683976377,
      "pointwise_lower": -0.06601716110052006,
      "pointwise_upper": 0.031876821409418346,
      "simultaneous_lower": -0.07726788388592161,
      "simultaneous_upper": 0.0431275441948199
    },
    {
      "minutes": 7,
      "estimate": -0.01643662118673565,
      "se": 0.02391432178327453,
      "pointwise_lower": -0.06382444625046461,
      "pointwise_upper": 0.03095120387699332,
      "simultaneous_lower": -0.07471678650520892,
      "simultaneous_upper": 0.04184354413173763
    },
    {
      "minutes": 8,
      "estimate": -0.01580307252792045,
      "se": 0.023129100327829135,
      "pointwise_lower": -0.06163492885859685,
      "pointwise_upper": 0.030028783802755952,
      "simultaneous_lower": -0.07216962153522674,
      "simultaneous_upper": 0.04056347647938585
    },
    {
      "minutes": 9,
      "estimate": -0.015169523869105247,
      "se": 0.022345662578786254,
      "pointwise_lower": -0.05944894600004069,
      "pointwise_upper": 0.029109898261830195,
      "simultaneous_lower": -0.06962680352958503,
      "simultaneous_upper": 0.03928775579137454
    },
    {
      "minutes": 10,
      "estimate": -0.014535975210290045,
      "se": 0.021564202945728077,
      "pointwise_lower": -0.05726688291036146,
      "pointwise_upper": 0.028194932489781364,
      "simultaneous_lower": -0.06708880627226528,
      "simultaneous_upper": 0.03801685585168518
    },
    {
      "minutes": 11,
      "estimate": -0.013902426551474837,
      "se": 0.020784944545837084,
      "pointwise_lower": -0.055089181711150875,
      "pointwise_upper": 0.027284328608201198,
      "simultaneous_lower": -0.06455617350882707,
      "simultaneous_upper": 0.036751320405877405
    },
    {
      "minutes": 12,
      "estimate": -0.013268877892659636,
      "se": 0.02000814457544463,
      "pointwise_lower": -0.05291635205410922,
      "pointwise_upper": 0.02637859626878995,
      "simultaneous_lower": -0.06202953203708836,
      "simultaneous_upper": 0.035491776251769094
    },
    {
      "minutes": 13,
      "estimate": -0.012635329233844434,
      "se": 0.01923410089969537,
      "pointwise_lower": -0.05074898417890522,
      "pointwise_upper": 0.02547832571121635,
      "simultaneous_lower": -0.05950960776640295,
      "simultaneous_upper": 0.034238949298714086
    },
    {
      "minutes": 14,
      "estimate": -0.012001780575029233,
      "se": 0.018463160183912884,
      "pointwise_lower": -0.04858776502601991,
      "pointwise_upper": 0.02458420387596145,
      "simultaneous_lower": -0.056997245534126106,
      "simultaneous_upper": 0.03299368438406765
    },
    {
      "minutes": 15,
      "estimate": -0.011368304908327184,
      "se": 0.017695799231717903,
      "pointwise_lower": -0.04643371240577095,
      "pointwise_upper": 0.023697102589116583,
      "simultaneous_lower": -0.05449368032199767,
      "simultaneous_upper": 0.03175707050534329
    },
    {
      "minutes": 16,
      "estimate": -0.01073569230037106,
      "se": 0.016933254998301835,
      "pointwise_lower": -0.04429006749407838,
      "pointwise_upper": 0.02281868289333626,
      "simultaneous_lower": -0.05200271670626934,
      "simultaneous_upper": 0.03053133210552722
    },
    {
      "minutes": 17,
      "estimate": -0.010105139821816565,
      "se": 0.016177199587186497,
      "pointwise_lower": -0.04216134074635113,
      "pointwise_upper": 0.021951061102718,
      "simultaneous_lower": -0.04952962674122231,
      "simultaneous_upper": 0.029319347097589182
    },
    {
      "minutes": 18,
      "estimate": -0.009477849214814649,
      "se": 0.015429342566896303,
      "pointwise_lower": -0.040052121528897075,
      "pointwise_upper": 0.02109642309926778,
      "simultaneous_lower": -0.047079778456353215,
      "simultaneous_upper": 0.028124080026723917
    },
    {
      "minutes": 19,
      "estimate": -0.008855022221516278,
      "se": 0.014691429409818163,
      "pointwise_lower": -0.03796707035392448,
      "pointwise_upper": 0.020257025910891922,
      "simultaneous_lower": -0.0446586273803176,
      "simultaneous_upper": 0.026948582937285043
    },
    {
      "minutes": 20,
      "estimate": -0.008237860584072394,
      "se": 0.013965244563395639,
      "pointwise_lower": -0.03591092496531818,
      "pointwise_upper": 0.01943520379717339,
      "simultaneous_lower": -0.042271724025553736,
      "simultaneous_upper": 0.025796002857408948
    },
    {
      "minutes": 21,
      "estimate": -0.007627566044633955,
      "se": 0.013252614340421054,
      "pointwise_lower": -0.03388850606594643,
      "pointwise_upper": 0.018633373976678518,
      "simultaneous_lower": -0.039924720932040955,
      "simultaneous_upper": 0.02466958884277304
    },
    {
      "minutes": 22,
      "estimate": -0.007025340345351908,
      "se": 0.01255540930065016,
      "pointwise_lower": -0.03190472203698929,
      "pointwise_upper": 0.017854041346285474,
      "simultaneous_lower": -0.03762337847139045,
      "simultaneous_upper": 0.023572697780686637
    },
    {
      "minutes": 23,
      "estimate": -0.006432385228377205,
      "se": 0.011875545621862863,
      "pointwise_lower": -0.029964571654787032,
      "pointwise_upper": 0.017099801198032623,
      "simultaneous_lower": -0.03537356818817555,
      "simultaneous_upper": 0.02250879773142114
    },
    {
      "minutes": 24,
      "estimate": -0.005849902435860796,
      "se": 0.011214984713582192,
      "pointwise_lower": -0.028073143325398446,
      "pointwise_upper": 0.016373338453676854,
      "simultaneous_lower": -0.0331812718585492,
      "simultaneous_upper": 0.02148146698682761
    },
    {
      "minutes": 25,
      "estimate": -0.0052790937099536465,
      "se": 0.010575729991489148,
      "pointwise_lower": -0.026235608692888567,
      "pointwise_upper": 0.015677421272981273,
      "simultaneous_lower": -0.031052573629363155,
      "simultaneous_upper": 0.020494386209455862
    },
    {
      "minutes": 26,
      "estimate": -0.004721160792806697,
      "se": 0.009959819288021927,
      "pointwise_lower": -0.024457207600424354,
      "pointwise_upper": 0.01501488601481096,
      "simultaneous_lower": -0.02899364152249251,
      "simultaneous_upper": 0.019551319936879117
    },
    {
      "minutes": 27,
      "estimate": -0.004177305426570906,
      "se": 0.009369310818860416,
      "pointwise_lower": -0.022743220281926924,
      "pointwise_upper": 0.014388609428785112,
      "simultaneous_lower": -0.02701069323459331,
      "simultaneous_upper": 0.018656082381451496
    },
    {
      "minutes": 28,
      "estimate": -0.0036487293533972176,
      "se": 0.008806259978028967,
      "pointwise_lower": -0.021098921380018565,
      "pointwise_upper": 0.01380146267322413,
      "simultaneous_lower": -0.025109939585833407,
      "simultaneous_upper": 0.017812480879038972
    },
    {
      "minutes": 29,
      "estimate": -0.0031366343154365962,
      "se": 0.008272683573573069,
      "pointwise_lower": -0.019529509076628582,
      "pointwise_upper": 0.01325624044575539,
      "simultaneous_lower": -0.02329749736079616,
      "simultaneous_upper": 0.017024228729922968
    },
    {
      "minutes": 30,
      "estimate": -0.002642222054839983,
      "se": 0.007770507612433164,
      "pointwise_lower": -0.018040001625234996,
      "pointwise_upper": 0.012755557515555032,
      "simultaneous_lower": -0.021579262058114956,
      "simultaneous_upper": 0.01629481794843499
    },
    {
      "minutes": 31,
      "estimate": -0.0021666943137583286,
      "se": 0.007301494704573846,
      "pointwise_lower": -0.016635093497300284,
      "pointwise_upper": 0.012301704869783627,
      "simultaneous_lower": -0.019960730971412342,
      "simultaneous_upper": 0.015627342343895685
    },
    {
      "minutes": 32,
      "estimate": -0.0017112528343426053,
      "se": 0.00686714804698587,
      "pointwise_lower": -0.015318965120161634,
      "pointwise_upper": 0.011896459451476424,
      "simultaneous_lower": -0.01844676919444598,
      "simultaneous_upper": 0.015024263525760768
    },
    {
      "minutes": 33,
      "estimate": -0.0012770993587437364,
      "se": 0.006468591338172484,
      "pointwise_lower": -0.014095044919568978,
      "pointwise_upper": 0.011540846202081505,
      "simultaneous_lower": -0.017041316967875374,
      "simultaneous_upper": 0.014487118250387902
    },
    {
      "minutes": 34,
      "estimate": -0.0008654356291126972,
      "se": 0.006106428344243874,
      "pointwise_lower": -0.012965731040526287,
      "pointwise_upper": 0.011234859782300892,
      "simultaneous_lower": -0.015747047436178285,
      "simultaneous_upper": 0.01401617617795289
    },
    {
      "minutes": 35,
      "estimate": -0.00047746338760042834,
      "se": 0.005780592192178464,
      "pointwise_lower": -0.011932092711828,
      "pointwise_upper": 0.010977165936627143,
      "simultaneous_lower": -0.014564999369258808,
      "simultaneous_upper": 0.013610072594057951
    },
    {
      "minutes": 36,
      "estimate": -0.00011438437635788792,
      "se": 0.0054902018228374,
      "pointwise_lower": -0.010993585798124502,
      "pointwise_upper": 0.010764817045408727,
      "simultaneous_lower": -0.013494227332662471,
      "simultaneous_upper": 0.013265458579946696
    },
    {
      "minutes": 37,
      "estimate": 0.00022259966246397297,
      "se": 0.005233449116158029,
      "pointwise_lower": -0.010147829130957797,
      "pointwise_upper": 0.010593028455885743,
      "simultaneous_lower": -0.012531526607126767,
      "simultaneous_upper": 0.012976725932054713
    },
    {
      "minutes": 38,
      "estimate": 0.0005322869867142033,
      "se": 0.0050075418159076105,
      "pointwise_lower": -0.0093904914103508,
      "pointwise_upper": 0.010455065383779206,
      "simultaneous_lower": -0.011671294093907285,
      "simultaneous_upper": 0.012735868067335692
    },
    {
      "minutes": 39,
      "estimate": 0.0008134758542418553,
      "se": 0.004808721855909948,
      "pointwise_lower": -0.00871532751944882,
      "pointwise_upper": 0.01034227922793253,
      "simultaneous_lower": -0.010905572976530088,
      "simultaneous_upper": 0.012532524685013799
    },
    {
      "minutes": 40,
      "estimate": 0.0010649645228959677,
      "se": 0.0046323658367027195,
      "pointwise_lower": -0.008114377625723599,
      "pointwise_upper": 0.010244306671515534,
      "simultaneous_lower": -0.010224297586452267,
      "simultaneous_upper": 0.012354226632244203
    },
    {
      "minutes": 41,
      "estimate": 0.0012855512505255962,
      "se": 0.004473157637854932,
      "pointwise_lower": -0.0075783092238034255,
      "pointwise_upper": 0.010149411724854618,
      "simultaneous_lower": -0.009615714066231396,
      "simultaneous_upper": 0.012186816567282589
    },
    {
      "minutes": 42,
      "estimate": 0.001474034294979781,
      "se": 0.004325308398220879,
      "pointwise_lower": -0.0070968530410316,
      "pointwise_upper": 0.010044921630991162,
      "simultaneous_lower": -0.009066916470264,
      "simultaneous_upper": 0.012014985060223561
    },
    {
      "minutes": 43,
      "estimate": 0.0016292130674564077,
      "se": 0.0041827923693410944,
      "pointwise_lower": -0.0066592692433764655,
      "pointwise_upper": 0.00991769537828928,
      "simultaneous_lower": -0.008564420395673657,
      "simultaneous_upper": 0.011822846530586472
    },
    {
      "minutes": 44,
      "estimate": 0.0017504728803594844,
      "se": 0.00403992850538987,
      "pointwise_lower": -0.0062549151468803705,
      "pointwise_upper": 0.00975586090759934,
      "simultaneous_lower": -0.00809499559257895,
      "simultaneous_upper": 0.011595941353297919
    },
    {
      "minutes": 45,
      "estimate": 0.0018387364600847347,
      "se": 0.0038923737053646102,
      "pointwise_lower": -0.005874261880578231,
      "pointwise_upper": 0.0095517348007477,
      "simultaneous_lower": -0.007647135022525469,
      "simultaneous_upper": 0.011324607942694938
    },
    {
      "minutes": 46,
      "estimate": 0.0018951756563753402,
      "se": 0.003736671769764019,
      "pointwise_lower": -0.005509288904689277,
      "pointwise_upper": 0.009299640217439956,
      "simultaneous_lower": -0.0072112439383893445,
      "simultaneous_upper": 0.011001595251140025
    },
    {
      "minutes": 47,
      "estimate": 0.001920962318974517,
      "se": 0.0035700717208597753,
      "pointwise_lower": -0.005153373123454398,
      "pointwise_upper": 0.008995297761403433,
      "simultaneous_lower": -0.0067794462469097354,
      "simultaneous_upper": 0.01062137088485877
    },
    {
      "minutes": 48,
      "estimate": 0.0019172682976254657,
      "se": 0.0033904513531148443,
      "pointwise_lower": -0.0048011373951865255,
      "pointwise_upper": 0.008635673990437458,
      "simultaneous_lower": -0.006345398197979336,
      "simultaneous_upper": 0.010179934793230268
    },
    {
      "minutes": 49,
      "estimate": 0.0018852654420713835,
      "se": 0.0031962368634592966,
      "pointwise_lower": -0.004448291274296907,
      "pointwise_upper": 0.008218822158439675,
      "simultaneous_lower": -0.005904092520389712,
      "simultaneous_upper": 0.009674623404532479
    },
    {
      "minutes": 50,
      "estimate": 0.0018261256020554624,
      "se": 0.0029863253150354567,
      "pointwise_lower": -0.004091477368030029,
      "pointwise_upper": 0.007743728572140954,
      "simultaneous_lower": -0.005451669462855504,
      "simultaneous_upper": 0.009103920666966428
    },
    {
      "minutes": 51,
      "estimate": 0.0017410206273209203,
      "se": 0.0027600136747999147,
      "pointwise_lower": -0.0037281307197347263,
      "pointwise_upper": 0.007210171974376567,
      "simultaneous_lower": -0.004985243855792538,
      "simultaneous_upper": 0.008467285110434378
    },
    {
      "minutes": 52,
      "estimate": 0.0016311223676109543,
      "se": 0.0025169360714244965,
      "pointwise_lower": -0.0033563544812065258,
      "pointwise_upper": 0.006618599216428434,
      "simultaneous_lower": -0.0045027522062956425,
      "simultaneous_upper": 0.007764996941517551
    },
    {
      "minutes": 53,
      "estimate": 0.0014976026726687616,
      "se": 0.0022570095984957277,
      "pointwise_lower": -0.0029748125181093413,
      "pointwise_upper": 0.0059700178634468646,
      "simultaneous_lower": -0.0040028206183529876,
      "simultaneous_upper": 0.006998025963690511
    },
    {
      "minutes": 54,
      "estimate": 0.001341633392237536,
      "se": 0.00198038823464574,
      "pointwise_lower": -0.0025826380996387104,
      "pointwise_upper": 0.005265904884113782,
      "simultaneous_lower": -0.003484652494349265,
      "simultaneous_upper": 0.006167919278824337
    },
    {
      "minutes": 55,
      "estimate": 0.0011643863760604951,
      "se": 0.0016874240798619613,
      "pointwise_lower": -0.00217935708568167,
      "pointwise_upper": 0.00450812983780266,
      "simultaneous_lower": -0.002947934066391201,
      "simultaneous_upper": 0.005276706818512191
    },
    {
      "minutes": 56,
      "estimate": 0.0009670334738808382,
      "se": 0.001378634971432709,
      "pointwise_lower": -0.0017648237556511233,
      "pointwise_upper": 0.0036988907034127996,
      "simultaneous_lower": -0.002392755475062761,
      "simultaneous_upper": 0.004326822422824438
    },
    {
      "minutes": 57,
      "estimate": 0.0007507465354417557,
      "se": 0.0010546775430103246,
      "pointwise_lower": -0.0013391674232209375,
      "pointwise_upper": 0.002840660494104449,
      "simultaneous_lower": -0.0018195451132769738,
      "simultaneous_upper": 0.003321038184160485
    },
    {
      "minutes": 58,
      "estimate": 0.0005166974104864478,
      "se": 0.0007163248606474523,
      "pointwise_lower": -0.0009027481206388545,
      "pointwise_upper": 0.00193614294161175,
      "simultaneous_lower": -0.0012290151243956292,
      "simultaneous_upper": 0.0022624099453685247
    },
    {
      "minutes": 59,
      "estimate": 0.0002660579487581264,
      "se": 0.00036444787037785367,
      "pointwise_lower": -0.00045611983586937084,
      "pointwise_upper": 0.0009882357333856236,
      "simultaneous_lower": -0.0006221161892365359,
      "simultaneous_upper": 0.0011542320867527888
    },
    {
      "minutes": 60,
      "estimate": 0.0,
      "se": 0.0,
      "pointwise_lower": 0.0,
      "pointwise_upper": 0.0,
      "simultaneous_lower": 0.0,
      "simultaneous_upper": 0.0
    },
    {
      "minutes": 61,
      "estimate": -0.0002803045860447532,
      "se": 0.00037599563900865963,
      "pointwise_lower": -0.001025365045109448,
      "pointwise_upper": 0.00046475587301994157,
      "simultaneous_lower": -0.0011966211012710184,
      "simultaneous_upper": 0.000636011929181512
    },
    {
      "minutes": 62,
      "estimate": -0.0005736839596329206,
      "se": 0.0007624569107533108,
      "pointwise_lower": -0.0020845432276837056,
      "pointwise_upper": 0.0009371753084178643,
      "simultaneous_lower": -0.0024318221585591226,
      "simultaneous_upper": 0.0012844542392932813
    },
    {
      "minutes": 63,
      "estimate": -0.0008789662710212958,
      "se": 0.0011582515563639468,
      "pointwise_lower": -0.0031741190514423586,
      "pointwise_upper": 0.001416186509399767,
      "simultaneous_lower": -0.0037016719616539636,
      "simultaneous_upper": 0.001943739419611372
    },
    {
      "minutes": 64,
      "estimate": -0.0011949796704666836,
      "se": 0.001562204650737643,
      "pointwise_lower": -0.004290592474116202,
      "pointwise_upper": 0.0019006331331828355,
      "simultaneous_lower": -0.00500213532101723,
      "simultaneous_upper": 0.002612175980083862
    },
    {
      "minutes": 65,
      "estimate": -0.0015205523082258846,
      "se": 0.001973104871207711,
      "pointwise_lower": -0.0054303913292336374,
      "pointwise_upper": 0.0023892867127818683,
      "simultaneous_lower": -0.0063290883447818256,
      "simultaneous_upper": 0.0032879837283300564
    },
    {
      "minutes": 66,
      "estimate": -0.0018545123345556974,
      "se": 0.0023897097882505797,
      "pointwise_lower": -0.006589881810009546,
      "pointwise_upper": 0.0028808571408981513,
      "simultaneous_lower": -0.007678331332417626,
      "simultaneous_upper": 0.003969306663306231
    },
    {
      "minutes": 67,
      "estimate": -0.002195687899712912,
      "se": 0.0028107503503152827,
      "pointwise_lower": -0.007765377356334308,
      "pointwise_upper": 0.0033740015569084843,
      "simultaneous_lower": -0.009045599704441546,
      "simultaneous_upper": 0.004654223905015723
    },
    {
      "minutes": 68,
      "estimate": -0.002542907153954336,
      "se": 0.0032349347039297683,
      "pointwise_lower": -0.0089531462245695,
      "pointwise_upper": 0.0038673319166608287,
      "simultaneous_lower": -0.01042657331217051,
      "simultaneous_upper": 0.005340759004261838
    },
    {
      "minutes": 69,
      "estimate": -0.002894998247536756,
      "se": 0.003660951465166387,
      "pointwise_lower": -0.01014941797017512,
      "pointwise_upper": 0.004359421475101608,
      "simultaneous_lower": -0.011816884410414548,
      "simultaneous_upper": 0.0060268879153410355
    },
    {
      "minutes": 70,
      "estimate": -0.0032507893307169907,
      "se": 0.0040874725382829226,
      "pointwise_lower": -0.011350389033034994,
      "pointwise_upper": 0.004848810371601012,
      "simultaneous_lower": -0.013212124526618567,
      "simultaneous_upper": 0.0067105458651845855
    },
    {
      "minutes": 71,
      "estimate": -0.0036091085537518237,
      "se": 0.004513155561014693,
      "pointwise_lower": -0.012552227582966263,
      "pointwise_upper": 0.005334010475462616,
      "simultaneous_lower": -0.014607850420137614,
      "simultaneous_upper": 0.007389633312633967
    },
    {
      "minutes": 72,
      "estimate": -0.003968784066898056,
      "se": 0.004936646042860842,
      "pointwise_lower": -0.013751077756876456,
      "pointwise_upper": 0.005813509623080344,
      "simultaneous_lower": -0.01599958929332675,
      "simultaneous_upper": 0.008062021159530638
    },
    {
      "minutes": 73,
      "estimate": -0.004328644020412494,
      "se": 0.005356579252198662,
      "pointwise_lower": -0.014943063398206493,
      "pointwise_upper": 0.006285775357381505,
      "simultaneous_lower": -0.017382843390514623,
      "simultaneous_upper": 0.008725555349689634
    },
    {
      "minutes": 74,
      "estimate": -0.004687516564551925,
      "se": 0.0057715818997152715,
      "pointwise_lower": -0.01612429139276291,
      "pointwise_upper": 0.006749258263659061,
      "simultaneous_lower": -0.01875309410059426,
      "simultaneous_upper": 0.009378060971490408
    },
    {
      "minutes": 75,
      "estimate": -0.005044229849573149,
      "se": 0.006180273659096413,
      "pointwise_lower": -0.01729085468206426,
      "pointwise_upper": 0.007202394982917961,
      "simultaneous_lower": -0.020105805663002935,
      "simultaneous_upper": 0.010017345963856636
    },
    {
      "minutes": 76,
      "estimate": -0.005397612025732981,
      "se": 0.006581268560884041,
      "pointwise_lower": -0.01843883502536297,
      "pointwise_upper": 0.007643610973897007,
      "simultaneous_lower": -0.021436428564609252,
      "simultaneous_upper": 0.01064120451314329
    },
    {
      "minutes": 77,
      "estimate": -0.005746491243288198,
      "se": 0.00697317629169271,
      "pointwise_lower": -0.019564305574129304,
      "pointwise_upper": 0.008071323087552908,
      "simultaneous_lower": -0.02274040270595576,
      "simultaneous_upper": 0.011247420219379363
    },
    {
      "minutes": 78,
      "estimate": -0.006089824467826327,
      "se": 0.007354760936672458,
      "pointwise_lower": -0.02066377424616953,
      "pointwise_upper": 0.008484125310516875,
      "simultaneous_lower": -0.02401367307836501,
      "simultaneous_upper": 0.011834024142712358
    },
    {
      "minutes": 79,
      "estimate": -0.006427363622508259,
      "se": 0.00772575810944537,
      "pointwise_lower": -0.021736469065387037,
      "pointwise_upper": 0.00888174182037052,
      "simultaneous_lower": -0.025255347284746953,
      "simultaneous_upper": 0.012400620039730435
    },
    {
      "minutes": 80,
      "estimate": -0.006759163585068964,
      "se": 0.008086276901684076,
      "pointwise_lower": -0.022782661081948756,
      "pointwise_upper": 0.009264333911810828,
      "simultaneous_lower": -0.026465746063636334,
      "simultaneous_upper": 0.012947418893498406
    },
    {
      "minutes": 81,
      "estimate": -0.007085279829610679,
      "se": 0.008436430122788115,
      "pointwise_lower": -0.023802629309312928,
      "pointwise_upper": 0.009632069650091571,
      "simultaneous_lower": -0.02764519981018539,
      "simultaneous_upper": 0.013474640150964032
    },
    {
      "minutes": 82,
      "estimate": -0.0074057678302356725,
      "se": 0.008776332952579628,
      "pointwise_lower": -0.024796657458088473,
      "pointwise_upper": 0.009985121797617128,
      "simultaneous_lower": -0.02879404469636174,
      "simultaneous_upper": 0.013982509035890395
    },
    {
      "minutes": 83,
      "estimate": -0.00772068306104616,
      "se": 0.009106102506183251,
      "pointwise_lower": -0.025765033073815332,
      "pointwise_upper": 0.010323666951723012,
      "simultaneous_lower": -0.029912621610543068,
      "simultaneous_upper": 0.014471255488450747
    },
    {
      "minutes": 84,
      "estimate": -0.008030080996144412,
      "se": 0.009425857523923543,
      "pointwise_lower": -0.02670804692247564,
      "pointwise_upper": 0.010647884930186816,
      "simultaneous_lower": -0.03100127540178477,
      "simultaneous_upper": 0.014941113409495946
    },
    {
      "minutes": 85,
      "estimate": -0.008334017109632691,
      "se": 0.009735718148101454,
      "pointwise_lower": -0.027625992548161348,
      "pointwise_upper": 0.010957958328895966,
      "simultaneous_lower": -0.03206035433581518,
      "simultaneous_upper": 0.015392320116549795
    },
    {
      "minutes": 86,
      "estimate": -0.008632546875613233,
      "se": 0.01003580576132018,
      "pointwise_lower": -0.02851916595270607,
      "pointwise_upper": 0.011254072201479604,
      "simultaneous_lower": -0.03309020970102911,
      "simultaneous_upper": 0.015825115949802647
    },
    {
      "minutes": 87,
      "estimate": -0.008925725768188272,
      "se": 0.010326242869198782,
      "pointwise_lower": -0.02938786536327432,
      "pointwise_upper": 0.011536413826897775,
      "simultaneous_lower": -0.034091195522656284,
      "simultaneous_upper": 0.016239743986279743
    },
    {
      "minutes": 88,
      "estimate": -0.009213609261460094,
      "se": 0.010607153015633643,
      "pointwise_lower": -0.030232391064446505,
      "pointwise_upper": 0.011805172541526316,
      "simultaneous_lower": -0.03506366835625012,
      "simultaneous_upper": 0.016636449833329934
    },
    {
      "minutes": 89,
      "estimate": -0.00949625282953092,
      "se": 0.010878660722303351,
      "pointwise_lower": -0.03105304527834367,
      "pointwise_upper": 0.01206053961928183,
      "simultaneous_lower": -0.036007987140258574,
      "simultaneous_upper": 0.017015481481196738
    },
    {
      "minutes": 90,
      "estimate": -0.009773711946502998,
      "se": 0.011140891446504502,
      "pointwise_lower": -0.03185013208107643,
      "pointwise_upper": 0.012302708188070426,
      "simultaneous_lower": -0.03692451309326841,
      "simultaneous_upper": 0.017377089200262416
    },
    {
      "minutes": 91,
      "estimate": -0.010046042086478593,
      "se": 0.01139397155305141,
      "pointwise_lower": -0.032623957347062346,
      "pointwise_upper": 0.01253187317410516,
      "simultaneous_lower": -0.037813609645523626,
      "simultaneous_upper": 0.01772152547256644
    },
    {
      "minutes": 92,
      "estimate": -0.010313298723559947,
      "se": 0.01163802829711837,
      "pointwise_lower": -0.03337482871502673,
      "pointwise_upper": 0.012748231267906831,
      "simultaneous_lower": -0.03867564239711134,
      "simultaneous_upper": 0.018049044949991443
    },
    {
      "minutes": 93,
      "estimate": -0.01057553733184928,
      "se": 0.011873189815718027,
      "pointwise_lower": -0.03410305557111639,
      "pointwise_upper": 0.01295198090741783,
      "simultaneous_lower": -0.03951097909719421,
      "simultaneous_upper": 0.01835990443349565
    },
    {
      "minutes": 94,
      "estimate": -0.010832813385448864,
      "se": 0.012099585126088682,
      "pointwise_lower": -0.03480894904570411,
      "pointwise_upper": 0.013143322274806388,
      "simultaneous_lower": -0.04031998964008033,
      "simultaneous_upper": 0.0186543628691826
    },
    {
      "minutes": 95,
      "estimate": -0.011085182358460996,
      "se": 0.012317344129686695,
      "pointwise_lower": -0.03549282202129982,
      "pointwise_upper": 0.013322457304377831,
      "simultaneous_lower": -0.04110304607495283,
      "simultaneous_upper": 0.01893268135803084
    },
    {
      "minutes": 96,
      "estimate": -0.01133269972498785,
      "se": 0.01252659762078652,
      "pointwise_lower": -0.03615498914959196,
      "pointwise_upper": 0.01348958969961626,
      "simultaneous_lower": -0.04186052262682839,
      "simultaneous_upper": 0.019195123176852694
    },
    {
      "minutes": 97,
      "estimate": -0.011575420959131708,
      "se": 0.012727477298920709,
      "pointwise_lower": -0.03679576687609844,
      "pointwise_upper": 0.013644924957835019,
      "simultaneous_lower": -0.04259279572687422,
      "simultaneous_upper": 0.019441953808610808
    },
    {
      "minutes": 98,
      "estimate": -0.011813401534994827,
      "se": 0.012920115784561835,
      "pointwise_lower": -0.03741547347124126,
      "pointwise_upper": 0.013788670401251604,
      "simultaneous_lower": -0.04330024405062544,
      "simultaneous_upper": 0.019673440980635788
    },
    {
      "minutes": 99,
      "estimate": -0.01204669692667941,
      "se": 0.013104646637572112,
      "pointwise_lower": -0.03801442906690568,
      "pointwise_upper": 0.013921035213546862,
      "simultaneous_lower": -0.04398324856294749,
      "simultaneous_upper": 0.01988985470958867
    },
    {
      "minutes": 100,
      "estimate": -0.012275362608287765,
      "se": 0.013281204378047425,
      "pointwise_lower": -0.03859295569774417,
      "pointwise_upper": 0.014042230481168642,
      "simultaneous_lower": -0.04464219256883406,
      "simultaneous_upper": 0.02009146735225853
    },
    {
      "minutes": 101,
      "estimate": -0.012499454053922124,
      "se": 0.013449924509249278,
      "pointwise_lower": -0.039151377346617444,
      "pointwise_upper": 0.014152469238773193,
      "simultaneous_lower": -0.04527746176929296,
      "simultaneous_upper": 0.020278553661448713
    },
    {
      "minutes": 102,
      "estimate": -0.012719026737684686,
      "se": 0.013610943542374167,
      "pointwise_lower": -0.03969001999367662,
      "pointwise_upper": 0.014251966518307253,
      "simultaneous_lower": -0.04588944432171015,
      "simultaneous_upper": 0.020451390846340782
    },
    {
      "minutes": 103,
      "estimate": -0.012934136133677762,
      "se": 0.013764399022952624,
      "pointwise_lower": -0.04020921166867493,
      "pointwise_upper": 0.014340939401319402,
      "simultaneous_lower": -0.0464785309041854,
      "simultaneous_upper": 0.020610258636829873
    },
    {
      "minutes": 104,
      "estimate": -0.013144837716003624,
      "se": 0.013910429558698728,
      "pointwise_lower": -0.040709282506153105,
      "pointwise_upper": 0.014419607074145857,
      "simultaneous_lower": -0.04704511478340251,
      "simultaneous_upper": 0.02075543935139526
    },
    {
      "minutes": 105,
      "estimate": -0.013351186958764444,
      "se": 0.014049174848646373,
      "pointwise_lower": -0.0411905648031749,
      "pointwise_upper": 0.01448819088564601,
      "simultaneous_lower": -0.04758959188563554,
      "simultaneous_upper": 0.02088721796810665
    },
    {
      "minutes": 106,
      "estimate": -0.01355323933606252,
      "se": 0.014180775713437248,
      "pointwise_lower": -0.041653393079344875,
      "pointwise_upper": 0.014546914407219839,
      "simultaneous_lower": -0.04811236087056203,
      "simultaneous_upper": 0.021005882198436993
    },
    {
      "minutes": 107,
      "estimate": -0.013751050321999983,
      "se": 0.01430537412662323,
      "pointwise_lower": -0.04209810413883597,
      "pointwise_upper": 0.014596003494836002,
      "simultaneous_lower": -0.04861382320754794,
      "simultaneous_upper": 0.02111172256354797
    },
    {
      "minutes": 108,
      "estimate": -0.013944675390679284,
      "se": 0.01442311324685345,
      "pointwise_lower": -0.04252503713417072,
      "pointwise_upper": 0.01463568635281215,
      "simultaneous_lower": -0.04909438325408925,
      "simultaneous_upper": 0.02120503247273068
    },
    {
      "minutes": 109,
      "estimate": -0.01413417001620254,
      "se": 0.014534137450820077,
      "pointwise_lower": -0.04293453363150494,
      "pointwise_upper": 0.014666193599099861,
      "simultaneous_lower": -0.049554448336101564,
      "simultaneous_upper": 0.021286108303696483
    },
    {
      "minutes": 110,
      "estimate": -0.01431958967267205,
      "se": 0.014638592366836898,
      "pointwise_lower": -0.04332693767716644,
      "pointwise_upper": 0.014687758331822336,
      "simultaneous_lower": -0.04999442882975297,
      "simultaneous_upper": 0.021355249484408867
    },
    {
      "minutes": 111,
      "estimate": -0.014500989834190098,
      "se": 0.014736624908911509,
      "pointwise_lower": -0.043702595865171084,
      "pointwise_upper": 0.014700616196790885,
      "simultaneous_lower": -0.05041473824449911,
      "simultaneous_upper": 0.021412758576118913
    },
    {
      "minutes": 112,
      "estimate": -0.014678425974858827,
      "se": 0.014828383311172071,
      "pointwise_lower": -0.04406185740544165,
      "pointwise_upper": 0.014705005455723993,
      "simultaneous_lower": -0.05081579330698249,
      "simultaneous_upper": 0.021458941357264838
    },
    {
      "minutes": 113,
      "estimate": -0.014851953568780524,
      "se": 0.014914017162497918,
      "pointwise_lower": -0.044405074192430935,
      "pointwise_upper": 0.014701167054869888,
      "simultaneous_lower": -0.051198014045428925,
      "simultaneous_upper": 0.021494106907867877
    },
    {
      "minutes": 114,
      "estimate": -0.01502162809005747,
      "se": 0.014993677441187233,
      "pointwise_lower": -0.044732600873817946,
      "pointwise_upper": 0.014689344693703008,
      "simultaneous_lower": -0.051561823874133904,
      "simultaneous_upper": 0.021518567694018963
    },
    {
      "minutes": 115,
      "estimate": -0.015187505012791785,
      "se": 0.015067516549482362,
      "pointwise_lower": -0.04504479491892195,
      "pointwise_upper": 0.014669784893338377,
      "simultaneous_lower": -0.051907649677602044,
      "simultaneous_upper": 0.021532639652018473
    },
    {
      "minutes": 116,
      "estimate": -0.015349639811085891,
      "se": 0.01513568834776461,
      "pointwise_lower": -0.04534201668646217,
      "pointwise_upper": 0.014642737064290388,
      "simultaneous_lower": -0.052235921893881626,
      "simultaneous_upper": 0.021536642271709844
    },
    {
      "minutes": 117,
      "estimate": -0.015508087959042016,
      "se": 0.015198348188187332,
      "pointwise_lower": -0.04562462949120358,
      "pointwise_upper": 0.014608453573119549,
      "simultaneous_lower": -0.052547074596529304,
      "simultaneous_upper": 0.021530898678445272
    },
    {
      "minutes": 118,
      "estimate": -0.01566290493076236,
      "se": 0.01525565294753229,
      "pointwise_lower": -0.04589299966906407,
      "pointwise_upper": 0.014567189807539349,
      "simultaneous_lower": -0.052841545574682534,
      "simultaneous_upper": 0.02151573571315781
    },
    {
      "minutes": 119,
      "estimate": -0.015814146200349294,
      "se": 0.0153077610590131,
      "pointwise_lower": -0.04614749664013533,
      "pointwise_upper": 0.014519204239436742,
      "simultaneous_lower": -0.05311977641056605,
      "simultaneous_upper": 0.02149148400986746
    },
    {
      "minutes": 120,
      "estimate": -0.015961867241904765,
      "se": 0.015354832542749181,
      "pointwise_lower": -0.04638849296906841,
      "pointwise_upper": 0.014464758485258883,
      "simultaneous_lower": -0.05338221255375753,
      "simultaneous_upper": 0.021458478069948002
    }
  ],
  "exposure_measurement_note": "W2 days times minutes is a changed questionnaire measure; no continuous-dose student-fixed-effect model is claimed."
}


==> anc/panel_analysis.py <==
"""Two-wave CEPS achievement analysis. Original input files are never changed.

The estimand is a baseline-class conditional association with later relative
achievement, not a randomized exercise effect. W2 questionnaire response is
not required when the school supplied the outcomes used by this model.
"""
from pathlib import Path
import json
import hashlib
import audit_models as a
import numpy as np
import pandas as pd
from scipy import stats, linalg

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'output' / 'panel'
OUT.mkdir(parents=True, exist_ok=True)
KNOTS = [5/21, 5/7, 9/7, 3.040952380952374]
MINUTES = [0, 15, 30, 60, 90, 120]
SEED = 2026101202
SUBJECTS = ['chn', 'mat', 'eng']

def dump(path, obj):
    path.write_text(json.dumps(obj, ensure_ascii=False, indent=2,
        default=lambda x: x.item() if hasattr(x, 'item') else list(x)), encoding='utf8')

def prepare():
    raw, _, _ = a.prepare()
    cohort = raw.loc[raw.grade9.eq(0)].copy()
    w = pd.read_csv(ROOT / 'data/ceps_wave2/cepsw2studentEN.tab', sep='\t').copy()
    assert w.ids.is_unique and cohort.ids.is_unique
    normalization = {}
    for s in SUBJECTS:
        score, full = w['w2'+s], w['w2up'+s]
        valid = score.notna() & full.gt(0) & score.ge(0) & score.le(full)
        w['valid_'+s] = valid
        w['pct_'+s] = (100*score/full).where(valid)
        for tag, values in [('z_'+s, score.where(valid)), ('z_unrestricted_'+s, score.where(score.ge(0)))]:
            means = values.groupby(w.schids).transform('mean')
            sds = values.groupby(w.schids).transform('std')
            w[tag] = (values-means)/sds.where(sds.gt(0))
        tracked = w.w2status.isin([1, 2])
        means = score.where(valid & tracked).groupby(w.schids).transform('mean')
        sds = score.where(valid & tracked).groupby(w.schids).transform('std')
        w['z_tracked_'+s] = (score.where(valid)-means)/sds.where(sds.gt(0))
        normalization[s] = {
            'missing': int(score.isna().sum()), 'above_max': int(score.gt(full).sum()),
            'negative': int(score.lt(0).sum()), 'valid_n': int(valid.sum()),
            'schools_with_multiple_maxima': int((full.groupby(w.schids).nunique()>1).sum()),
            'reference': 'All W2 records with a valid subject score, including new entrants and questionnaire nonrespondents with school scores; school-specific sample SD',
        }
        assert normalization[s]['schools_with_multiple_maxima'] == 0
    for name, prefix in [('y1','z_'), ('y1_pct','pct_'), ('y1_unrestricted','z_unrestricted_'), ('y1_tracked','z_tracked_')]:
        w[name] = w[[prefix+s for s in SUBJECTS]].mean(axis=1, skipna=False)
    d = cohort.merge(w, on='ids', how='left', suffixes=('', '_w2'), validate='one_to_one', indicator=True)
    assert len(d)==10279 and d._merge.eq('both').all()
    assert d.clsids.eq(d.clsids_w2).all() and d.schids.eq(d.schids_w2).all()
    assert d.w2status.isin([1,2]).all()
    for s in SUBJECTS:
        d['y0_'+s] = (d['std'+s]-70)/10
    d['y0'] = d[['y0_'+s for s in SUBJECTS]].mean(axis=1, skipna=False)
    d['exercise2'] = d.w2c13a*d.w2c13b/7/60
    # The day/minute measure is retained for diagnostics, not silently pooled with W1.
    d['valid_exercise2'] = d.w2c13a.between(0,7) & d.w2c13b.between(0,1440)
    d['exercise2'] = d.exercise2.where(d.valid_exercise2)
    return d, w, normalization

def baseline_score_knots(d):
    """Unweighted subject-specific knots in the estimation sample."""
    return {s:d['y0_'+s].quantile([.1,.5,.9]).to_numpy() for s in SUBJECTS}

def design(d, kind='zero_rcs', adjustment='spline', cognitive=False):
    if adjustment not in ['none','linear','spline']:
        raise ValueError('Unknown baseline achievement adjustment: '+str(adjustment))
    prior_knots = baseline_score_knots(d) if adjustment=='spline' else None
    b, _ = a.basis(d.exercise, kind, KNOTS if kind=='zero_rcs' else None)
    x = pd.DataFrame(b, index=d.index, columns=['ex'+str(i) for i in range(b.shape[1])])
    for c in a.CONT: x[c] = d[c].astype(float)
    for c in a.CATS:
        x = pd.concat([x, pd.get_dummies(d[c], prefix=c, drop_first=True, dtype=float)], axis=1)
    if adjustment!='none':
        for s in SUBJECTS:
            if adjustment=='linear': x['y0_'+s] = d['y0_'+s]
            elif adjustment=='spline':
                vals = d['y0_'+s]
                knots = prior_knots[s]
                block, _ = a.basis(vals, 'rcs', knots)
                for j in range(block.shape[1]): x['y0_'+s+'_'+str(j)] = block[:,j]
    if cognitive: x['cog3pl'] = d.cog3pl
    return x

def fit(d, outcome='y1', kind='zero_rcs', adjustment='spline', fe='clsids', cluster='schids', weight=None, cognitive=False):
    need = a.CONT + a.CATS + ['exercise',outcome,fe,cluster]
    if adjustment!='none': need += ['y0_'+s for s in SUBJECTS]
    if weight: need += [weight]
    if cognitive: need += ['cog3pl']
    d = d.dropna(subset=need).copy()
    if weight: d = d.loc[d[weight].gt(0)].copy()
    x = design(d, kind, adjustment, cognitive)
    y = d[outcome].astype(float)
    w = np.ones(len(d)) if weight is None else d[weight].to_numpy(dtype=float, copy=True)
    w /= w.mean()
    sw = pd.Series(w, index=d.index); f = d[fe]
    den = sw.groupby(f).transform('sum')
    xm = x.mul(sw,axis=0).groupby(f).transform('sum').div(den,axis=0)
    ym = (y*sw).groupby(f).transform('sum')/den
    xx = (x-xm).to_numpy()*np.sqrt(w)[:,None]
    yy = (y-ym).to_numpy()*np.sqrt(w)
    keep = np.linalg.norm(xx,axis=0)>1e-9
    xx=xx[:,keep]; names=x.columns[keep].tolist()
    rank=np.linalg.matrix_rank(xx)
    assert rank==xx.shape[1], (rank,xx.shape,names)
    beta=np.linalg.lstsq(xx,yy,rcond=None)[0]
    residual=yy-xx@beta
    bread=np.linalg.inv(xx.T@xx)
    labels,idx=np.unique(d[cluster],return_inverse=True)
    G=len(labels); N=len(d); C=d[fe].nunique(); p=len(beta)
    scores=np.zeros((G,p)); np.add.at(scores,idx,xx*residual[:,None])
    correction=G/(G-1)*(N-1)/(N-C-p)
    cov=correction*bread@scores.T@scores@bread
    b_ref,_=a.basis([1.0],kind,KNOTS if kind=='zero_rcs' else None)
    def contrasts(minutes):
        b,_=a.basis(np.asarray(minutes)/60,kind,KNOTS if kind=='zero_rcs' else None)
        L=np.zeros((len(minutes),p)); L[:,:b.shape[1]]=b-b_ref
        v=L@beta; se=np.sqrt(np.einsum('ij,jk,ik->i',L,cov,L).clip(0))
        critical=stats.t.ppf(.975,G-1)
        return L,v,se,critical
    L,v,se,critical=contrasts(MINUTES)
    k=4 if kind=='zero_rcs' else 2
    def wald(ix):
        bb=beta[ix]; vv=cov[np.ix_(ix,ix)]; q=len(ix)
        F=float(bb@np.linalg.solve(vv,bb)/q)
        return {'F':F,'df1':q,'df2':G-1,'p':float(stats.f.sf(F,q,G-1))}
    sse=float(residual@residual)
    tss=float(np.sum(w*(y-np.average(y,weights=w))**2))
    result={
        'n':N,'classes':int(C),'clusters':G,'fe':fe,'cluster':cluster,'weight':weight,
        'outcome':outcome,'kind':kind,'prior_achievement_adjustment':adjustment,
        'baseline_score_knots':{s:v.tolist() for s,v in baseline_score_knots(d).items()} if adjustment=='spline' else None,
        'rank':rank,'r2':1-sse/tss,'adjusted_r2':1-(sse/(N-C-p))/(tss/(N-1)),
        'zero_n':int(d.exercise.eq(0).sum()),'questionnaire_nonrespondents_n':int(d.w2status.eq(2).sum()),
        'outcome_mean':float(y.mean()),'outcome_sd':float(y.std()),
        'coefficients':dict(zip(names,beta.tolist())),
        'standard_errors':dict(zip(names,np.sqrt(np.diag(cov)).tolist())),
        'exposure_covariance':cov[:k,:k].tolist(),
        'joint':wald(list(range(k))),
        'curvature':wald([2,3]) if kind=='zero_rcs' else None,
        'baseline_score_nonlinearity':wald([names.index('y0_'+s+'_1') for s in SUBJECTS]) if adjustment=='spline' else None,
        'contrasts':{str(t):{'estimate':float(vv),'se':float(ss),'lower':float(vv-critical*ss),'upper':float(vv+critical*ss)} for t,vv,ss in zip(MINUTES,v,se)},
    }
    internal={'data':d,'x':xx,'y':yy,'beta':beta,'cov':cov,'bread':bread,'scores':scores,'correction':correction,
              'names':names,'contrast':contrasts,'residual':residual,'cluster_index':idx}
    return result,internal

def summarize(d):
    out={'n':len(d)}
    for c in ['exercise','y0','y1','age','fs','agrhk','livinsch','cog3pl']:
        v=d[c].dropna()
        out[c]={'n':len(v),'mean':float(v.mean()),'sd':float(v.std())}
    out['zero_percent']=float(100*d.exercise.eq(0).mean())
    return out

def main():
    cohort,w,normalization=prepare()
    need=a.CONT+a.CATS+['exercise']+['y0_'+s for s in SUBJECTS]
    eligible=cohort.dropna(subset=need).loc[lambda x:x.exercise.between(0,5)].copy()
    reference_knots = eligible.loc[eligible.exercise.gt(0), 'exercise'].quantile([.05,.35,.65,.95]).to_numpy()
    assert np.allclose(reference_knots, KNOTS, rtol=0, atol=1e-12)
    main=eligible.dropna(subset=['y1']).copy()
    flow={'baseline_grade7':len(cohort),'successful_questionnaire':int(cohort.w2status.eq(1).sum()),
          'questionnaire_nonresponse':int(cohort.w2status.eq(2).sum()),'new_entrants_excluded':int(w.w2status.eq(3).sum()),
          'baseline_complete_exposure_scores':int(cohort[['exercise','y0']].notna().all(axis=1).sum()),
          'baseline_exposure_score_cap5':int((cohort[['exercise','y0']].notna().all(axis=1)&cohort.exercise.between(0,5)).sum()),
          'baseline_eligible_complete_controls':len(eligible),'valid_followup_outcome':int(cohort.y1.notna().sum()),
          'main_n':len(main),'main_questionnaire_nonrespondents':int(main.w2status.eq(2).sum())}
    models={}; internals={}
    models['primary'],internals['primary']=fit(main)
    models['baseline_cross_section_same_sample'],_=fit(main,outcome='y0',adjustment='none')
    models['prospective_without_prior_scores'],_=fit(main,adjustment='none')
    models['prior_scores_linear'],_=fit(main,adjustment='linear')
    models['zero_plus_linear'],_=fit(main,kind='zero_linear')
    models['county_clustered'],_=fit(main,cluster='ctyids')
    models['followup_class_fe'],_=fit(main,fe='w2clsids')
    response=main.loc[main.w2status.eq(1)].copy()
    models['respondents_only_unweighted'],_=fit(response)
    models['respondents_only_panel_weighted'],_=fit(response,weight='w1w2sweight')
    models['full_mark_percentage'],_=fit(main,outcome='y1_pct')
    models['tracked_only_normalization'],_=fit(main,outcome='y1_tracked')
    models['cognitive_adjustment'],_=fit(main,cognitive=True)
    for season in [0,1]: models['baseline_'+('autumn' if season else 'spring')],_=fit(main.loc[main.fall.eq(season)])
    for s in SUBJECTS: models['subject_'+s],_=fit(main,outcome='z_'+s)
    for cap in [3,4,8]:
        d=cohort.dropna(subset=need+['y1']).loc[lambda x:x.exercise.between(0,cap)]
        models['exercise_cap_'+str(cap)],_=fit(d)
    models['retain_above_full_marks'],_=fit(eligible.dropna(subset=['y1_unrestricted']),outcome='y1_unrestricted')
    r=models['primary']; m=internals['primary']
    grid=np.arange(5,121); L,val,se,critical=m['contrast'](grid)
    influence=np.sqrt(m['correction'])*m['scores']@m['bread']
    err=float(np.max(np.abs(influence.T@influence-m['cov'])))
    assert err<1e-9
    rng=np.random.default_rng(SEED)
    draws=rng.choice(np.array([-1.,1.]),size=(20000,r['clusters']))@influence
    valid=se>1e-12
    maxz=np.max(np.abs(draws@L[valid].T/se[valid]),axis=1)
    simcrit=float(np.quantile(maxz,.95))
    curves=[{'minutes':int(t),'estimate':float(v),'se':float(s),'pointwise_lower':float(v-critical*s),'pointwise_upper':float(v+critical*s),
        'simultaneous_lower':float(v-simcrit*s),'simultaneous_upper':float(v+simcrit*s)} for t,v,s in zip(grid,val,se)]
    attrition={}
    for c in ['exercise','y0','age','fs','agrhk','livinsch','cog3pl']:
        yes=eligible.loc[eligible.y1.notna(),c].dropna(); no=eligible.loc[eligible.y1.isna(),c].dropna()
        pooled=np.sqrt((yes.var()+no.var())/2)
        attrition[c]={'retained_mean':float(yes.mean()),'unavailable_mean':float(no.mean()),
                     'standardized_difference':float((yes.mean()-no.mean())/pooled)}
    result={'version':'2026-10-12 grade-7 exercise knots and nonlinear baseline-achievement adjustment','flow':flow,'normalization':normalization,
       'models':models,'knots_hours':KNOTS,'knot_reference':{'cohort':'Baseline-eligible grade-7 students before follow-up outcome restriction','n':len(eligible),'positive_n':int(eligible.exercise.gt(0).sum()),'quantiles':[.05,.35,.65,.95]},'sample_description':summarize(main),
       'baseline_eligible_description':summarize(eligible),'unavailable_outcome_description':summarize(eligible.loc[eligible.y1.isna()]),
       'outcome_availability_comparison':attrition,
       'questionnaire_nonrespondents_with_main_outcomes':{c:main.loc[main.w2status.eq(2),c].value_counts(dropna=False).to_dict() for c in ['w2mtype','w2mreason']},
       'inference':{'seed':SEED,'draws':20000,'grid':[5,120],'critical_value':simcrit,'covariance_identity_max_error':err,
                    'method':'School-level Rademacher score multipliers; fixed normalizing constants and fitted model; zero contrast excluded'},
       'curve':curves,'exposure_measurement_note':'W2 days times minutes is a changed questionnaire measure; no continuous-dose student-fixed-effect model is claimed.'}
    dump(OUT/'panel_results.json',result)
    pd.DataFrame(curves).to_csv(OUT/'panel_curve.csv',index=False)
    keep=['ids','clsids','w2clsids','schids','ctyids','w2status','fall','w2fall','exercise','y0','y1','y1_pct','w1w2sweight']+a.CONT+a.CATS
    keep+=['y0_'+s for s in SUBJECTS]+['z_'+s for s in SUBJECTS]+['w2'+s for s in SUBJECTS]+['w2up'+s for s in SUBJECTS]
    main[list(dict.fromkeys(keep))].to_stata(OUT/'ceps_linked_analysis_sample.dta',write_index=False,version=118)
    dump(OUT/'panel_input_manifest.json', [{'path':str(p.relative_to(ROOT)),'bytes':p.stat().st_size,'sha256':hashlib.sha256(p.read_bytes()).hexdigest()}
        for p in [ROOT/'CSSD_hdl_20.500.14796-KUZGAR_files.zip',ROOT/'data/cepsw1studentEN.dta',ROOT/'data/cepsw1parentEN.dta',ROOT/'data/cepsw1principalEN.dta',ROOT/'data/ceps_wave2/cepsw2studentEN.tab'] if p.exists()])
    print(json.dumps({'flow':flow,'primary':{k:r[k] for k in ['n','classes','clusters','joint','curvature','contrasts']},'simcrit':simcrit},indent=2))
    print('Model summary')
    for name,m in models.items(): print(name,m['n'],round(m['contrasts']['0']['estimate'],4),round(m['contrasts']['30']['estimate'],4),round(m['contrasts']['120']['estimate'],4))

if __name__=='__main__': main()


==> anc/panel_heterogeneity.py <==
"""Pooled exercise heterogeneity and cross-subject tests for the CEPS panel.

Only new aggregate outputs are written. Existing analysis and raw data are not
modified. The defaults reproduce the current 8,247-person main specification.
School-score inference uses the same equation-level CR1 correction as the main
model, including in cross-equation covariance blocks.
"""
from pathlib import Path
import argparse
import json
import itertools
import panel_analysis as pa
import numpy as np
import pandas as pd
from scipy import stats

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'output' / 'panel'
MINUTES = [0, 30, 90, 120]
SUBJECTS = ['chn', 'mat', 'eng']
GROUPS = {
    'sex': ('fs', {0: 'Male', 1: 'Female'}),
    'school_location': ('schloc_3c', {
        1: 'Central area of the city or county',
        2: 'Urban fringe and rural-urban fringe zone',
        3: 'Towns and rural area',
    }),
}


def holm(values):
    p = np.asarray(values, dtype=float)
    order = np.argsort(p)
    out = np.empty(len(p))
    out[order] = np.minimum(1., np.maximum.accumulate(p[order] * (len(p)-np.arange(len(p)))))
    return out.tolist()


def sample():
    d, _, _ = pa.prepare()
    need = pa.a.CONT + pa.a.CATS + ['exercise', 'y1'] + ['y0_'+s for s in SUBJECTS]
    d = d.dropna(subset=need).loc[lambda x: x.exercise.between(0, 5)].copy()
    assert len(d) == 8247
    assert d[['fs', 'schloc_3c']].notna().all().all()
    return d


def base_design(d, knots, adjustment, cognitive):
    x = pa.design(d, kind='zero_rcs', adjustment=adjustment, cognitive=cognitive)
    block, _ = pa.a.basis(d.exercise, 'zero_rcs', knots)
    x.loc[:, ['ex0', 'ex1', 'ex2', 'ex3']] = block
    assert np.isfinite(x.to_numpy()).all(), 'Chosen adjustment has missing values in fixed main sample.'
    return x


def fit_within(d, x, outcomes):
    """Multiple outcomes share a design; retain correlated school scores."""
    f = d.clsids
    # Some supplied baseline fields are Stata float32. Promote before group
    # means so partialling out agrees with float64 explicit-dummy estimation.
    x = x.astype(float)
    centered = x-x.groupby(f).transform('mean')
    keep = np.linalg.norm(centered, axis=0) > 1e-9
    names = x.columns[keep].tolist()
    dropped = x.columns[~keep].tolist()
    xx = centered.loc[:, keep].to_numpy(dtype=float)
    yy0 = d[outcomes].astype(float)
    yy = (yy0-yy0.groupby(f).transform('mean')).to_numpy()
    rank = np.linalg.matrix_rank(xx)
    assert rank == len(names)
    beta = np.linalg.lstsq(xx, yy, rcond=None)[0]
    resid = yy-xx@beta
    bread = np.linalg.inv(xx.T@xx)
    clusters, idx = np.unique(d.schids, return_inverse=True)
    N, C, G, p = len(d), int(d.clsids.nunique()), len(clusters), len(names)
    cr1 = G/(G-1)*(N-1)/(N-C-p)
    scores = np.zeros((len(outcomes), G, p))
    for j in range(len(outcomes)):
        np.add.at(scores[j], idx, xx*resid[:, j, None])
    covariance = np.block([
        [cr1*bread@scores[j].T@scores[k]@bread for k in range(len(outcomes))]
        for j in range(len(outcomes))
    ])
    covariance = (covariance+covariance.T)/2
    return {'n': N, 'classes': C, 'clusters': G, 'rank': p,
            'coefficient_names': names, 'absorbed_columns': dropped,
            'cr1_correction': cr1, 'beta': beta.T.reshape(-1), 'cov': covariance,
            'outcomes': outcomes, 'design': x}


def wald(beta, cov, L, df2):
    b = L@beta
    v = L@cov@L.T
    v = (v+v.T)/2
    rank = np.linalg.matrix_rank(v)
    assert rank == len(L), ('Wald covariance deficient', rank, len(L))
    F = float(b@np.linalg.solve(v, b)/len(L))
    return {'F': F, 'df1': len(L), 'df2': df2, 'p': float(stats.f.sf(F, len(L), df2))}


def pointwise(beta, cov, L, df):
    estimate = L@beta
    se = np.sqrt(np.einsum('ij,jk,ik->i', L, cov, L).clip(0))
    c = stats.t.ppf(.975, df)
    return {str(t): {'estimate': float(v), 'se': float(s),
                     'lower': float(v-c*s), 'upper': float(v+c*s)}
            for t, v, s in zip(MINUTES, estimate, se)}


def contrast_basis(knots):
    b, _ = pa.a.basis(np.asarray(MINUTES)/60, 'zero_rcs', knots)
    reference, _ = pa.a.basis([1.], 'zero_rcs', knots)
    return b-reference


def heterogeneous(d, variable, labels, knots, adjustment, cognitive, outcome='y1', score_interactions=False):
    x = base_design(d, knots, adjustment, cognitive)
    score_columns = [c for c in x if c.startswith('y0_')]
    if score_interactions:
        assert adjustment == 'spline' and len(score_columns) == 6
    levels = sorted(labels)
    # fs is already a main-effect control. Location main effects are added to
    # demonstrate their absorption by baseline classroom effects.
    for level in levels[1:]:
        g = d[variable].eq(level).astype(float)
        if variable != 'fs': x[f'{variable}_{level}_main'] = g
        for j in range(4): x[f'ex{j}_X_{variable}_{level}'] = x[f'ex{j}']*g
        if score_interactions:
            for c in score_columns: x[f'{c}_X_{variable}_{level}'] = x[c]*g
    m = fit_within(d, x, [outcome])
    names, p = m['coefficient_names'], m['rank']
    interactions = [i for i, name in enumerate(names) if name.startswith('ex') and '_X_' in name]
    assert len(interactions) == 4*(len(levels)-1)
    Linter = np.eye(p)[interactions]
    result = {k: m[k] for k in ['n', 'classes', 'clusters', 'rank', 'coefficient_names', 'absorbed_columns', 'cr1_correction']}
    result.update({'variable': variable, 'outcome': outcome, 'reference_group_code': levels[0],
                   'coefficients': dict(zip(names, m['beta'].tolist())),
                   'covariance': m['cov'].tolist(),
                   'interaction_joint_test': wald(m['beta'], m['cov'], Linter, m['clusters']-1),
                   'groups': {},
                   'exercise_interaction_columns': [names[i] for i in interactions],
                   'baseline_score_interaction_columns': [c for c in names if c.startswith('y0_') and '_X_' in c],
                   'control_slopes': ('Four exercise coefficients and six baseline-score spline coefficients vary across groups; other background slopes are shared.'
                                      if score_interactions else 'Shared across groups; four exercise coefficients vary.')})
    cb = contrast_basis(knots)
    for level in levels:
        A = np.zeros((4, p))
        for j in range(4):
            A[j, names.index(f'ex{j}')] = 1
            if level != levels[0]: A[j, names.index(f'ex{j}_X_{variable}_{level}')] = 1
        gd = d.loc[d[variable].eq(level)]
        assert len(gd)
        result['groups'][str(level)] = {
            'label': labels[level], 'n': len(gd), 'classes': int(gd.clsids.nunique()),
            'schools': int(gd.schids.nunique()), 'zero_n': int(gd.exercise.eq(0).sum()),
            'exposure_coefficients': (A@m['beta']).tolist(),
            'exposure_covariance': (A@m['cov']@A.T).tolist(),
            'exercise_joint_test': wald(m['beta'], m['cov'], A, m['clusters']-1),
            'contrasts': pointwise(m['beta'], m['cov'], cb@A, m['clusters']-1),
        }
    return result


def subject_comparison(d, knots, adjustment, cognitive):
    x = base_design(d, knots, adjustment, cognitive)
    m = fit_within(d, x, ['z_'+s for s in SUBJECTS])
    p = m['rank']
    indices = np.array([j*p+m['coefficient_names'].index(f'ex{k}') for j in range(3) for k in range(4)])
    beta = m['beta'][indices]
    cov = m['cov'][np.ix_(indices, indices)]
    L = np.zeros((8, 12))
    L[:4, :4] = np.eye(4); L[:4, 4:8] = -np.eye(4)
    L[4:, :4] = np.eye(4); L[4:, 8:12] = -np.eye(4)
    result = {k: m[k] for k in ['n', 'classes', 'clusters', 'rank', 'coefficient_names', 'cr1_correction']}
    result.update({'subject_order': SUBJECTS, 'exposure_coefficients': beta.reshape(3, 4).tolist(),
                   'cross_subject_exposure_covariance': cov.tolist(),
                   'all_subjects_equal_test': wald(beta, cov, L, m['clusters']-1),
                   'pairwise': {},
                   'cross_equation_convention': 'Equation-level CR1 q=G/(G-1)*(N-1)/(N-C-p) multiplies every cross-subject covariance block; denominator df=G-1. This exactly agrees with regression on outcome differences.'})
    cb = contrast_basis(knots)
    for j, k in itertools.combinations(range(3), 2):
        A = np.zeros((4, 12))
        A[:, j*4:(j+1)*4] = np.eye(4)
        A[:, k*4:(k+1)*4] = -np.eye(4)
        key = SUBJECTS[j]+'_minus_'+SUBJECTS[k]
        result['pairwise'][key] = {
            'direction': SUBJECTS[j]+' minus '+SUBJECTS[k],
            'exposure_coefficient_difference': (A@beta).tolist(),
            'exposure_difference_covariance': (A@cov@A.T).tolist(),
            'exercise_coefficients_equal_test': wald(beta, cov, A, m['clusters']-1),
            'contrast_difference': pointwise(beta, cov, cb@A, m['clusters']-1),
        }
    adjusted = holm([v['exercise_coefficients_equal_test']['p'] for v in result['pairwise'].values()])
    for v, ph in zip(result['pairwise'].values(), adjusted): v['exercise_coefficients_equal_test']['p_holm_three_pairs'] = ph
    return result


def run(knots=None, adjustment=None, cognitive=False, output=None, score_interactions=False):
    knots = list(pa.KNOTS if knots is None else knots)
    assert len(knots)==4 and np.all(np.diff(knots)>0)
    d = sample()
    current = json.loads((OUT/'panel_results.json').read_text(encoding='utf8'))
    current_adjustment = current['models']['primary']['prior_achievement_adjustment']
    if adjustment is None: adjustment = current_adjustment
    current_cognitive = 'cog3pl' in current['models']['primary']['coefficients']
    aligned = knots == current['knots_hours'] and adjustment == current_adjustment and cognitive == current_cognitive
    alignment = {'same_main_sample_n': len(d)==current['models']['primary']['n'],
                 'knots_equal_to_current_main': knots==current['knots_hours'],
                 'adjustment_equal_to_current_main': adjustment==current_adjustment and cognitive==current_cognitive,
                 'coefficient_comparison_applicable': aligned}
    if aligned:
        check = fit_within(d, base_design(d, knots, adjustment, cognitive), ['y1'])
        reference = current['models']['primary']
        difference = max(abs(check['beta'][i]-reference['coefficients'][name])
                         for i,name in enumerate(check['coefficient_names']))
        covariance_difference = float(np.max(np.abs(check['cov'][:4,:4]-np.array(reference['exposure_covariance']))))
        alignment.update({'max_abs_main_coefficient_difference': float(difference),
                          'max_abs_main_exposure_covariance_difference': covariance_difference,
                          'pass': difference<1e-9 and covariance_difference<1e-8 and alignment['same_main_sample_n']})
        assert alignment['pass']
    groups = {name: heterogeneous(d, variable, labels, knots, adjustment, cognitive, score_interactions=score_interactions)
              for name, (variable, labels) in GROUPS.items()}
    adjusted = holm([v['interaction_joint_test']['p'] for v in groups.values()])
    for v, ph in zip(groups.values(), adjusted): v['interaction_joint_test']['p_holm_two_dimensions'] = ph
    subject_groups = {
        s: {name: heterogeneous(d, variable, labels, knots, adjustment, cognitive, 'z_'+s, score_interactions=score_interactions)
            for name, (variable, labels) in GROUPS.items()}
        for s in SUBJECTS
    }
    secondary_models = [v for models in subject_groups.values() for v in models.values()]
    adjusted_secondary = holm([v['interaction_joint_test']['p'] for v in secondary_models])
    for v, ph in zip(secondary_models, adjusted_secondary):
        v['interaction_joint_test']['p_holm_six_subject_dimensions'] = ph
    result = {
        'version': '2026-10-12 pooled heterogeneity supplement',
        'main_model_alignment': alignment,
        'specification': {'n': len(d), 'knots_hours': knots, 'baseline_score_adjustment': adjustment,
                          'baseline_score_slopes_vary_by_group': score_interactions,
                          'knot_reference': current.get('knot_reference') if knots==current['knots_hours'] else {'source': 'Explicit alternate knot argument'},
                          'baseline_score_knots': {s: d['y0_'+s].quantile([.1,.5,.9]).tolist() for s in SUBJECTS} if adjustment=='spline' else None,
                          'baseline_score_knots_reference': 'Unweighted analytic sample, separately for each baseline subject; quantiles 0.10, 0.50, 0.90.' if adjustment=='spline' else None,
                          'baseline_cognition_added': cognitive, 'fixed_effects': 'Baseline classroom',
                          'cluster': 'Baseline school', 'contrast_reference_minutes': 60,
                          'contrasts_minutes': MINUTES, 'intervals': 'Pointwise 95%; t_(G-1); no simultaneous subgroup-band claim.',
                          'heterogeneity_outcome_units': 'Mean subject-z units',
                          'subject_difference_units': 'Difference in subject-z units',
                          'sample_policy': 'The same original main sample of 8247 students is retained; this is not a separate-regression design.',
                          'location_definition_source': 'Original baseline principal-data schloc_3c value labels; checked independently by the linkage audit.'},
        'heterogeneity': groups,
        'subject_group_models': subject_groups,
        'subject_comparison': subject_comparison(d, knots, adjustment, cognitive),
        'multiplicity': {'heterogeneity': 'Holm adjustment across sex and school-location omnibus interaction tests (2 tests).',
                         'subject_group_models': 'A separate secondary family of six interaction tests: three subjects times two grouping dimensions; Holm adjustment across all six.',
                         'subject_pairs': 'Holm adjustment across Chinese-minus-mathematics, Chinese-minus-English and mathematics-minus-English four-coefficient tests (3 tests).',
                         'not_adjusted': 'Individual group contrasts and within-group joint tests are descriptive and have no familywise adjustment.'},
        'field_guide': {
            'groups.contrasts': 'Estimated group-specific conditional achievement difference at the named exercise minutes versus 60 minutes; se/lower/upper are pooled-model school-clustered uncertainty.',
            'groups.exercise_joint_test': 'Joint F test that all four group-specific exercise coefficients are zero.',
            'interaction_joint_test': 'Joint F test that all four exercise coefficients agree across groups; df1=4*(number of groups-1).',
            'groups.schools': 'Schools represented by that group, for coverage; inference uses the pooled model total clusters.',
            'all_subjects_equal_test': 'Eight-restriction joint test that the four exercise coefficients are identical across all three outcomes.',
            'cross_subject_exposure_covariance': '12 by 12 correlated-outcome covariance in subject_order with four basis coefficients per subject.',
            'pairwise.contrast_difference': 'Difference between subject-specific exercise contrasts, in the stated subtraction direction; not a level difference in scores.'
        },
    }
    target = Path(output) if output else OUT/('heterogeneity_group_score_slopes.json' if score_interactions else 'heterogeneity_results.json')
    target.write_text(json.dumps(result, ensure_ascii=False, indent=2, allow_nan=False)+'\n', encoding='utf8')
    print(json.dumps({'heterogeneity_tests': {k:v['interaction_joint_test'] for k,v in groups.items()},
                      'subject_joint_test':result['subject_comparison']['all_subjects_equal_test'],
                      'subject_pair_tests': {k:v['exercise_coefficients_equal_test'] for k,v in result['subject_comparison']['pairwise'].items()}}, indent=2))
    return result


if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('--knots', nargs=4, type=float, help='Four increasing RCS knots in hours; defaults to current main-model knots.')
    ap.add_argument('--adjustment', choices=['none', 'linear', 'spline'], default=None,
                    help='Defaults to the current main-model adjustment in panel_results.json.')
    ap.add_argument('--cognitive', action='store_true')
    ap.add_argument('--score-interactions', action='store_true',
                    help='Sensitivity: also interact all six baseline-score spline terms with group indicators; exercise equality tests still restrict only the four exercise terms per nonreference group.')
    ap.add_argument('--output', help='Optional new result path for alternative specifications.')
    args = ap.parse_args()
    run(args.knots, args.adjustment, args.cognitive, args.output, args.score_interactions)


==> anc/panel_heterogeneity_validation.py <==
"""Independent explicit-class-dummy statsmodels checks for heterogeneity.

Reads original microdata through the pre-existing independent reconstruction.
Never imports panel_heterogeneity or its within estimator. All three subject
differences are estimated directly as outcomes to check cross-equation results.
"""
from pathlib import Path
import argparse
import json
import itertools
import panel_numeric_validation as independent
import numpy as np
import pandas as pd
import statsmodels.api as sm
from statsmodels.stats.sandwich_covariance import cov_cluster
from scipy import stats, linalg

ROOT = Path(__file__).resolve().parent
OUT = ROOT/'output'/'panel'
SUBJECTS = ['chn', 'mat', 'eng']


def spline(t, knots):
    t = np.asarray(t, dtype=float)
    k = np.asarray(knots, dtype=float)
    values = [t]
    for knot in k[:-2]:
        v = np.clip(t-knot, 0, None)**3
        v -= np.clip(t-k[-2], 0, None)**3*(k[-1]-knot)/(k[-1]-k[-2])
        v += np.clip(t-k[-1], 0, None)**3*(k[-2]-knot)/(k[-1]-k[-2])
        values.append(v/(k[-1]-k[0])**2)
    return np.column_stack(values)


def design(d, spec):
    block = np.column_stack([d.exercise.gt(0).astype(float), spline(d.exercise, spec['knots_hours'])])
    x = pd.DataFrame(block, index=d.index, columns=['ex0','ex1','ex2','ex3'])
    for c in independent.CONT: x[c] = d[c].astype(float)
    for c in independent.CATS:
        for value in sorted(d[c].unique())[1:]: x[f'{c}_{value}'] = d[c].eq(value).astype(float)
    adjustment = spec['baseline_score_adjustment']
    for s in SUBJECTS:
        if adjustment == 'linear': x['y0_'+s] = d['y0_'+s]
        elif adjustment == 'spline':
            v = d['y0_'+s].to_numpy()
            knots = np.quantile(v, [.1,.5,.9])
            b = spline(v, knots)
            for j in range(b.shape[1]): x['y0_'+s+'_'+str(j)] = b[:,j]
    if spec['baseline_cognition_added']: x['cog3pl'] = d.cog3pl
    return x


def explicit_fit(d, x, y):
    fe = pd.get_dummies(d.clsids, prefix='class', drop_first=False, dtype=float)
    xx = pd.concat([x, fe], axis=1)
    model = sm.OLS(y, xx).fit(method='qr')
    covariance = cov_cluster(model, d.schids.to_numpy(), use_correction=True)
    return model, covariance[:len(x.columns), :len(x.columns)], len(x.columns)


def group_design(d, xbase, reference, spec):
    x = xbase.copy()
    variable = reference['variable']
    levels = sorted(int(v) for v in reference['groups'])
    score_columns = [c for c in xbase if c.startswith('y0_')]
    for level in levels[1:]:
        group = d[variable].eq(level)
        for j in range(4): x[f'ex{j}_X_{variable}_{level}'] = x[f'ex{j}']*group
        if spec.get('baseline_score_slopes_vary_by_group', False):
            assert len(score_columns) == 6
            for c in score_columns: x[f'{c}_X_{variable}_{level}'] = x[c]*group
    # Complete class indicators absorb all school-location main effects.
    assert list(x) == reference['coefficient_names']
    return x


def compare(fitted, covariance, columns, expected_beta, expected_cov):
    actual = fitted.params.loc[columns].to_numpy()
    bdiff = float(np.max(np.abs(actual-np.asarray(expected_beta))))
    cdiff = float(np.max(np.abs(covariance-np.asarray(expected_cov))))
    return {'max_abs_coefficient_difference': bdiff, 'max_abs_covariance_difference': cdiff,
            'pass': bdiff < 1e-8 and cdiff < 1e-7}


def run(result_path=None, output=None):
    target = (Path(result_path) if result_path else OUT/'heterogeneity_results.json').resolve()
    result = json.loads(target.read_text(encoding='utf8'))
    spec = result['specification']
    d, norm = independent.independent_data()
    principal = pd.read_stata(ROOT/'data'/'cepsw1principalEN.dta', columns=['schids','schloc_3c'], convert_categoricals=False)
    d = d.merge(principal, on='schids', validate='many_to_one')
    assert len(d) == spec['n'] == 8247
    xbase = design(d, spec)
    checks = {}
    for name, reference in result['heterogeneity'].items():
        x = group_design(d, xbase, reference, spec)
        # School-location main effects are omitted because complete class
        # indicators span them exactly; fs is already a base control.
        assert list(x) == reference['coefficient_names']
        fit, covariance, p = explicit_fit(d, x, d.ind_y1)
        check = compare(fit, covariance, list(x), [reference['coefficients'][c] for c in x], reference['covariance'])
        ix = [j for j,c in enumerate(x) if c.startswith('ex') and '_X_' in c]
        assert len(ix) == 4*(len(reference['groups'])-1)
        L = np.eye(len(fit.params))[ix]
        test = fit.f_test(L, cov_p=cov_cluster(fit, d.schids.to_numpy(), use_correction=True))
        check['interaction_F_difference'] = float(abs(float(test.fvalue)-reference['interaction_joint_test']['F']))
        check['pass'] &= check['interaction_F_difference'] < 1e-7
        check['n'] = len(d)
        check['method'] = 'statsmodels OLS QR with a complete set of explicit baseline-class indicators and cov_cluster CR1.'
        checks[name] = check
        print(name, check, flush=True)
    # OLS coefficients and all linear contrasts for the mean outcome must be
    # the mean of the three subject-specific models on this common design.
    averaging_checks = {}
    for name, reference in result['heterogeneity'].items():
        columns = reference['coefficient_names']
        subject_models = [result['subject_group_models'][s][name] for s in SUBJECTS]
        assert all(v['coefficient_names']==columns for v in subject_models)
        avg = np.mean([[v['coefficients'][c] for c in columns] for v in subject_models], axis=0)
        bdiff = float(np.max(np.abs(avg-np.array([reference['coefficients'][c] for c in columns]))))
        differences = []
        for group, values in reference['groups'].items():
            for minutes, contrast in values['contrasts'].items():
                average = np.mean([v['groups'][group]['contrasts'][minutes]['estimate'] for v in subject_models])
                differences.append(abs(float(average-contrast['estimate'])))
        mdiff = max(differences)
        averaging_checks[name] = {'max_abs_mean_coefficient_difference': bdiff,
                                  'max_abs_mean_contrast_difference': mdiff,
                                  'pass': bdiff<1e-10 and mdiff<1e-10,
                                  'note': 'Point estimates average; subject standard errors or covariance matrices must not be averaged without cross-subject covariance.'}
    # One subject in each grouping design is also independently checked with
    # explicit class indicators; this checks the newly added outcome routing.
    secondary_checks = {}
    for name, reference in result['subject_group_models']['chn'].items():
        x = group_design(d, xbase, reference, spec)
        fit, covariance, p = explicit_fit(d, x, d.ind_z_chn)
        check = compare(fit, covariance, list(x), [reference['coefficients'][c] for c in x], reference['covariance'])
        secondary_checks['chn_'+name] = check
        print('chn_'+name, check, flush=True)
    pair_checks = {}
    for j, k in itertools.combinations(SUBJECTS, 2):
        key = j+'_minus_'+k
        expected = result['subject_comparison']['pairwise'][key]
        fit, covariance, p = explicit_fit(d, xbase, d['ind_z_'+j]-d['ind_z_'+k])
        check = compare(fit, covariance[:4,:4], ['ex0','ex1','ex2','ex3'],
                        expected['exposure_coefficient_difference'], expected['exposure_difference_covariance'])
        L = np.eye(len(fit.params))[:4]
        test = fit.f_test(L, cov_p=cov_cluster(fit, d.schids.to_numpy(), use_correction=True))
        check['four_coefficient_F_difference'] = float(abs(float(test.fvalue)-expected['exercise_coefficients_equal_test']['F']))
        check['pass'] &= check['four_coefficient_F_difference'] < 1e-7
        check['method'] = 'Direct regression of independently reconstructed subject-z differences on the same design with explicit class indicators.'
        pair_checks[key] = check
        print(key, check, flush=True)
    # Independent stacked-equation check of the eight-restriction omnibus.
    # Each equation is a directly observed outcome difference. A block-diagonal
    # full dummy design lets statsmodels form the correlated school covariance.
    fe = pd.get_dummies(d.clsids, prefix='class', drop_first=False, dtype=float)
    full_x = pd.concat([xbase, fe], axis=1).to_numpy()
    stacked_x = linalg.block_diag(full_x, full_x)
    stacked_y = np.concatenate([(d.ind_z_chn-d.ind_z_mat).to_numpy(),
                                (d.ind_z_chn-d.ind_z_eng).to_numpy()])
    stacked_fit = sm.OLS(stacked_y, stacked_x).fit(method='qr')
    stacked_cov = cov_cluster(stacked_fit, np.tile(d.schids.to_numpy(), 2), use_correction=True)
    # Convert stacked sample-size correction to the production equation-level
    # convention while retaining the library's cross-equation cluster blocks.
    n, k, g = len(d), full_x.shape[1], d.schids.nunique()
    equation_cr1 = g/(g-1)*(n-1)/(n-k)
    stacked_cr1 = g/(g-1)*(2*n-1)/(2*n-2*k)
    stacked_cov *= equation_cr1/stacked_cr1
    indices = np.r_[np.arange(4), k+np.arange(4)]
    beta = np.array(result['subject_comparison']['exposure_coefficients']).reshape(-1)
    covariance = np.array(result['subject_comparison']['cross_subject_exposure_covariance'])
    L = np.zeros((8,12))
    L[:4,:4] = np.eye(4); L[:4,4:8] = -np.eye(4)
    L[4:,:4] = np.eye(4); L[4:,8:12] = -np.eye(4)
    bdiff = float(np.max(np.abs(stacked_fit.params[indices]-L@beta)))
    cdiff = float(np.max(np.abs(stacked_cov[np.ix_(indices,indices)]-L@covariance@L.T)))
    restriction = np.eye(len(stacked_fit.params))[indices]
    test = stacked_fit.f_test(restriction, cov_p=stacked_cov)
    fdiff = float(abs(float(test.fvalue)-result['subject_comparison']['all_subjects_equal_test']['F']))
    stacked_check = {'max_abs_coefficient_difference': bdiff, 'max_abs_covariance_difference': cdiff,
                     'eight_restriction_F_difference': fdiff,
                     'pass': bdiff<1e-8 and cdiff<1e-7 and fdiff<1e-7,
                     'method': 'statsmodels block-diagonal explicit-class-dummy stacked OLS for Chinese-minus-math and Chinese-minus-English outcomes; original school clusters shared across equations.',
                     'cr1_conversion_factor': float(equation_cr1/stacked_cr1)}
    print('all_subjects_equal', stacked_check, flush=True)
    summary = {'result_source': str(target.relative_to(ROOT)), 'n': len(d),
               'heterogeneity_models': checks, 'subject_difference_regressions': pair_checks,
               'subject_group_mean_consistency': averaging_checks,
               'selected_subject_group_explicit_models': secondary_checks,
               'all_subjects_joint_stacked_difference_model': stacked_check,
               'all_pass': all(v['pass'] for v in [*checks.values(), *pair_checks.values(), *averaging_checks.values(), *secondary_checks.values(), stacked_check]),
               'independence': 'Raw microdata and normalization reconstructed independently; spline terms independently computed; explicit class-dummy QR estimates and statsmodels cluster covariance compared with within estimates and correlated-outcome covariance.',
               'inference_note': 'The F statistics are compared using the same restriction covariance. Reported production p values use school denominator df=111, not statsmodels default residual df.',
               'software': {'numpy':np.__version__, 'pandas':pd.__version__, 'statsmodels':sm.__version__}}
    outpath = Path(output) if output else OUT/'heterogeneity_validation.json'
    outpath.write_text(json.dumps(summary, ensure_ascii=False, indent=2, allow_nan=False)+'\n', encoding='utf8')
    assert summary['all_pass'], 'Independent heterogeneity validation failed.'
    return summary


if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('--results')
    ap.add_argument('--output')
    args = ap.parse_args()
    run(args.results, args.output)


==> anc/panel_linkage_audit.py <==
"""Read-only CEPS W1/W2 linkage and score audit; writes aggregate diagnostics only."""
from pathlib import Path
import hashlib, json
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'output' / 'panel'
OUT.mkdir(parents=True, exist_ok=True)

def counts(s):
    return {('missing' if pd.isna(k) else str(k)): int(v) for k, v in s.value_counts(dropna=False).sort_index(na_position='last').items()}

def describe(s):
    q = s.dropna()
    return {'n': int(q.size), 'missing': int(s.isna().sum()), 'minimum': float(q.min()) if len(q) else None,
            'maximum': float(q.max()) if len(q) else None, 'mean': float(q.mean()) if len(q) else None,
            'sd': float(q.std()) if len(q)>1 else None,
            'quantiles': {str(k):float(v) for k,v in q.quantile([.01,.05,.25,.5,.75,.95,.99]).items()} if len(q) else {}}

def cleanjson(obj):
    if isinstance(obj, dict): return {str(k): cleanjson(v) for k,v in obj.items()}
    if isinstance(obj, list): return [cleanjson(v) for v in obj]
    if isinstance(obj, (np.integer,)): return int(obj)
    if isinstance(obj, (float, np.floating)): return float(obj) if np.isfinite(obj) else None
    return obj

def main():
    files = {lang: ROOT/'data'/'ceps_wave2'/f'cepsw2student{lang}.tab' for lang in ['EN','CN']}
    raw = pd.read_csv(files['EN'], sep='\t', dtype=str, keep_default_na=False)
    d = raw.apply(pd.to_numeric, errors='coerce').copy()
    b = pd.read_stata(ROOT/'data'/'cepsw1studentEN.dta', convert_categoricals=False).copy()
    m = d.merge(b, on='ids', how='left', suffixes=('_w2file','_w1file'), validate='one_to_one', indicator=True)
    special = {}
    for c in raw:
        bad = raw.loc[pd.to_numeric(raw[c], errors='coerce').isna(), c]
        if len(bad):
            special[c] = {str(k):int(v) for k,v in bad.value_counts(dropna=False).items()}
    specials_aggregate = {}
    for x in special.values():
        for k,v in x.items(): specials_aggregate[k]=specials_aggregate.get(k,0)+v
    hashes = {k:hashlib.sha256(p.read_bytes()).hexdigest() for k,p in files.items()}
    cn = pd.read_csv(files['CN'], sep='\t', dtype=str, keep_default_na=False)
    baseline7 = b[b.grade9.eq(0)]
    grade7_match = baseline7.ids.isin(d.ids)
    exact_pairs = {}
    for c in ['clsids','schids','ctyids']:
        valid = m['_merge'].eq('both') & m[c+'_w1file'].notna() & m[c+'_w2file'].notna()
        exact_pairs[c]={'comparable':int(valid.sum()),'equal':int((m.loc[valid,c+'_w1file']==m.loc[valid,c+'_w2file']).sum()),
                        'different':int((m.loc[valid,c+'_w1file']!=m.loc[valid,c+'_w2file']).sum())}
    panel7 = m[m.grade9.eq(0)].copy()
    status = []
    for k,a in m.groupby('w2status', dropna=False):
        status.append({'w2status':float(k),'n':len(a),'matched_w1':int(a['_merge'].eq('both').sum()),
                       'baseline_grade9':counts(a.grade9), 'three_scores_complete':int(a[['w2chn','w2mat','w2eng']].notna().all(axis=1).sum()),
                       'questionnaire_w2a01_nonmissing':int(a.w2a01.notna().sum()),
                       'all_questionnaire_fields_missing':int(a[[c for c in d if c.startswith(('w2a','w2b','w2c','w2d')) and c not in ['w2clsids','w2clsra','w2coglmh','w2cogtype','w2cogscore','w2cog3pl','w2chn']]].isna().all(axis=1).sum()),
                       'w2mtype':counts(a.w2mtype),'w2mreason':counts(a.w2mreason)})
    score_audit = {}
    for subj in ['chn','mat','eng']:
        score, cap = 'w2'+subj, 'w2up'+subj
        excess = d[score] > d[cap]
        groups = {}
        for group in ['schids','clsids','w2clsids']:
            nuniq = d.groupby(group)[cap].nunique()
            groups[group]={'groups':int(nuniq.size),'groups_multiple_maximum_values':int(nuniq.gt(1).sum()),
                           'group_score_nonmissing_count_distribution':describe(d.groupby(group)[score].count()),
                           'group_maximum_nunique_distribution':counts(nuniq)}
        score_audit[subj]={'score':describe(d[score]),'maximum':counts(d[cap]),
                           'above_maximum_n':int(excess.sum()),'above_maximum_by_status':counts(d.loc[excess,'w2status']),
                           'above_maximum_schools_n':int(d.loc[excess,'schids'].nunique()),
                           'score_missing_by_status':counts(d.loc[d[score].isna(),'w2status']),
                           'negative_n':int(d[score].lt(0).sum()), 'zero_n':int(d[score].eq(0).sum()),
                           'score_fraction_of_maximum':describe(d[score]/d[cap]),'groups':groups,
                           'above_maximum_excess_points':counts((d.loc[excess,score]-d.loc[excess,cap]).round(6))}
    subject_valid = pd.DataFrame({s:d['w2'+s].between(0,d['w2up'+s]) for s in ['chn','mat','eng']})
    cross = d.groupby(['w2status','w2mtype','w2mreason'],dropna=False).size().reset_index(name='n')
    result={
        'source':{'wave1':'data/cepsw1studentEN.dta','wave2':'data/ceps_wave2/cepsw2studentEN.tab'},
        'files':{'sha256':hashes,'CN_EN_byte_identical':hashes['CN']==hashes['EN'], 'CN_EN_parsed_identical':cn.equals(raw),
                 'format_note':'TAB contains plain numeric values and empty fields, no variable/value labels; CN/EN must not be interpreted as differing label languages.'},
        'shape':{'wave1_rows':len(b),'wave1_columns':b.shape[1],'wave2_rows':len(d),'wave2_columns':d.shape[1]},
        'uniqueness':{'wave1_missing_ids':int(b.ids.isna().sum()),'wave1_duplicate_ids':int(b.ids.duplicated().sum()),
                      'wave2_missing_ids':int(d.ids.isna().sum()),'wave2_duplicate_ids':int(d.ids.duplicated().sum())},
        'raw_special_missing_tokens':specials_aggregate,
        'raw_special_missing_columns':special,
        'baseline_grade7':{'n':len(baseline7),'in_w2_file':int(grade7_match.sum()),'not_in_w2_file':int((~grade7_match).sum()),'file_linkage_rate':float(grade7_match.mean()),
                           'w2status_for_linked':counts(panel7.w2status)},
        'wave2_linkage':{'matching_baseline':int(m['_merge'].eq('both').sum()),'not_matching_baseline':int(m['_merge'].eq('left_only').sum()),
                         'baseline_grade_for_matched':counts(m.loc[m['_merge'].eq('both'),'grade9']),
                         'new_ids_status':counts(m.loc[m['_merge'].eq('left_only'),'w2status'])},
        'baseline_identifiers_comparison':exact_pairs,
        'current_class_identifiers':{'w2_current_class_count':int(d.w2clsids.nunique()),'baseline_class_count_in_w2_file':int(d.clsids.nunique()),
                                    'w2_class_missing':int(d.w2clsids.isna().sum()),'equal_to_old_class_count':int(d.w2clsids.eq(d.clsids).sum()),
                                    'old_classes_mapping_to_multiple_new_classes':int(d.groupby('clsids').w2clsids.nunique().gt(1).sum()),
                                    'new_classes_mapping_to_multiple_old_classes':int(d.groupby('w2clsids').clsids.nunique().gt(1).sum()),
                                    'new_classes_containing_multiple_baseline_schools':int(d.groupby('w2clsids').schids.nunique().gt(1).sum()),
                                    'note':'schids in W2 is compared with original schids; no w2schids variable is present, so this cannot alone rule out actual school transfer.'},
        'status_aggregates':status,
        'status_type_reason_crosstab':cross.where(cross.notna(),None).to_dict('records'),
        'scores':score_audit,
        'three_subjects_complete_n':int(d[['w2chn','w2mat','w2eng']].notna().all(axis=1).sum()),
        'three_subjects_all_zero_n':int(d[['w2chn','w2mat','w2eng']].eq(0).all(axis=1).sum()),
        'three_subjects_valid_n':int(subject_valid.all(axis=1).sum()),
        'three_subjects_valid_by_status':counts(d.loc[subject_valid.all(axis=1),'w2status']),
        'missing_by_column':{c:int(v) for c,v in d.isna().sum().items()},
        'weights':{c:describe(d[c]) for c in ['w2sweight','w1w2sweight']},
        'negative_numeric_value_columns':{c:{'n':int(d[c].lt(0).sum()),'minimum':float(d[c].min())} for c in d if d[c].lt(0).any()},
        'warnings':['Dataset row inclusion does not by itself indicate completed follow-up; use documented w2status labels.',
                    'No TAB variable/value labels are embedded; all category meanings must come from accompanying documentation.',
                    'Exclude or audit subject scores that exceed their accompanying maximum before normalizing.',
                    'Ratios to examination maxima do not make exam difficulty comparable between schools; school/class normalization or fixed effects remain necessary.']}
    (OUT/'linkage_audit.json').write_text(json.dumps(cleanjson(result),ensure_ascii=False,indent=2,allow_nan=False),encoding='utf-8')
    print(json.dumps({k:result[k] for k in ['shape','uniqueness','baseline_grade7','wave2_linkage','baseline_identifiers_comparison','current_class_identifiers','three_subjects_complete_n','three_subjects_valid_n','three_subjects_valid_by_status']},indent=2))
    print('Saved aggregate-only output/panel/linkage_audit.json')

if __name__=='__main__': main()


==> anc/panel_model_comparison.py <==
"""Fixed-sample CEPS model comparisons and school-held-out within-class prediction.

Only this script's aggregate output is written. Existing models, results and input
microdata remain untouched. Cross-validation predicts deviations from observed
test-class means, not absolute outcomes for unknown schools or classes.
"""
from pathlib import Path
import json
import panel_analysis as pa
import numpy as np
import pandas as pd
from scipy import stats

ROOT = Path(__file__).resolve().parent
OUT = ROOT/'output'/'panel'
SUBJECTS = ['chn', 'mat', 'eng']
MINUTES = [0, 15, 30, 60, 90, 120, 180]
CV_SEED = 2026101204
LEGACY_KNOTS = [5/21, 5/7, 7/6, 3.0]
# Frozen before the target-cohort knot revision. The first comparison run
# reproduced all 31 legacy slopes and the covariance exactly against panel_results.
LEGACY_REFERENCE = {
    'n':8247, 'adjusted_r2':0.7351077646553021,
    'coefficients':{'ex0':0.007170971348103937,'ex1':0.03164130317206698,
                    'ex2':-0.2990772845374386,'ex3':0.6530894064232221},
    'exposure_covariance':[
        [0.0006622296461539501,-0.001191015280100667,0.009713129088119518,-0.02144571092310338],
        [-0.00119101528010067,0.0026354384537478387,-0.02262901790805668,0.050405869603345164],
        [0.009713129088119702,-0.022629017908057037,0.21115286236677522,-0.47773677719837676],
        [-0.0214457109231038,0.050405869603345796,-0.4777367771983753,1.0844354936053193]],
}


def basis(t, spec):
    t=np.asarray(t,dtype=float)
    if spec['exposure']=='zero_quadratic':
        return np.column_stack([t>0,t,t*t]).astype(float)
    return pa.a.basis(t, spec['exposure'], spec.get('knots'))[0]


def score_knots(train):
    return {s:train['y0_'+s].quantile([.1,.5,.9]).to_numpy() for s in SUBJECTS}


def design(d,spec,levels,prior_knots=None):
    e=basis(d.exercise,spec)
    blocks=[pd.DataFrame(e,index=d.index,columns=['ex'+str(i) for i in range(e.shape[1])])]
    continuous=[c for c in pa.a.CONT if not(spec.get('core') and c=='livinsch')]
    categoricals=[c for c in pa.a.CATS if not(spec.get('core') and c.startswith('diff'))]
    blocks.append(d[continuous].astype(float))
    for c in categoricals:
        blocks.append(pd.DataFrame({f'{c}_{v}':d[c].eq(v).astype(float) for v in levels[c][1:]},index=d.index))
    for s in SUBJECTS:
        if spec['score_adjustment']=='linear':
            blocks.append(d[['y0_'+s]].astype(float))
        else:
            assert prior_knots is not None
            block=pa.a.basis(d['y0_'+s],'rcs',prior_knots[s])[0]
            blocks.append(pd.DataFrame(block,index=d.index,columns=['y0_'+s+'_'+str(j) for j in range(block.shape[1])]))
    if spec.get('cognitive'): blocks.append(d[['cog3pl']].astype(float))
    return pd.concat(blocks,axis=1)


def within(x,classes):
    return (x-x.groupby(classes).transform('mean')).to_numpy(dtype=float)


def wald(beta,cov,indices,G):
    if not indices: return None
    indices=np.array(indices,dtype=int)
    b=beta[indices]; V=cov[np.ix_(indices,indices)]
    q=len(b); F=float(b@np.linalg.solve(V,b)/q)
    return {'F':F,'df1':q,'df2':G-1,'p':float(stats.f.sf(F,q,G-1))}


def fit(d,spec,levels):
    pk=score_knots(d) if spec['score_adjustment']=='spline' else None
    x=design(d,spec,levels,pk)
    xx=within(x,d.clsids); yy=within(d[['y1']],d.clsids).ravel()
    names=list(x); p=xx.shape[1]
    assert np.linalg.matrix_rank(xx)==p
    beta=np.linalg.lstsq(xx,yy,rcond=None)[0]
    residual=yy-xx@beta
    bread=np.linalg.inv(xx.T@xx)
    groups,index=np.unique(d.schids,return_inverse=True)
    N=len(d); C=d.clsids.nunique(); G=len(groups)
    S=np.zeros((G,p)); np.add.at(S,index,xx*residual[:,None])
    q=G/(G-1)*(N-1)/(N-C-p)
    cov=q*bread@S.T@S@bread
    k=basis([1.],spec).shape[1]
    delta=basis(np.array(MINUTES)/60,spec)-basis([1.],spec)
    est=delta@beta[:k]
    se=np.sqrt(np.einsum('ij,jk,ik->i',delta,cov[:k,:k],delta).clip(0))
    critical=stats.t.ppf(.975,G-1)
    sse=float(residual@residual)
    tss=float(np.sum((d.y1-d.y1.mean())**2))
    nonlin=[j for j,n in enumerate(names) if n.startswith('y0_') and n.endswith('_1')]
    # Conditional exposure-block leverage after projecting out other covariates.
    controls=xx[:,k:]; e_res=xx[:,:k]-controls@np.linalg.lstsq(controls,xx[:,:k],rcond=None)[0]
    e_bread=np.linalg.inv(e_res.T@e_res)
    e_leverage=np.einsum('ij,jk,ik->i',e_res,e_bread,e_res)
    slope_leverage=np.einsum('ij,jk,ik->i',xx,bread,xx)
    class_n=d.groupby('clsids').ids.transform('size').to_numpy()
    full_leverage=slope_leverage+1/class_n
    diagnostics=[]
    categories=[('zero',d.exercise.eq(0)),('positive_to_120',d.exercise.gt(0)&d.exercise.le(2)),
                ('above120_to180',d.exercise.gt(2)&d.exercise.le(3)),('above180_to300',d.exercise.gt(3))]
    for label,mask in categories:
        m=mask.to_numpy()
        diagnostics.append({'range':label,'n':int(m.sum()),'sample_fraction':float(m.mean()),
             'partial_exposure_leverage_sum':float(e_leverage[m].sum()),
             'partial_exposure_leverage_fraction':float(e_leverage[m].sum()/k),
             'mean_full_leverage':float(full_leverage[m].mean()),'max_full_leverage':float(full_leverage[m].max()),
             'max_partial_exposure_leverage':float(e_leverage[m].max())})
    result={'n':N,'classes':int(C),'schools':G,'slopes':p,'total_parameters_including_class_intercepts':int(p+C),
         'exposure_parameters':k,'specification':spec,
         'baseline_score_knots':None if pk is None else {s:v.tolist() for s,v in pk.items()},
         'coefficients':dict(zip(names,beta.tolist())),
         'standard_errors':dict(zip(names,np.sqrt(np.diag(cov)).tolist())),
         'exposure_covariance':cov[:k,:k].tolist(),
         'contrasts':{str(t):{'estimate':float(v),'se':float(s),'lower':float(v-critical*s),'upper':float(v+critical*s),
                              'p':None if t==60 else float(2*stats.t.sf(abs(v/s),G-1))} for t,v,s in zip(MINUTES,est,se)},
         'joint':wald(beta,cov,list(range(k)),G),
         'positive_duration_joint':wald(beta,cov,list(range(1,k)),G),
         'curvature':wald(beta,cov,list(range(2,k)),G),
         'baseline_score_nonlinearity':wald(beta,cov,nonlin,G),
         'cognition_test':wald(beta,cov,[names.index('cog3pl')],G) if 'cog3pl' in names else None,
         'r2':1-sse/tss,'adjusted_r2':1-(sse/(N-C-p))/(tss/(N-1)),
         'within_class_rmse_in_sample':float(np.sqrt(sse/N)),
         'within_design_condition_number':float(np.linalg.cond(xx)),
         'exposure_leverage_by_range':diagnostics,
         'max_full_leverage':float(full_leverage.max()),'exposure_leverage_sum_check':float(e_leverage.sum())}
    return result


def school_cv(d,specs,levels):
    schools=np.sort(d.schids.unique())
    records={name:[] for name in specs}
    repeat_metrics={name:[] for name in specs}
    for rep in range(5):
        random=np.random.default_rng(CV_SEED+rep)
        perm=random.permutation(schools)
        school_folds=np.array_split(perm,5)
        sums={name:0. for name in specs}
        for fold,holdout in enumerate(school_folds):
            valid=d.schids.isin(holdout)
            train=d.loc[~valid]; test=d.loc[valid]
            assert set(train.clsids).isdisjoint(set(test.clsids))
            yytrain=within(train[['y1']],train.clsids).ravel()
            yytest=within(test[['y1']],test.clsids).ravel()
            pk=score_knots(train)
            for name,spec in specs.items():
                xt=design(train,spec,levels,pk if spec['score_adjustment']=='spline' else None)
                xv=design(test,spec,levels,pk if spec['score_adjustment']=='spline' else None)
                assert list(xt)==list(xv)
                xxtrain=within(xt,train.clsids); xxtest=within(xv,test.clsids)
                betahat,_,rank,_=np.linalg.lstsq(xxtrain,yytrain,rcond=None)
                assert rank==xxtrain.shape[1],(rep,fold,name,rank,xxtrain.shape[1])
                residual=yytest-xxtest@betahat
                sse=float(residual@residual); sums[name]+=sse
                records[name].append({'repeat':rep+1,'fold':fold+1,'training_students':len(train),
                    'heldout_students':len(test),'training_schools':train.schids.nunique(),
                    'heldout_schools':test.schids.nunique(),'training_rank':int(rank),
                    'heldout_within_class_sse':sse,'heldout_within_class_rmse':float(np.sqrt(sse/len(test))),
                    'training_score_knots':{s:v.tolist() for s,v in pk.items()} if spec['score_adjustment']=='spline' else None})
        for name in specs:repeat_metrics[name].append(float(np.sqrt(sums[name]/len(d))))
        print('CV repeat',rep+1,{name:round(v[-1],6) for name,v in repeat_metrics.items()},flush=True)
    reference=np.array(repeat_metrics['A_legacy_pooled_knots'])
    revised_reference=np.array(repeat_metrics['D_grade7_four_knots'])
    flexible_reference=np.array(repeat_metrics['F_prior_scores_spline'])
    summaries={}
    for name,metrics in repeat_metrics.items():
        v=np.array(metrics)
        summaries[name]={'pooled_repeats_rmse':float(np.sqrt(np.mean(v*v))),
            'mean_repeat_rmse':float(v.mean()),'sd_across_five_split_rmse':float(v.std(ddof=1)),
            'min_repeat_rmse':float(v.min()),'max_repeat_rmse':float(v.max()),'repeat_rmse':v.tolist(),
            'paired_rmse_difference_vs_A':(v-reference).tolist(),
            'mean_paired_rmse_difference_vs_A':float((v-reference).mean()),
            'relative_rmse_improvement_percent_vs_A':float(100*(1-np.sqrt(np.mean(v*v))/np.sqrt(np.mean(reference*reference)))),
            'paired_rmse_difference_vs_D':(v-revised_reference).tolist(),
            'mean_paired_rmse_difference_vs_D':float((v-revised_reference).mean()),
            'relative_rmse_improvement_percent_vs_D':float(100*(1-np.sqrt(np.mean(v*v))/np.sqrt(np.mean(revised_reference*revised_reference)))),
            'paired_rmse_difference_vs_F':(v-flexible_reference).tolist(),
            'mean_paired_rmse_difference_vs_F':float((v-flexible_reference).mean()),
            'relative_rmse_improvement_percent_vs_F':float(100*(1-np.sqrt(np.mean(v*v))/np.sqrt(np.mean(flexible_reference*flexible_reference))))}
    return {'seed_base':CV_SEED,'folds':5,'repeats':5,'same_folds_across_models':True,
        'metric':'RMSE of held-out-school outcomes after each held-out class is centered on its own observed mean. Not an absolute-score forecast for an unknown school/class.',
        'fold_grouping':'Each baseline school is entirely in one fold; all its baseline classes remain together.',
        'centering':'Training and held-out design columns and outcomes are separately centered within their own baseline classes. No held-out outcomes enter training estimates.',
        'normalization':'The pre-existing subject score normalization is held fixed. Each school uses its own observed-score reference distribution; held-out outcomes and class means are required to define this diagnostic.',
        'score_splines':'Baseline score knots are recomputed using only training students at the 10th/50th/90th percentiles for each fold and reused on the held-out fold.',
        'exposure_knots':'Candidate exposure knots are fixed using their stated baseline reference samples; those pools include covariate information from some held-out schools. This unsupervised calibration is part of the fixed candidate definitions, not a fully nested deployment-prediction procedure.',
        'categories':'Category levels are aligned across folds; all training designs have full within-class rank.',
        'uncertainty':'Spread over five random partitions measures split sensitivity only, not an independent-sample confidence interval or model-selection-adjusted inference.',
        'summaries':summaries,'fold_records':records}


def main():
    cohort,_,_=pa.prepare()
    need=pa.a.CONT+pa.a.CATS+['exercise']+['y0_'+s for s in SUBJECTS]
    eligible=cohort.dropna(subset=need).loc[lambda x:x.exercise.between(0,5)].copy()
    d=eligible.dropna(subset=['y1']).copy()
    assert len(d)==8247 and d.cog3pl.notna().all()
    positive=eligible.loc[eligible.exercise.gt(0),'exercise']
    knots4=positive.quantile([.05,.35,.65,.95]).tolist()
    knots5=positive.quantile([.05,.275,.5,.725,.95]).tolist()
    base={'exposure':'zero_rcs','knots':knots4,'score_adjustment':'linear','cognitive':False,'core':False}
    specs={
        'A_legacy_pooled_knots':{**base,'knots':LEGACY_KNOTS},
        'B_zero_linear':{**base,'exposure':'zero_linear','knots':None},
        'C_zero_quadratic':{**base,'exposure':'zero_quadratic','knots':None},
        'D_grade7_four_knots':{**base,'knots':knots4},
        'E_grade7_five_knots':{**base,'knots':knots5},
        'F_prior_scores_spline':{**base,'score_adjustment':'spline'},
        'G_baseline_cognition':{**base,'cognitive':True},
        'H_score_splines_and_cognition':{**base,'score_adjustment':'spline','cognitive':True},
        'CORE_omit_boarding_and_difficulty':{**base,'core':True},
        'I_zero_linear_flexible_scores':{**base,'exposure':'zero_linear','knots':None,'score_adjustment':'spline'},
        'J_zero_quadratic_flexible_scores':{**base,'exposure':'zero_quadratic','knots':None,'score_adjustment':'spline'},
        'K_five_knots_flexible_scores':{**base,'knots':knots5,'score_adjustment':'spline'},
        'L_core_flexible_scores':{**base,'core':True,'score_adjustment':'spline'},
    }
    levels={c:sorted(d[c].unique().tolist()) for c in pa.a.CATS}
    results={}
    for name,spec in specs.items():
        results[name]=fit(d,spec,levels)
        r=results[name]
        print(name,'p',r['slopes'],'adjR2',round(r['adjusted_r2'],6),'joint',round(r['joint']['p'],6),
              'zero',round(r['contrasts']['0']['estimate'],6),flush=True)
    old=json.loads((OUT/'panel_results.json').read_text(encoding='utf8'))['models']
    checks={}
    # Reproduce all exactly overlapping candidates, with primary mandatory.
    refs={'A_legacy_pooled_knots':LEGACY_REFERENCE}
    pairs={'D_grade7_four_knots':'prior_scores_linear','I_zero_linear_flexible_scores':'zero_plus_linear',
           'F_prior_scores_spline':'primary','H_score_splines_and_cognition':'cognitive_adjustment'}
    for newname,oldname in pairs.items(): refs[newname]=old[oldname]
    for newname,ref in refs.items():
        new=results[newname]
        assert set(ref['coefficients']).issubset(set(new['coefficients']))
        coef=max(abs(new['coefficients'][k]-ref['coefficients'][k]) for k in ref['coefficients'])
        cov=float(np.max(np.abs(np.array(new['exposure_covariance'])-np.array(ref['exposure_covariance']))))
        check={'checked_coefficient_count':len(ref['coefficients']),
              'reference':'Frozen pre-revision result; all 31 slopes verified before revision' if newname=='A_legacy_pooled_knots' else 'Current panel_results.json',
              'max_abs_coefficient_difference':coef,'max_abs_exposure_covariance_difference':cov,
              'adjusted_r2_difference':new['adjusted_r2']-ref['adjusted_r2'],'n_matches':new['n']==ref['n'],
              'pass':coef<1e-8 and cov<1e-7 and new['n']==ref['n']}
        checks[newname]=check
        assert check['pass'],(newname,check)
    cv=school_cv(d,specs,levels)
    output={'fixed_sample':{'n':len(d),'classes':d.clsids.nunique(),'schools':d.schids.nunique(),'cognition_missing':int(d.cog3pl.isna().sum()),
        'outcome':'Existing follow-up composite in mean subject-z units; no outcomes or sample eligibility changed.'},
        'grade7_knot_reference':{'baseline_eligible_n':len(eligible),'positive_n':len(positive),'outcome_requirement':'Baseline exposure, scores, and full controls; no follow-up outcome requirement.',
            'grade':7,'exercise_range_hours':[0,5],'weights':'Unweighted','four_quantiles':[.05,.35,.65,.95],
            'four_knots_hours':knots4,'five_quantiles':[.05,.275,.5,.725,.95],'five_knots_hours':knots5},
        'primary_model':'F_prior_scores_spline','linear_score_benchmark':'D_grade7_four_knots','legacy_model':'A_legacy_pooled_knots',
        'primary_reproduction_checks':checks,'models':results,'cross_validation':cv,
        'interpretation_notes':['All candidates use the same complete-case sample; dropping boarding and difficulty does not add otherwise excluded records.',
            'Joint and curvature p values describe each candidate model and are not a rule for selecting a preferred specification.',
            'Cognition is concurrent baseline information and may be affected by prior exercise; predictive improvements do not establish that it is an appropriate pre-exposure causal control.',
            'Nonlinearity tests for baseline subject scores jointly test the three added nonlinear terms, with school-cluster inference.',
            'Partial exposure leverage is obtained after projecting the within-class exposure block onto all other within-class covariates. Its sum equals the number of exposure parameters.',
            'Within-class validation requires held-out class outcomes to define the centered target, and does not assess prediction of unknown school/class intercepts.']}
    OUT.mkdir(parents=True,exist_ok=True)
    (OUT/'model_comparison.json').write_text(json.dumps(output,ensure_ascii=False,indent=2,default=lambda x:x.item() if hasattr(x,'item') else list(x),allow_nan=False),encoding='utf8')
    print('CV SUMMARIES',json.dumps(cv['summaries'],indent=2),flush=True)
    print('Saved output/panel/model_comparison.json')


if __name__=='__main__': main()


==> anc/panel_numeric_validation.py <==
"""Independent raw-data reconstruction and explicit-dummy OLS/WLS validation.

Does not import or call panel_analysis preparation, basis, or within estimator.
The only saved results are aggregate numerical validation diagnostics.
"""
from pathlib import Path
import json, sys

ROOT = Path(__file__).resolve().parent
import numpy as np
import pandas as pd
import statsmodels.api as sm
from statsmodels.stats.sandwich_covariance import cov_cluster

CONT = ['age','fs','minority','agrhk','migrant','livinsch','nsibling']
CATS = ['medul','fedul','steco_3c','diffmat','diffchn','diffeng']
SUBJECTS = ['chn','mat','eng']
OUT = ROOT / 'output' / 'panel'


def independent_data():
    b = pd.read_stata(ROOT/'data/cepsw1studentEN.dta', convert_categoricals=False)
    w = pd.read_csv(ROOT/'data/ceps_wave2/cepsw2studentEN.tab', sep='\t').copy()
    norm = {}
    for subj in SUBJECTS:
        score = w['w2'+subj].to_numpy(dtype=float)
        cap = w['w2up'+subj].to_numpy(dtype=float)
        valid = np.isfinite(score) & np.isfinite(cap) & (cap>0) & (score>=0) & (score<=cap)
        z = np.full(len(w), np.nan)
        checks=[]
        # Explicit school iteration and numpy ddof=1, independent of production groupby.transform.
        for school in w.schids.unique():
            select = (w.schids.to_numpy()==school) & valid
            y = score[select]
            if len(y)>1 and np.std(y,ddof=1)>0:
                z[select]=(y-np.mean(y))/np.std(y,ddof=1)
                checks.append([float(np.mean(z[select])),float(np.std(z[select],ddof=1))])
        w['ind_z_'+subj]=z
        norm[subj]={'valid_n':int(valid.sum()),'schools':len(checks),
                    'max_abs_school_mean':float(np.max(np.abs(np.array(checks)[:,0]))),
                    'max_abs_school_sd_minus_one':float(np.max(np.abs(np.array(checks)[:,1]-1)))}
    w['ind_y1']=np.mean(w[['ind_z_'+s for s in SUBJECTS]].to_numpy(),axis=1)
    b=b.loc[b.grade9.eq(0)].copy()
    b['exercise']=(5*(b.b15c1+b.b15c2/60)+2*(b.b16c1+b.b16c2/60))/7
    b['age']=2013-b.a02a
    b['fs']=1-b.stsex
    b['minority']=np.where(b.a03.isna(),np.nan,(b.a03!=1).astype(float))
    b['agrhk']=b.sthktype
    b['migrant']=1-b.sthkplace
    b['livinsch']=b.stbrd
    b['nsibling']=np.where(b.b01==1,0,np.where(b.b01==2,b.stsib,np.nan))
    education={1:1,2:1,3:2,4:3,5:3,6:3,7:4,8:4,9:4}
    b['medul']=b.stmedu.map(education)
    b['fedul']=b.stfedu.map(education)
    for dest,src in [('diffmat','c1001'),('diffchn','c1002'),('diffeng','c1003')]:
        b[dest]=b[src].replace(5,np.nan)
    for subj in SUBJECTS: b['y0_'+subj]=(b['std'+subj]-70)/10
    baseline_need=CONT+CATS+['exercise']+['y0_'+s for s in SUBJECTS]
    reference=b.dropna(subset=baseline_need).loc[lambda x:x.exercise.between(0,5)]
    reference_knots=np.quantile(reference.loc[reference.exercise.gt(0),'exercise'].to_numpy(),[.05,.35,.65,.95])
    d=b.merge(w[['ids','w2status','w1w2sweight','ind_y1']+['ind_z_'+s for s in SUBJECTS]],on='ids',how='left',validate='one_to_one')
    need=CONT+CATS+['exercise','ind_y1']+['y0_'+s for s in SUBJECTS]
    d=d.dropna(subset=need).loc[lambda x:x.exercise.between(0,5)].copy()
    d.attrs['knots_hours']=reference_knots.tolist()
    norm['knot_reference']={'n':len(reference),'positive_n':int(reference.exercise.gt(0).sum()),'knots_hours':reference_knots.tolist()}
    return d,norm


def independent_design(d):
    t=d.exercise.to_numpy(dtype=float)
    knots=np.array(d.attrs['knots_hours'])
    basis=[(t>0).astype(float),t]
    for knot in knots[:2]:
        cubic=np.clip(t-knot,0,None)**3
        cubic-=np.clip(t-knots[-2],0,None)**3*(knots[-1]-knot)/(knots[-1]-knots[-2])
        cubic+=np.clip(t-knots[-1],0,None)**3*(knots[-2]-knot)/(knots[-1]-knots[-2])
        basis.append(cubic/(knots[-1]-knots[0])**2)
    x=pd.DataFrame(np.column_stack(basis),index=d.index,columns=['ex0','ex1','ex2','ex3'])
    for c in CONT: x[c]=d[c].astype(float)
    for c in CATS:
        for val in sorted(d[c].unique())[1:]: x[f'{c}_{val}']=(d[c]==val).astype(float)
    prior_knots={}
    for subj in SUBJECTS:
        z=d['y0_'+subj].to_numpy(dtype=float)
        sk=np.quantile(z,[.1,.5,.9])
        prior_knots[subj]=sk.tolist()
        # Independent three-knot restricted cubic spline: linear term and
        # one truncated-cubic combination, evaluated directly with numpy.
        cubic=np.clip(z-sk[0],0,None)**3
        cubic-=np.clip(z-sk[1],0,None)**3*(sk[2]-sk[0])/(sk[2]-sk[1])
        cubic+=np.clip(z-sk[2],0,None)**3*(sk[1]-sk[0])/(sk[2]-sk[1])
        x['y0_'+subj+'_0']=z
        x['y0_'+subj+'_1']=cubic/(sk[2]-sk[0])**2
    # Full set of class indicators with no separate intercept: explicit FE least squares.
    fixed=pd.get_dummies(d.clsids,prefix='class',drop_first=False,dtype=float)
    return pd.concat([x,fixed],axis=1),list(x),prior_knots


def check_model(d,production,weighted=False):
    x,slopes,prior_knots=independent_design(d)
    y=d.ind_y1.astype(float)
    if weighted:
        # Scaling all weights leaves WLS coefficients and corrected cluster covariance unchanged.
        fit=sm.WLS(y,x,weights=d.w1w2sweight.to_numpy()).fit(method='qr')
    else:
        fit=sm.OLS(y,x).fit(method='qr')
    covariance=cov_cluster(fit,d.schids.to_numpy(),use_correction=True)
    coefficient_difference={c:float(fit.params[c]-production['coefficients'][c]) for c in slopes}
    covariance_reference=np.array(production['exposure_covariance'])
    expected_se=np.array([production['standard_errors'][c] for c in slopes])
    actual_se=np.sqrt(np.diag(covariance)[:len(slopes)])
    knots_difference=max(float(np.max(np.abs(np.array(prior_knots[s])-np.array(production['baseline_score_knots'][s])))) for s in SUBJECTS)
    out={'estimator':'statsmodels WLS with explicit class dummies' if weighted else 'statsmodels OLS with explicit class dummies',
         'fit_method':'qr','cluster_covariance':'statsmodels cov_cluster, use_correction=True',
         'n':len(d),'classes':int(d.clsids.nunique()),'clusters':int(d.schids.nunique()),
         'matrix_columns':x.shape[1],'matrix_rank':int(fit.model.rank),'slopes':len(slopes),
         'baseline_score_adjustment':'Independent three-knot restricted cubic spline for each subject',
         'baseline_score_knots':prior_knots,'max_abs_baseline_score_knots_difference':knots_difference,
         'n_matches':len(d)==production['n'],'classes_match':d.clsids.nunique()==production['classes'],
         'clusters_match':d.schids.nunique()==production['clusters'],
         'max_abs_slope_coefficient_difference':max(abs(v) for v in coefficient_difference.values()),
         'slope_coefficient_differences':coefficient_difference,
         'max_abs_exposure_covariance_difference':float(np.max(np.abs(covariance[:4,:4]-covariance_reference))),
         'max_abs_slope_standard_error_difference':float(np.max(np.abs(actual_se-expected_se))),
         'r2_difference':float(fit.rsquared-production['r2']),
         'adjusted_r2_difference':float(fit.rsquared_adj-production['adjusted_r2'])}
    out['pass']=all(out[k] for k in ['n_matches','classes_match','clusters_match']) and out['max_abs_slope_coefficient_difference']<1e-8 and out['max_abs_exposure_covariance_difference']<1e-7 and out['max_abs_slope_standard_error_difference']<1e-7 and knots_difference<1e-12
    return out


def main():
    production=json.loads((OUT/'panel_results.json').read_text(encoding='utf8'))
    d,normalization=independent_data()
    exported=pd.read_stata(OUT/'ceps_linked_analysis_sample.dta',convert_categoricals=False)
    joined=d.merge(exported[['ids','y1']+['z_'+s for s in SUBJECTS]],on='ids',validate='one_to_one')
    reconstruction={'independent_n':len(d),'exported_n':len(exported),'matched_n':len(joined),
        'same_sample':len(joined)==len(d)==len(exported),
        'maximum_absolute_y1_difference':float(np.max(np.abs(joined.ind_y1-joined.y1))),
        'maximum_absolute_subject_z_difference':{s:float(np.max(np.abs(joined['ind_z_'+s]-joined['z_'+s]))) for s in SUBJECTS},
        'normalization_checks':normalization,
        'reference_population':'All W2 subject records satisfying 0 <= score <= full marks, by school; sample standard deviation (ddof=1).'}
    reconstruction['pass']=reconstruction['same_sample'] and reconstruction['maximum_absolute_y1_difference']<1e-10 and max(reconstruction['maximum_absolute_subject_z_difference'].values())<1e-10
    primary=check_model(d,production['models']['primary'])
    weighted=d.loc[d.w2status.eq(1)&d.w1w2sweight.gt(0)].copy()
    panel_weighted=check_model(weighted,production['models']['respondents_only_panel_weighted'],True)
    result={'outcome_reconstruction':reconstruction,'primary':primary,
            'respondents_only_panel_weighted':panel_weighted,
            'all_pass':reconstruction['pass'] and primary['pass'] and panel_weighted['pass'],
            'independence':'No production prepare, design, basis, or within estimator imported or called. Raw inputs were read independently; explicit class dummies were fit by statsmodels QR least squares.',
            'software':{'numpy':np.__version__,'pandas':pd.__version__,'statsmodels':sm.__version__}}
    (OUT/'numerical_validation.json').write_text(json.dumps(result,indent=2,allow_nan=False),encoding='utf8')
    print(json.dumps(result,indent=2))
    assert result['all_pass'], 'Independent numerical validation failed.'

if __name__=='__main__': main()


==> anc/requirements.txt <==
numpy==2.3.5
pandas==3.0.1
scipy==1.18.1
statsmodels==0.15.0


==> anc/run_replication.py <==
"""Run or inspect the CEPS replication materials using the current Python.

Saved-result verification checks selected distributed results and recorded
validation flags. It does not re-estimate models or require microdata.
"""
from pathlib import Path
import argparse
import hashlib
import importlib
from importlib import metadata
import json
import math
import os
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
OUTPUT = ROOT / "output" / "panel"
INPUTS = (
    "data/cepsw1studentEN.dta",
    "data/cepsw1parentEN.dta",
    "data/cepsw1principalEN.dta",
    "data/ceps_wave2/cepsw2studentEN.tab",
)
LINKAGE_INPUT = "data/ceps_wave2/cepsw2studentCN.tab"
TESTED_VERSIONS = {
    "numpy": "2.3.5", "pandas": "3.0.1",
    "scipy": "1.18.1", "statsmodels": "0.15.0",
}
STEPS = (
    ("main_analysis", ("panel_analysis.py",)),
    ("numerical_validation", ("panel_numeric_validation.py",)),
    ("heterogeneity", ("panel_heterogeneity.py",)),
    ("heterogeneity_validation", ("panel_heterogeneity_validation.py",)),
    ("group_score_slopes", (
        "panel_heterogeneity.py", "--score-interactions", "--output",
        "output/panel/heterogeneity_group_score_slopes.json")),
    ("group_score_slopes_validation", (
        "panel_heterogeneity_validation.py", "--results",
        "output/panel/heterogeneity_group_score_slopes.json", "--output",
        "output/panel/heterogeneity_group_score_slopes_validation.json")),
    ("model_comparison", ("panel_model_comparison.py",)),
    ("export_summary", ("export_summary.py",)),
)


def read_json(path):
    with path.open(encoding="utf-8-sig") as stream:
        return json.load(stream)


def file_hash(path):
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def check_inputs(with_linkage=False, manifest=None):
    """Check the environment and required files; perform no estimation."""
    if sys.version_info < (3, 12):
        raise RuntimeError("Python 3.12 or newer is required by the pinned dependencies.")
    print("Python " + sys.version.split()[0], flush=True)
    for package, tested in TESTED_VERSIONS.items():
        version = metadata.version(package)
        importlib.import_module(package)
        print(f"  {package} {version}", flush=True)
        if version != tested:
            print(f"  Note: the release was tested with {package}=={tested}.", flush=True)
    importlib.import_module("statsmodels.api")
    required = INPUTS + ((LINKAGE_INPUT,) if with_linkage else ())
    missing = [name for name in required if not (ROOT / name).is_file()]
    if missing:
        raise RuntimeError("Required authorized inputs are missing: " + ", ".join(missing))

    manifest_path = Path(manifest) if manifest else OUTPUT / "panel_input_manifest.json"
    if not manifest_path.is_absolute():
        manifest_path = ROOT / manifest_path
    if manifest and not manifest_path.is_file():
        raise RuntimeError("Requested input manifest does not exist: " + str(manifest_path))
    checked = set()
    if manifest_path.is_file():
        entries = read_json(manifest_path)
        if not isinstance(entries, list):
            raise RuntimeError("Input manifest must contain a list of file records.")
        allowed = set(required)
        for entry in entries:
            name = str(entry.get("path", "")).replace("\\", "/")
            # Archive records are provenance only; no source archive is required.
            if name not in allowed:
                continue
            expected = entry.get("sha256")
            if not isinstance(expected, str) or len(expected) != 64:
                raise RuntimeError("Invalid SHA-256 entry for " + name)
            if file_hash(ROOT / name).lower() != expected.lower():
                raise RuntimeError("Input SHA-256 differs from the release manifest: " + name)
            checked.add(name)
    print(f"Input check passed: {len(required)} required files; "
          f"{len(checked)} SHA-256 matches.", flush=True)
    unchecked = set(required) - checked
    if unchecked:
        print("Presence only (no matching manifest entry): " + ", ".join(sorted(unchecked)), flush=True)


def verify_results():
    """Check saved-result consistency; do not load microdata or estimate."""
    for name in (
        "numerical_validation.json", "heterogeneity_validation.json",
        "heterogeneity_group_score_slopes_validation.json",
    ):
        if read_json(OUTPUT / name).get("all_pass") is not True:
            raise RuntimeError("Recorded validation is not all_pass=true: " + name)
    primary = read_json(OUTPUT / "panel_results.json")["models"]["primary"]
    for key, expected in (("n", 8247), ("classes", 221), ("clusters", 112)):
        if primary.get(key) != expected:
            raise RuntimeError(f"Primary {key} differs from the manuscript: {primary.get(key)!r}")
    for key, expected in (("joint", 0.30122287300470796),
                          ("curvature", 0.6590421190916569)):
        actual = primary[key]["p"]
        if not isinstance(actual, (int, float)) or not math.isclose(
            actual, expected, rel_tol=1e-7, abs_tol=1e-9
        ):
            raise RuntimeError(f"Primary {key} p value differs from the manuscript: {actual!r}")
    comparison = read_json(OUTPUT / "model_comparison.json")
    checks = comparison["primary_reproduction_checks"]
    if not checks or not all(value.get("pass") is True for value in checks.values()):
        raise RuntimeError("One or more recorded model-comparison checks did not pass.")
    print("Saved-result consistency passed: primary sample and p values, "
          "three validation files, and all model-comparison checks.", flush=True)
    print("This check reads saved results; it does not itself re-estimate models.", flush=True)


def run_steps(with_linkage=False):
    steps = list(STEPS)
    if with_linkage:
        steps.append(("linkage_audit", ("panel_linkage_audit.py",)))
    missing = sorted({args[0] for _, args in steps if not (ROOT / args[0]).is_file()})
    if missing:
        raise RuntimeError("Replication scripts are missing: " + ", ".join(missing))
    logs = ROOT / "logs"
    logs.mkdir(exist_ok=True)
    environment = os.environ.copy()
    environment["PYTHONUTF8"] = "1"
    for index, (label, args) in enumerate(steps, 1):
        log_path = logs / f"{index:02d}_{label}.log"
        print(f"[{index}/{len(steps)}] {label}; log: logs/{log_path.name}", flush=True)
        with log_path.open("w", encoding="utf-8") as log:
            completed = subprocess.run(
                [sys.executable, *args], cwd=ROOT, env=environment,
                stdin=subprocess.DEVNULL, stdout=log, stderr=subprocess.STDOUT,
                check=False,
            )
        if completed.returncode:
            raise RuntimeError(f"{label} failed (exit {completed.returncode}); "
                               f"see logs/{log_path.name}.")
    verify_results()
    print("Replication completed. Outputs and logs remain in this local directory.", flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--check-inputs", action="store_true",
                      help="Check Python, dependency imports, input files and available hashes only.")
    mode.add_argument("--verify-results", action="store_true",
                      help="Check distributed saved results without dependencies or microdata.")
    parser.add_argument("--with-linkage", action="store_true",
                        help="Also require the W2 CN file and run the optional linkage audit.")
    parser.add_argument("--manifest", help="Optional input manifest path, relative to this directory.")
    args = parser.parse_args()
    if args.verify_results and (args.with_linkage or args.manifest):
        parser.error("--verify-results is used without --with-linkage or --manifest.")
    try:
        if args.verify_results:
            verify_results()
        else:
            check_inputs(args.with_linkage, args.manifest)
            if not args.check_inputs:
                run_steps(args.with_linkage)
    except (OSError, ValueError, TypeError, KeyError, RuntimeError, ImportError) as error:
        print("Replication check failed: " + str(error), file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

